Stellar Flyby Analysis for Spiral Arm Hosts with Gaia DR3

Scattered light imaging studies have detected nearly two dozen spiral arm systems in circumstellar disks, yet the formation mechanisms for most of them are still under debate. Although existing studies can use motion measurements to distinguish leading mechanisms such as planet-disk interaction and disk self-gravity, close-in stellar flybys can induce short-lived spirals and even excite arm-driving planets into highly eccentric orbits. With unprecedented stellar location and proper motion measurements from Gaia DR3, here we study for known spiral arm systems their flyby history with their stellar neighbours by formulating an analytical on-sky flyby framework. For stellar neighbors currently located within 10 pc from the spiral hosts, we restrict the flyby time to be within the past $10^4$ yr and the flyby distance to be within $10$ times the disk extent in scattered light. Among a total of $12570$ neighbors that are identified in Gaia DR3 for $20$ spiral systems, we do not identify credible flyby candidates for isolated systems. Our analysis suggests that close-in recent flyby is not the dominant formation mechanism for isolated spiral systems in scattered light.

==> anc/AB_Aur.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
6,Gaia DR3 156916325218569856,26172.421182828195,59.569537979074745,-10000.0,439.35914346057035,73.95086531796018,30.504317334228762,0.9893398000000001
2,Gaia DR3 157010573981545344,32735.66529491747,91.54013826051548,-10000.0,357.6099612363982,73.99746613164044,30.56697520722418,1.5143517
341,Gaia DR3 156915878541979264,46448.53920169599,0.005326118378207626,0.0,8720898.767805288,73.94825737517222,30.468661222164158,2.4424217
52,Gaia DR3 156915878541979008,46973.293179659784,0.008250018814840717,0.0,5693719.521604109,73.95011543786762,30.467904597018013,0.9279787
7,Gaia DR3 157015075106952832,57734.460450563194,0.005626490084074427,0.0,10261185.852611464,73.91861742175472,30.651453011441784,1.0543198999999999
66,Gaia DR3 156904295013302272,70835.00436722524,0.004849875430123488,0.0,14605530.675541831,74.02778024668305,30.45944387009662,1.0595458
74,Gaia DR3 156915290131026816,73335.60581502564,226.384368193754,-10000.0,323.9428870471322,73.84723510120743,30.46003849208665,1.0056238000000002
418,Gaia DR3 156902512603777408,117905.67978600833,115.2348877986852,-10000.0,1023.1769391921395,74.00847122577687,30.35091308836629,4.679478
200,Gaia DR3 156899557664509440,117909.23229175326,245.38490807009904,-10000.0,480.5072700643438,74.01139644624936,30.35084021594411,1.0263594
58,Gaia DR3 159921801597014016,120096.18854547695,1044.4980591999804,-10000.0,114.97981014676375,73.65974511254961,30.54135876458048,1.0432054
1,Gaia DR3 156913778302440704,122500.49660844305,128.32814255850735,-10000.0,954.5879350088203,73.80902163828925,30.37148217773709,0.9967857
3,Gaia DR3 156901138214266112,123288.49582179838,58.42769471578046,-10000.0,2110.103717449937,73.93898753449334,30.32735013462131,1.0768222
207,Gaia DR3 156900966415569920,125744.44157550999,0.006820889778196008,0.0,18435196.23751594,73.95711059871445,30.32767273106284,1.044657
9,Gaia DR3 156907907082740480,131272.59176573486,93.3588838901705,-10000.0,1406.1071244185705,73.79577579504749,30.36638472212248,2.5263607999999995
4,Gaia DR3 156900622818205312,143187.27112137416,51.8796688414914,-10000.0,2759.988147936256,73.90406302657443,30.298531794590684,0.9673858
5,Gaia DR3 159921805893297280,143439.54359226933,123.92047818338223,-10000.0,1157.512831575763,73.66340148442467,30.529563370172607,0.9351913000000001
488,Gaia DR3 156919310221369856,145016.69922991932,0.2451512704835524,0.0,591539.6601611687,73.68454583470417,30.52047573116319,1.2565897
20,Gaia DR3 156993668990256768,145333.9082105992,69.77264591412423,-10000.0,2082.9639797446603,74.23465839004756,30.45615859014566,0.878007
72,Gaia DR3 157018884742748032,156809.5751695315,0.004974682158256831,0.0,31521526.43747573,73.98488624290414,30.82694970821222,1.3295115
148,Gaia DR3 156897118124895360,171894.80407046506,0.00306469420254735,0.0,56088729.48158659,73.96108580048656,30.245544366529092,1.0479033000000002
183,Gaia DR3 156897045109656576,174202.019455215,0.023773907365519334,0.0,7327445.874878364,73.9654759285221,30.241741191542825,0.9675298000000001
283,Gaia DR3 159927372171046016,220178.46610291486,3622.5002853164256,-10000.0,60.78080021011848,73.52344907738815,30.675711728092555,1.2972386999999999
462,Gaia DR3 157001503009576576,233853.39976678442,0.2812952486003976,0.0,831345.0046893322,74.35743630382612,30.539047971459876,0.9916556000000001
10,Gaia DR3 156948382855058176,242488.9848884823,83.0544180107253,-10000.0,2919.6398060024726,74.36880676273357,30.48626091127064,1.1473391000000002
29,Gaia DR3 156948382853116800,243105.49474043646,0.013119683691452964,0.0,18529828.95455106,74.36913652947568,30.48576654184365,0.9467002
84,Gaia DR3 156842486140929024,245671.6577528887,0.004196109517215416,0.0,58547484.69861651,73.97046935337802,30.114458843158626,1.1839367
8,Gaia DR3 160027084131750272,259729.0588138727,0.003769263651516529,0.0,68907108.3444569,73.82154757991779,30.998044351916853,2.4216535
99,Gaia DR3 156953468094915200,268967.43015510216,0.35702872945445835,0.0,753349.5429515875,74.41560825394731,30.485205978080767,2.2818236
39,Gaia DR3 160033058431627904,278235.552858686,0.029001276053504502,0.0,9593907.259300204,73.89088455441113,31.0441638683082,1.0520936
305,Gaia DR3 156940510180064384,286625.26720708184,875.4201280981499,-10000.0,327.4145270451745,74.38129085968811,30.23666330473881,1.0524248
192,Gaia DR3 156923918719808256,290958.41703396925,472.67862636394676,-10000.0,615.5523029931567,74.48841261695226,30.127474704112352,1.0349306999999999
67,Gaia DR3 160035502267711744,295529.09504743543,1720.8045668556101,-10000.0,171.73890675304838,73.94715314982344,31.143446602032014,0.98236334
93,Gaia DR3 156929897316004352,297587.7950983743,162.14435374636963,-10000.0,1835.3262893376404,74.57913877960974,30.282914666370267,5.511369999999999
142,Gaia DR3 160046291224773760,303439.3586611878,1943.8743418290705,-10000.0,156.10029523599215,73.76545199106401,31.121409153618487,1.0305175
11,Gaia DR3 160053987806845312,317328.63909037906,0.0058716263756683285,0.0,54044419.51643417,74.15818966906711,31.072973661275824,0.9936805000000001
71,Gaia DR3 156837297819406848,328470.5336865545,0.17181190996629778,0.0,1911803.0510864267,74.14318790768272,30.00200545610616,1.0180320999999999
368,Gaia DR3 157046097655818112,339444.9167286757,130.3335623639487,-4111.695891052309,2604.432124557419,74.40143049694946,30.94876423928125,0.947767
123,Gaia DR3 157051908746463104,353927.90013829805,0.004150351278817342,0.0,85276613.07723117,74.2642311169333,31.092402371080485,1.0294530000000002
260,Gaia DR3 159893283013931008,376452.4686479996,0.056186942203054355,0.0,6699999.214898286,73.29358477777355,30.3765301944222,1.0469865
259,Gaia DR3 159892050360803456,395427.8111374984,0.12189530367102876,0.0,3243995.455351419,73.25926253728005,30.374105941028105,3.8285577000000006
476,Gaia DR3 156811356217193856,414088.8145468139,0.10784533918477263,0.0,3839654.246321678,73.86220082894188,29.81769163669184,1.1890472
28,Gaia DR3 160090920230331392,418259.0676199495,542.178033434648,-10000.0,771.4422972290427,73.45244663575727,31.17702238467812,1.0611168
237,Gaia DR3 156876154387650944,427000.009756027,317.5042124525495,-10000.0,1344.8640774170563,73.31914220468106,30.021032763365298,0.9635908000000001
23,Gaia DR3 160102297598824960,431435.46885362465,375.4245957433811,-10000.0,1149.1934032700656,73.56875886981369,31.341343927429147,1.6292363
201,Gaia DR3 156638934754175360,441050.9088685552,1225.5315617743906,-10000.0,359.8853939183565,74.51390200167154,29.866776783549447,1.0351164000000002
79,Gaia DR3 160100094280655232,456115.6909692664,498.56462638993855,-10000.0,914.8577071581651,73.75054084495568,31.344065098586146,1.019103
114,Gaia DR3 159999557686547840,458162.8528830904,2632.195643372085,-10000.0,174.0610938388081,73.32895342424949,31.11684739401568,1.1702211999999999
154,Gaia DR3 157038164852736000,461264.0403730299,1291.8787200824254,-10000.0,357.0490272829945,74.65776226409706,30.967992929269943,3.8144958
13,Gaia DR3 156640004202940672,468425.3127221799,72.14043569288623,-10000.0,6493.242080160758,74.46813538370662,29.90186366270716,1.3308048000000001
470,Gaia DR3 156638354935507200,472116.3827353967,0.017799972438284947,0.0,26523433.357680287,74.42726075860915,29.864900425975037,1.1166409
64,Gaia DR3 157062697702130560,474313.7517761048,68.19579290691463,-10000.0,6955.176141489108,74.54659697182417,31.33870018790422,1.0087271
299,Gaia DR3 160096215925144704,476835.04715535074,0.010595780730839896,0.0,45002351.338536374,73.5437913204054,31.30185368424193,0.99622095
160,Gaia DR3 160076660938107648,477908.7813611105,0.008141742944036755,0.0,58698583.90839329,73.96632170475722,31.40201294328959,0.9973858
284,Gaia DR3 157057917403735040,486069.9601558503,576.4976810984108,-10000.0,843.1429580596629,74.54824842079121,31.219107317255354,0.9490796999999999
243,Gaia DR3 156794038910113280,488964.4098069548,53.35497172846806,-10000.0,9164.364518743867,74.02795605640267,29.662103852521938,1.2152178
434,Gaia DR3 156852721046264704,505020.61323338817,0.11301869650095575,0.0,4468469.632625054,73.54335986645263,29.744164349621734,1.0912639
153,Gaia DR3 157061181578909696,505557.6929145503,0.01289253054451357,0.0,39213224.36809668,74.5006865053083,31.256634396556816,1.0206058
19,Gaia DR3 156934329722218240,507626.6821568799,0.01697421440004115,0.0,29905754.11582225,74.82735028631906,30.37188548865191,0.9937991
27,Gaia DR3 157057749902021376,522512.2463739772,0.00699335180129383,0.0,74715567.18729751,74.58559641284118,31.222546060439967,1.0744493
96,Gaia DR3 156629039151059328,522605.1661601961,184.35769274436163,-10000.0,2834.7347939793494,74.21424607825566,29.65855268093595,0.91630673
17,Gaia DR3 157058059139661056,529399.5300511084,68.44581340114455,-10000.0,7734.578694366949,74.57903534798787,31.24745919959396,1.1159548000000001
89,Gaia DR3 159882360914597376,537855.3293512128,211.09297575148383,-10000.0,2547.954650961104,73.07310726233798,30.136826976199387,1.4053434
12,Gaia DR3 156732977357829888,539025.8379134104,67.041276300345,-10000.0,8040.208475426004,74.7627108599239,30.04998394972464,1.2417198
62,Gaia DR3 159882360912581760,539509.9419768462,113.87271291697846,-6333.282180003414,4737.833394469037,73.07290447542033,30.136538949980586,0.99754786
249,Gaia DR3 160115560458119424,548145.4400615825,2919.3912907785184,-10000.0,187.76018199170818,73.45878430613472,31.423468746764367,1.5239943
18,Gaia DR3 156769677855722624,551259.9893370125,76.51918040231696,-10000.0,7204.206663461867,74.9392840785899,30.33865327691081,0.9112758
30,Gaia DR3 156730056780790528,552001.8077705022,75.72416080108022,-10000.0,7289.639157844953,74.6929319283836,29.91236125213015,1.0501931
15,Gaia DR3 156730056780026240,554374.3894987454,108.09953990654984,-10000.0,5128.369556225609,74.695111489384,29.91120387597139,4.269648999999999
465,Gaia DR3 155303612241928192,559924.322645804,61.425879083391244,-10000.0,9115.44663260994,73.44947381419405,29.6091592370926,1.107407
182,Gaia DR3 160017360325423872,564260.5840187068,238.88427214462715,-10000.0,2362.066698460114,73.15554797465809,31.322257776808936,8.74345
138,Gaia DR3 156790946532184832,567392.6534501723,0.08100595180995901,0.0,7004332.901134013,74.05570126828532,29.54690875477672,1.6093041000000001
141,Gaia DR3 156729781902967808,571653.8568593091,0.012982316346405705,0.0,44033271.228795595,74.75461215125705,29.938691045327662,0.9614261999999999
32,Gaia DR3 157039848478327040,572495.5576572968,120.74198561995183,-10000.0,4741.478738467057,74.84649525301664,31.056662344033843,1.9012498
56,Gaia DR3 159965197946584320,573277.5553226278,0.00825276728686116,0.0,69464888.00614987,72.94748133494407,30.78698246885652,2.2122395
33,Gaia DR3 157039848476190976,574406.3574222013,131.9157412033093,-10000.0,4354.34279626207,74.84779056311159,31.055903668698807,1.1716343999999999
14,Gaia DR3 156728858488206080,577541.2424443634,92.43197672437013,-10000.0,6248.284012864694,74.69279709310177,29.843495814863648,1.0086731
16,Gaia DR3 157416121972596608,578114.3700463409,4625.99849046487,-10000.0,124.97072172374308,74.86047258982056,31.109227957589603,1.7237626
173,Gaia DR3 155367697449826176,580225.1185479617,2943.7098829990427,-10000.0,197.10676038388337,73.21119663383313,29.779099153743783,1.070535
127,Gaia DR3 160134458312329984,592076.839492819,894.8361485110712,-10000.0,661.6595009913077,73.95388716590531,31.677129245975753,3.563049
185,Gaia DR3 156620109914611840,595550.0152069222,69.28551611445337,-10000.0,8595.591814934707,74.61175832821736,29.649153468787322,1.3661121
118,Gaia DR3 160446410379168256,603654.0936790601,202.95799487706617,-10000.0,2974.2809296312757,74.43145242732862,31.57130685352941,1.8684211
354,Gaia DR3 160005570640228224,609218.4751484455,659.8761497153431,-10000.0,923.2315418753196,72.88051462779255,31.004889681492664,1.031817
478,Gaia DR3 160143013888712832,617968.2996847038,253.55851161967814,-10000.0,2437.1822335493807,73.62741765741829,31.66804113144248,2.3652766
298,Gaia DR3 155366662361610880,627749.3435590165,133.77178729963876,-10000.0,4692.688617166376,73.11103731571676,29.738753870648473,1.1628929
37,Gaia DR3 160206025357815680,635377.7863686916,4016.4686273309812,-10000.0,158.1931406223661,73.09040693074483,31.372576156937786,1.0222615
220,Gaia DR3 157367193706319360,637682.0669783149,759.4006036557164,-10000.0,839.7176192757096,75.03799806446703,31.02078515440736,15.4946575
25,Gaia DR3 155281660666843776,641236.8393362622,643.4608468882222,-10000.0,996.5436785117301,73.72378341081513,29.36771086519196,12.456069
31,Gaia DR3 155342683560973312,641602.1812800219,113.32874266529606,-10000.0,5661.42503826168,73.1436801398381,29.498970743794022,1.0833148000000001
399,Gaia DR3 156595886296857856,655519.5481146273,0.01279340849131502,0.0,51238850.73783391,73.98361819159605,29.384179484133988,1.0057745999999999
371,Gaia DR3 157441101501812608,656502.1916433622,3023.9811364948328,-10000.0,217.09863984281634,74.68352172638033,31.52589832691978,1.0677638
44,Gaia DR3 159956264415732480,664284.4984217205,1088.921416097065,-10000.0,610.0389693892355,72.73344100608509,30.61903556912974,1.0308918
38,Gaia DR3 156725349496991104,670034.4814527158,109.58494978360595,-10000.0,6114.292909526467,75.0130090051506,30.018343440139674,1.7377156000000002
323,Gaia DR3 157363134961822464,670221.6631455913,418.8873509735692,-10000.0,1600.0045396163816,75.09953661749604,30.973089282842285,1.0326724
85,Gaia DR3 156725353793541504,671011.8600188007,128.11859249591396,-10000.0,5237.427659378955,75.01288327847352,30.018996901080712,1.6153481
196,Gaia DR3 160448158430357632,676098.5603645779,2607.2034202546706,-10000.0,259.3194512987164,74.55772364399931,31.63637481851728,1.0845946000000002
24,Gaia DR3 159975785043156480,679985.495294556,0.17174896700454761,0.0,3959182.446067062,72.7480615829106,30.76072717623117,2.3242254
40,Gaia DR3 156616124184955776,688421.7014723555,107.4275898523436,-10000.0,6408.239283954644,74.71625478590221,29.59601898059904,1.0145638000000001
26,Gaia DR3 155295885597655424,688954.9104685225,0.1129284805699098,0.0,6100807.404753987,73.51208277259116,29.40125432242988,1.2039373
61,Gaia DR3 160303022895093888,689441.4678303307,0.004166264657035849,0.0,165481918.35725677,73.22904223753531,31.551735351316843,1.0977143999999999
111,Gaia DR3 155296671576546048,689938.8462470446,0.00785716897509321,0.0,87810106.72344103,73.48533101597181,29.40970471219592,0.9608003
161,Gaia DR3 160448845625142528,692387.6012405138,0.0053336666925005586,0.0,129814561.19371887,74.48803062704117,31.656514468177384,1.0690674
65,Gaia DR3 160006708806615552,692446.0022717984,0.012828611174457464,0.0,53976692.63298743,72.8025529697732,31.025699091657664,3.6136525
47,Gaia DR3 156780771756246272,694387.4992245504,0.010985447753825735,0.0,63209758.47185898,75.17701837753508,30.59942772171531,0.9775193000000001
21,Gaia DR3 156726586447528576,696434.3392125551,0.12809119842271258,0.0,5437019.465726744,75.05557642555414,30.006273724918014,2.357415
337,Gaia DR3 156585612737444608,698498.203361484,0.004939881601486973,0.0,141399786.41415745,74.25620271253602,29.347420076903475,1.0495107
190,Gaia DR3 155342202523699328,699277.3608690571,0.12493205889437349,0.0,5597261.159845899,73.2676898404583,29.50314332222879,1.1258476
34,Gaia DR3 155280492434748672,700967.8153530338,0.0029447603032015227,0.0,238039005.9560863,73.78094148666938,29.312752769172178,1.0970165
203,Gaia DR3 158378400805061504,704434.1730130827,0.2412520615718813,0.0,2919909.444186017,72.83386158034567,29.960574443243974,0.9904411
246,Gaia DR3 155345943440953216,712169.8979422596,529.0305887635626,-10000.0,1346.1790548004524,73.09907983611302,29.530689297302324,0.9371065999999999
22,Gaia DR3 160194828373701888,716348.7271568878,4320.941379292914,-10000.0,165.78533802606512,72.75125206134781,31.085062578647953,0.95846355
145,Gaia DR3 155295129681538560,723509.0802478301,0.004674939093939309,0.0,154763316.84958267,73.48566933511205,29.345424154298822,1.7852404
209,Gaia DR3 156746485032578816,735017.7391318344,89.61248456605274,-10000.0,8202.180116879337,75.23172836980478,30.036759773802967,1.0812211
314,Gaia DR3 156577881796362496,760066.7291785015,85.5108504254246,-10000.0,8888.541341795777,74.19994793902508,29.21972550219982,0.94579935
225,Gaia DR3 157345096098987136,762821.9826237002,1889.6557340304544,-10000.0,403.6830460100127,75.28631991026597,30.75378121966777,0.97265774
90,Gaia DR3 160465888055604096,766687.1441611763,0.01368603982505514,0.0,56019648.77799027,74.39977750023388,31.83744381843226,1.0006686
216,Gaia DR3 155357183369630720,771418.2055223191,0.16897631278702024,0.0,4565244.635765155,72.9971696703079,29.55241543750525,1.004146
356,Gaia DR3 155276502408364160,777039.9137546768,56.80738027377822,-10000.0,13678.502863708916,73.46670061610351,29.231937806267094,1.0372968
35,Gaia DR3 160306325724273280,782073.0743388152,0.014153149019096629,0.0,55257884.53746766,73.02114659797584,31.597293202566014,0.9579853000000002
210,Gaia DR3 156574617621217792,786201.2751418372,63.45893673177124,-10000.0,12389.134070508608,74.2504995493533,29.1830463407182,1.0368129000000001
36,Gaia DR3 158390907748626688,787629.7497209331,0.03578180929440025,0.0,22012015.74913639,72.60256079915305,30.130490673713627,1.0300009
41,Gaia DR3 160338757023979904,796156.6883755057,0.005510605670249714,0.0,144477165.67232212,73.49362728274527,31.89686015097845,1.0135931999999999
53,Gaia DR3 156763080784682880,810712.380959807,0.3310067324098237,0.0,2449232.301281575,75.37979124443795,30.426516393169518,1.0029001
477,Gaia DR3 155085878876572288,816706.5979539435,0.002787845831272265,0.0,292952568.89482665,73.81841343326526,29.10145712640609,0.8847635
54,Gaia DR3 156763523167278208,826322.3227055139,0.08554040720574928,0.0,9660023.25331432,75.41001648621341,30.45772918283223,2.0101383000000004
423,Gaia DR3 158437121599479040,838248.1715832099,1594.1477201182188,-10000.0,525.8284166545413,72.44373393953114,30.148274026906947,1.0486933999999999
306,Gaia DR3 158449903420159744,846350.7157266813,0.349110880228664,0.0,2424303.462476822,72.44526414155398,30.36258878701037,1.0985036
50,Gaia DR3 160345044855179904,846704.8774670578,0.02304391738104601,0.0,36743096.38705292,73.689883097559,32.03826817054098,1.0152609000000001
49,Gaia DR3 160347316893476480,849116.9487281357,47.8100855443277,-10000.0,17760.205593877607,73.71092497013677,32.06989143748882,1.059917
42,Gaia DR3 160159678360813312,852961.5739062362,1343.8026969215657,-10000.0,634.7372094580796,72.42195159379575,30.73571188815798,9.752543
70,Gaia DR3 156555444887074432,855525.4864138599,0.0040916184819793045,0.0,209092194.24583367,74.78298410250775,29.280819163716952,1.030162
43,Gaia DR3 156562282473937792,857417.2678545851,0.20297294170111613,0.0,4224293.448518662,74.92286306351838,29.381148014165262,1.2444369
265,Gaia DR3 156531182616223360,858148.3631726013,0.11314858795981014,0.0,7584260.472410064,74.42621515679707,29.10149594976473,1.0424962
130,Gaia DR3 160161323335762944,864190.1792744574,49.27255469667548,-4309.601405039692,17538.976507194708,72.42145621295073,30.82364513288743,1.0032940000000001
184,Gaia DR3 160349992657605376,866736.3901144323,1326.9542721885985,-10000.0,653.1772859699902,73.51845105228563,32.12356027160534,1.5896974
48,Gaia DR3 160352878876195072,867236.3480719138,0.026416009299554424,0.0,32829953.163536403,73.30013504339048,31.956677153274786,0.98557675
140,Gaia DR3 156694769329416064,881379.8820786796,0.061861243495573634,0.0,14247690.998027628,75.36614367217568,29.89228090961841,0.9855624
280,Gaia DR3 160480868901607936,889865.0945649216,404.8282266426247,-10000.0,2198.130061099912,74.83403672685564,31.87869586273445,1.0468594999999998
59,Gaia DR3 160350714212102784,891132.5246019153,0.015109201359281371,0.0,58979459.16608657,73.67165291910442,32.1154409882216,1.0858872
175,Gaia DR3 160219910983405440,894518.3891685299,3066.238415368583,-10000.0,291.7315185554489,72.58816685321304,31.473480768903126,1.2075056999999998
359,Gaia DR3 160542235393459968,905973.9265228782,932.395284528618,-10000.0,971.6629218914408,74.05458325953354,32.22347578229825,2.7196496
113,Gaia DR3 160179675728485632,906584.4769087494,2303.000289633404,-10000.0,393.6536530149813,72.36903735680309,31.0175765341288,2.1238
87,Gaia DR3 157452745158472192,911926.3914546779,1682.3655851358133,-10000.0,542.0500749134501,75.31398294133288,31.535924872588893,2.6511127999999995
46,Gaia DR3 156704463072437632,912845.528870967,134.76378079812517,-10000.0,6773.671111516237,75.58174955195,30.140442255074678,1.0460274999999999
328,Gaia DR3 160497945690206848,915264.068796862,0.004393764743607727,0.0,208309757.62378603,74.62945751293108,32.0289847576036,1.0111073
51,Gaia DR3 155318940981856768,916116.0698975383,0.005009703617480949,0.0,182868317.1397259,72.84024939627137,29.34638750695516,0.98353106
254,Gaia DR3 155051514842666368,923358.0921359552,288.5002524248596,-10000.0,3200.5451793372195,73.62478264388392,28.780474499259785,0.93534774
169,Gaia DR3 160725274014246912,926093.130721187,322.48365427322494,-10000.0,2871.7521599918136,73.94413009719223,32.26884890195682,1.0135537000000001
82,Gaia DR3 155262041254373120,926257.965817161,0.2164133293506037,0.0,4280041.199849399,73.20797526637918,29.072929097980126,1.1765866000000003
60,Gaia DR3 157384850314600960,926275.4211264607,201.31814765077678,-10000.0,4601.052771125508,75.54854469085161,31.214229951422052,0.9881722
92,Gaia DR3 155888178767396352,928391.3160103678,164.0625485181666,-10000.0,5658.764443169473,75.45751609095889,29.33986910506227,1.0042298
88,Gaia DR3 160241042222340608,928997.509115825,277.78406681690683,-10000.0,3344.3153157094007,72.33303880367271,31.347340372665798,5.1070447
176,Gaia DR3 158338646588414592,933657.2517289158,0.008934270825289062,0.0,104502904.60035478,72.63431794355976,29.52226608675517,1.034992
45,Gaia DR3 160177025733632000,936382.1109511434,1778.649071225772,-10000.0,526.4569195236626,72.28639375091069,30.90697013187691,1.6124444
318,Gaia DR3 157475048922444544,946076.2046642053,1125.5222923270412,-10000.0,840.5663851474436,75.12464436704508,31.83420323249424,1.5980948999999998
55,Gaia DR3 156548332421442176,949934.0593974146,0.005100613448695903,0.0,186239178.6698301,75.1432724856302,29.360313527735645,1.0067354
73,Gaia DR3 156516343503934720,953415.7791673029,0.19617504250995857,0.0,4860025.857361055,74.7369137693222,29.050782481784953,1.1236061000000002
78,Gaia DR3 160276295313779584,958139.5479046792,70.7709764335313,-10000.0,13538.594437856484,72.67559965037509,31.72303599450693,1.0499238000000002
213,Gaia DR3 157148627113289600,964362.5104390245,0.09424149430365199,0.0,10232886.453729058,75.64739326050005,30.749341792893425,2.4771302000000004
189,Gaia DR3 160358238994820992,965190.4505675038,354.23041837407806,-10000.0,2724.7531564277842,73.25437443045857,32.13108655058517,1.0246587
91,Gaia DR3 155244792665619968,968638.7656803838,0.0876428667364746,0.0,11052111.846054694,73.34753303291753,28.930930935935034,1.0299232
63,Gaia DR3 155328046312307072,975034.9562870685,197.9276649538032,-10000.0,4926.2186592998205,72.61340349421897,29.331205236080113,1.8537021
109,Gaia DR3 160543442280007936,979327.4454956935,0.0051509607953983995,0.0,190125198.8503919,74.05909657647588,32.291570514326224,0.98838425
57,Gaia DR3 158344242930654720,981838.0796846293,0.06029300065455308,0.0,16284445.441852212,72.44424767281241,29.646406165726784,0.9753527
383,Gaia DR3 160547256211316480,983355.582560847,0.004690986733727161,0.0,209626596.3599379,74.56840647835058,32.186545131754066,0.9845116
86,Gaia DR3 160267357486497920,988841.9417865446,0.0509232687384368,0.0,19418273.144751377,72.46797892543984,31.51685921673161,1.0099052
122,Gaia DR3 157163680973657344,994508.2457664933,0.006372827802338969,0.0,156054466.96700117,75.68016507274025,30.88837694614082,1.1344273
215,Gaia DR3 157191855962665088,997241.6909465718,84.48076334470281,-10000.0,11804.364111597504,75.6635778269935,31.029582648316225,1.2902827
321,Gaia DR3 157143717967767936,999982.148279082,0.014542141855934963,0.0,68764433.61546275,75.72108715931594,30.61739113115161,4.327157499999999
292,Gaia DR3 158648949385755136,1002109.5258930277,0.04228951199053121,0.0,23696407.897007752,72.15694033969325,30.492521775124565,0.9553497
378,Gaia DR3 160407171557529984,1014014.8830578524,944.781009852838,-10000.0,1073.280339552759,73.08240692801303,32.20616184723433,1.0519238000000002
384,Gaia DR3 155933838563794816,1028215.5062927357,141.70558802550266,-10000.0,7255.998303381574,75.80307918115301,29.79075471699173,1.035735
115,Gaia DR3 160490974958635264,1029255.982637865,2475.789741625926,-10000.0,415.72834935567727,74.97711841894262,32.13386333668779,0.9619713
208,Gaia DR3 160243859720893568,1030965.876370546,87.73771780217618,-10000.0,11750.543576880851,72.183544318674,31.40912669951356,1.0610346000000002
77,Gaia DR3 160564466145526272,1033897.9363213411,2040.8686950221684,-10000.0,506.5969892345821,74.40802461487188,32.3367954026073,1.166164
116,Gaia DR3 160271484951621120,1039688.9331005304,0.012513115264308435,0.0,83087937.02764562,72.4027048856612,31.58231600282436,0.96335316
76,Gaia DR3 155252935924540928,1051792.2076275942,88.1170851296129,-10000.0,11936.30277352565,72.97728986010488,28.938485028793266,0.9606587
270,Gaia DR3 160743415957560832,1054854.6338802392,831.185553545775,-10000.0,1269.096448296423,73.68384105514448,32.435778644644856,31.562737
75,Gaia DR3 160273443455539840,1055773.5965708157,112.56045660266847,-10000.0,9379.61366217296,72.40175190397923,31.714458192446585,0.9943162
68,Gaia DR3 160273443455540096,1056782.3623515435,61.80927767102922,-10000.0,17097.471482778234,72.40216288187456,31.71389791952981,0.96549326
282,Gaia DR3 158676368455937792,1057865.9707520793,3501.4701295844793,-10000.0,302.12051841139555,72.0766760103253,30.863679370526828,1.0630218999999999
69,Gaia DR3 160245886946542592,1064798.4101181868,0.01621824698045812,0.0,65654346.699812636,72.27991655454433,31.466646248144347,0.91219586
264,Gaia DR3 155785511868073856,1068929.6232544451,0.29028819180774956,0.0,3682304.8729531853,75.05497414187543,29.00682741130233,1.0708921
152,Gaia DR3 155048289322888960,1069763.5272978884,0.003598413004987125,0.0,297287589.2276062,73.3031935066454,28.75543111236238,1.0048057
117,Gaia DR3 155048289322889472,1070693.4809971566,3.895587277166774,-533.0417118383305,274847.771290562,73.30326632177108,28.753623655424875,1.0268793999999999
97,Gaia DR3 157084546201828352,1071790.2511821748,0.3349483914953071,0.0,3199866.8403732027,75.84173272535793,30.371116375028954,1.0177393
372,Gaia DR3 160411256070156928,1079849.5028962716,1892.172085409503,-10000.0,570.6930734381757,73.01235028664809,32.26858990640457,1.5828956
80,Gaia DR3 155785443151097344,1080777.291364205,0.005249552432414717,0.0,205879892.67250034,75.06501041741053,28.98804755931373,1.2607434
206,Gaia DR3 160557083096018304,1080901.9203496538,59.29486556143061,-10000.0,18229.26673524234,74.67691940638892,32.40376787775466,0.99407566
228,Gaia DR3 155785438854533376,1080970.0058091173,0.005398420911294173,0.0,200238185.12328163,75.06529740910383,28.98783111237325,2.003989
103,Gaia DR3 160291551036766976,1091040.7152845578,3063.8495754029614,-10000.0,356.1012668649252,72.39482560731979,31.77842713352741,1.0219148
313,Gaia DR3 157466321551169280,1107592.9547505423,0.010131472474406723,0.0,109322011.933453,75.44420611712114,31.82901188597114,1.9154098999999998
276,Gaia DR3 155754583809675392,1118648.5979529622,133.40753885160692,-10000.0,8385.197775046787,74.87866590459963,28.789643900038172,0.99251854
81,Gaia DR3 158401834147095680,1124765.4758827826,0.007072675648122769,0.0,159029698.49625695,72.09479374117515,29.772892982305194,0.9001629000000001
83,Gaia DR3 157414507067128320,1126122.472266179,1821.0828690614142,-10000.0,618.3806851395963,75.61687588010123,31.69560912780193,1.4944028
344,Gaia DR3 155743382535407360,1126849.5623389336,320.17457750799537,-10000.0,3519.4848107851226,75.05568843316294,28.75916026369507,1.0406014000000001
108,Gaia DR3 160423251915085824,1127827.1999969797,0.004086367673291888,0.0,275997484.8490388,72.94915087946751,32.298156666511304,0.96740174
110,Gaia DR3 160586323234181376,1133624.649561421,135.01851151444592,-10000.0,8396.068337934033,75.16183059935356,32.2460284440677,1.0618383999999998
104,Gaia DR3 155145179488062976,1138156.634763864,0.0039387020648308756,0.0,288967435.47235924,72.96695761779897,28.773014819133053,1.0659931
98,Gaia DR3 155145183784892928,1138394.6793104662,0.008110032001376851,0.0,140368703.7384315,72.96682156982777,28.77260586042762,1.0887153999999999
382,Gaia DR3 158240996212049664,1140279.2380573752,76.79697324774271,-10000.0,14847.971083168844,72.1771110794572,29.404406604321267,1.1077565
291,Gaia DR3 160750631502557440,1141076.2178161782,0.04483835262466149,0.0,25448665.060646683,73.80837012240418,32.57935914193495,1.1290065
105,Gaia DR3 160395862907223936,1141917.802559335,455.522609959752,-10000.0,2506.830127839823,72.55693150800795,32.175723172477674,1.1346539
322,Gaia DR3 160289798689494656,1143019.4561685445,1877.9607110930976,-10000.0,608.649291445097,72.310344203472,31.82963355428997,4.130833
178,Gaia DR3 157093617173063040,1149938.4190208304,0.13669642629829992,0.0,8412351.735600071,75.98942416061142,30.559137629922407,2.1935703999999996
460,Gaia DR3 160286190918481792,1150451.6539877069,0.0066633507307994515,0.0,172653624.34999406,72.28505912638731,31.75830411122581,0.9988111
380,Gaia DR3 160425687160504192,1166552.366983463,0.008114145958796976,0.0,143767732.66183877,72.99971653166449,32.4036349192238,1.0971332
205,Gaia DR3 155230907037346048,1180010.3748820564,0.04674719396808194,0.0,25242378.733742695,72.3421371805313,29.18663041311832,0.98880565
409,Gaia DR3 160578283054589056,1183656.5048532623,0.0065116438726702825,0.0,181775374.6977982,74.3932236738272,32.610484791685764,1.0935146
446,Gaia DR3 155776952001473664,1184954.2444831033,0.06810285501920922,0.0,17399479.715628263,75.38292184641722,29.0095484399961,2.813997
112,Gaia DR3 155746135610441344,1185443.0436273466,901.9249607798192,-10000.0,1314.347750839929,74.78693895497108,28.585911258106012,6.7734666
217,Gaia DR3 157203503913957760,1188019.1204998456,2850.6899205932473,-10000.0,416.7479289549005,75.92508375270332,31.332715371196734,1.1021124
463,Gaia DR3 157077055778820992,1189447.3388507727,0.01185095980558335,0.0,100367173.49175277,76.04894124385018,30.33667806399239,1.082718
129,Gaia DR3 157076407239469056,1200792.2416271728,0.1114895752886844,0.0,10770444.129129684,76.06551728397392,30.3023716111464,0.99659866
248,Gaia DR3 158254087272066304,1203624.8829331973,0.016827714386822304,0.0,71526343.7009455,72.09066584658977,29.46805870627809,1.0087826
158,Gaia DR3 154979982163264640,1207237.8733611968,0.010228940947079481,0.0,118021785.40349104,73.78213192913607,28.40650245150485,1.0348077
94,Gaia DR3 158252399348280704,1208775.9573627983,0.0057315320350909815,0.0,210899276.13806146,72.08875075196127,29.453230344621822,1.2272981
235,Gaia DR3 155768499503149440,1208989.5358966999,0.19157204150177726,0.0,6310887.154613758,75.29545843943399,28.876724546183752,1.7284096000000002
137,Gaia DR3 158234192983875328,1209017.5273294547,0.00794578773439197,0.0,152158296.6653427,72.23941363326374,29.231015805368198,1.0788181000000001
100,Gaia DR3 158252403643279232,1209116.6502096374,0.04708887404586993,0.0,25677331.953867063,72.0892717884646,29.45116289733951,1.3741251
95,Gaia DR3 157198693546794240,1210263.2288906928,0.26122496795624534,0.0,4633030.442531855,75.9896259413422,31.2226613540562,1.2116082000000001
125,Gaia DR3 154964859581395328,1216674.4551458915,49.64821447645024,-10000.0,24505.90555926235,74.11282546662285,28.3529005850211,1.0498825
231,Gaia DR3 160802789585185792,1220979.0687443824,53.346867538349514,-10000.0,22887.549449209102,73.60431455180199,32.71227823346598,1.0396028
128,Gaia DR3 155206855219904256,1221768.973001937,498.20119124375293,-10000.0,2452.360601450603,72.3939142532519,28.9310351343276,0.96391314
164,Gaia DR3 160652495792780160,1226041.635316995,113.783221452676,-10000.0,10775.24102116341,74.92609366008742,32.51355022409598,1.0591037
239,Gaia DR3 158614585352159488,1227363.7247746151,0.33225512991780276,0.0,3694039.9538097577,71.78867650730245,30.167323503666,1.012661
419,Gaia DR3 160780593194346368,1234636.310175705,50.68812720252315,-10000.0,24357.504968426758,73.87668125879937,32.783891436617196,0.898652
186,Gaia DR3 158324352935367936,1234823.7905762633,961.3057176140736,-10000.0,1284.527666849888,71.79455859169433,29.835849601952056,0.9620995999999999
294,Gaia DR3 160780593195536512,1234857.7545083961,49.88851301182821,-10000.0,24752.34638113227,73.87614247875041,32.78271246631214,1.3301858999999998
222,Gaia DR3 157485769163964928,1234921.726159549,0.01673288475694083,0.0,73802081.5954823,75.94023205827604,31.468836732395715,0.9624494
102,Gaia DR3 158252231846211968,1235504.2484229198,0.006538740176294684,0.0,188951421.0859873,72.0562431919891,29.41481857362397,1.1068833999999999
411,Gaia DR3 157510027136590848,1247860.742944722,2969.393358543664,-10000.0,420.2409692048123,75.80798075604103,31.80590987181184,1.0839201
150,Gaia DR3 154946683281232000,1249183.42114573,0.050275839786302394,0.0,24846594.834723555,73.18082260557316,28.45979631570579,4.516765
227,Gaia DR3 156320183756172032,1254228.6978491696,1053.839445997213,-10000.0,1190.1515953052365,76.19981694591624,30.1484309273531,1.0050564
492,Gaia DR3 157569332047285376,1258692.4447441297,78.91379376659009,-10000.0,15950.220926737717,75.6786852941996,32.07915220982761,1.2991571000000002
124,Gaia DR3 157569332044919168,1260205.8406792986,314.8502899817143,-10000.0,4002.555756745494,75.67899890406859,32.08015817764075,0.9808372999999999
159,Gaia DR3 155730295767920640,1269157.5142235868,78.21628184557024,-10000.0,16226.257299335755,74.96806055043751,28.51604170014248,1.1751432
121,Gaia DR3 158244599689602048,1269567.9610327536,0.04443154014006596,0.0,28573575.3707967,72.0529301190334,29.306350095319637,0.94743085
395,Gaia DR3 155154014239262720,1270970.0891962547,0.06679131142016033,0.0,19028973.412440356,72.5790914695763,28.74256955848568,8.723492
432,Gaia DR3 158226766984994304,1277270.5496975326,0.03728231490365246,0.0,34259421.73919038,72.17427912032163,29.11751334274817,1.0013705
131,Gaia DR3 158249306976130176,1284381.7027883993,0.006010473603922017,0.0,213690598.6826564,71.95250688236678,29.41966683389875,1.545628
309,Gaia DR3 158616578215777280,1291413.39073419,0.11674466158234582,0.0,11061862.471743872,71.66842814007137,30.194609055329256,1.56246
347,Gaia DR3 160670362857098368,1293645.5234430104,0.011691225407992157,0.0,110650977.83151716,74.71919202151237,32.72010850891167,1.0404218
330,Gaia DR3 160595153686895488,1302374.0574470796,0.05046711746795546,0.0,25806388.848620757,75.31282258194503,32.42199436754129,7.728389999999999
295,Gaia DR3 160607969870386176,1302566.6986131805,0.007837598458478182,0.0,166194620.13955975,75.24092106845734,32.47306057418826,0.92431796
202,Gaia DR3 157498787208030720,1305766.4527534514,1039.4606763811853,-10000.0,1256.1961047909888,75.99213667704166,31.70103319163493,5.606165
106,Gaia DR3 158632044394563456,1306612.8483123535,120.37092207949519,-10000.0,10854.88775644206,71.58659299995426,30.31103530280066,1.0099846
101,Gaia DR3 157125885263381888,1307737.3576911422,144.93597858176645,-10000.0,9022.862166369372,76.2728067511272,30.78072045150105,1.0518397
327,Gaia DR3 158642421035299200,1307981.9718991232,0.014049168447243273,0.0,93100312.43562855,71.61176466638808,30.496549804186593,1.1057222
120,Gaia DR3 161006955150997120,1308590.4396524078,0.007486791741891786,0.0,174786542.05516192,71.8581104019337,31.597487122745605,1.1670083999999998
119,Gaia DR3 158232195824127104,1309813.5946169712,0.2557603551363852,0.0,5121253.4245915795,72.00811086965788,29.244371597072405,1.0690435
143,Gaia DR3 161191428291399040,1314003.1159936169,147.20668203300477,-10000.0,8926.246402992821,73.06714221473534,32.783621319775165,0.9962098
340,Gaia DR3 161191428288946816,1314248.9986371326,47.18690351967783,-10000.0,27851.986475210564,73.06680730983523,32.78561320674413,1.0105664
155,Gaia DR3 154971113053743360,1315712.1494896067,0.08368749996635726,0.0,15721728.454291606,73.62093187602503,28.229360980097947,1.0611485
241,Gaia DR3 160789870323635072,1316008.6421082036,83.0629219622753,-10000.0,15843.51490435041,74.10716720649056,32.994885592996866,1.0099628
177,Gaia DR3 155682570093164544,1317546.0170227988,112.47515898774027,-10000.0,11714.10673148202,75.23431689096351,28.36234744934072,0.9413594999999999
133,Gaia DR3 161183113232410624,1318941.2750866855,0.0120913529496637,0.0,109081364.22594212,72.82554660627869,32.61882215264687,0.9714821
311,Gaia DR3 160675418035487360,1324061.5234167485,0.0047667491927005125,0.0,277770335.6921588,74.56966051599719,32.824333295448454,1.1143868000000001
320,Gaia DR3 155200262445635072,1326936.3757001355,0.005491762402898692,0.0,241623048.91408718,72.39480658537104,28.76330994684995,1.018285
167,Gaia DR3 158521710978199040,1327659.8870429008,0.1116182971564853,0.0,11894643.80720272,71.62064163714393,30.09412094302091,1.6550173
107,Gaia DR3 157105441219363840,1337156.4274195228,0.014447072652211968,0.0,92555527.31056508,76.32256122765229,30.59316492596756,0.9938494000000001
317,Gaia DR3 157585790360303872,1338505.5808736274,2653.5562305596786,-10000.0,504.4195278241059,75.61502968675659,32.289754401014584,0.9397978000000001
198,Gaia DR3 160659509476574464,1347414.2896472097,0.0036225949620276934,0.0,371947265.3638912,74.91777618490275,32.74351907158284,0.95144343
170,Gaia DR3 154220700664282240,1353982.8541776494,0.007261816969151037,0.0,186452352.06691536,74.58074174035501,28.225604745974678,1.0929389999999999
163,Gaia DR3 158636678662304128,1360752.3977814585,0.029603909619767967,0.0,45965293.61354414,71.51948929717724,30.444073347638135,1.031498
162,Gaia DR3 160864705834322944,1366036.6036962876,0.007509522968913173,0.0,181907240.89282456,74.52786310681131,32.912599851187444,0.95398027
240,Gaia DR3 154919646462378496,1370283.0461539726,91.43712531319083,-10000.0,14986.06874899526,73.25364568039753,28.106445335192017,1.9617656000000003
390,Gaia DR3 160666755084786944,1371247.2525200811,1816.528874965698,-10000.0,754.8722574233645,74.95275050037044,32.822287352250584,2.7353669999999997
136,Gaia DR3 156290527008559872,1372872.1819106978,0.42974194381297937,0.0,3194643.2078041746,76.25722070470614,29.766328858104142,0.88867664
149,Gaia DR3 157127225293145600,1375968.4292051368,0.012508697842082207,0.0,110000932.67710528,76.37704590466733,30.82204425737266,1.3975445
252,Gaia DR3 158535179995456768,1378361.2377374247,0.013398845545071356,0.0,102871641.67247546,71.51190165780396,30.193746473912608,0.91447335
214,Gaia DR3 158535184291925504,1378374.5513219791,0.009495988876302633,0.0,145153345.1941726,71.51191697432239,30.19347950296818,0.97033244
165,Gaia DR3 154939673893769856,1379453.9122639825,476.37702317770373,-10000.0,2895.718821748047,72.86985162099873,28.284022498035487,0.9896895
135,Gaia DR3 158201001476663168,1383368.9996263837,23.253560125589903,-2163.7579711798476,59490.63249476471,72.02018054404728,29.005560249728173,1.0321159
179,Gaia DR3 161173256284704384,1387677.9428702442,0.00451688757393447,0.0,307219942.97092867,72.53654685398746,32.58519091117352,1.0304792
174,Gaia DR3 154876250113595392,1388266.6607872897,0.09624752107585781,0.0,14423921.211364215,73.5390552079477,28.11104644397509,4.0926857000000005
181,Gaia DR3 161193592952463360,1390919.471587197,0.011100345130272773,0.0,125304164.44385071,72.93114870687305,32.813581685595906,7.3243413
229,Gaia DR3 161166246899155968,1391211.090163755,889.9718168958415,-10000.0,1563.208029458956,72.31359317449943,32.506841024415415,3.5630648000000003
300,Gaia DR3 157543283068326272,1394357.1599840708,732.5374443651407,-10000.0,1903.4619604906359,76.05973902162519,32.09483112803816,1.0485813999999998
430,Gaia DR3 155686070490039424,1394606.3157155504,0.07685121993457285,0.0,18146833.803065795,75.34734880262482,28.503238440784184,1.5817375
132,Gaia DR3 161057390949592064,1401250.203556524,377.4393721032134,-6530.433040203221,3712.517313041053,71.91529422362251,32.010767290196355,1.0624444
416,Gaia DR3 158204987207685760,1405985.4770778776,2473.4934700888516,-10000.0,568.4209374635514,71.94072728552005,29.039900189738677,1.4733998
144,Gaia DR3 155719987846494720,1409349.9722361527,0.2686113994030508,0.0,5246798.815568606,75.71487006773904,28.77454705703649,1.6879011000000002
146,Gaia DR3 158315797363805568,1415202.2207638368,0.006166535084100256,0.0,229497148.96016446,71.58259461724113,29.660746180757265,1.2238166000000001
147,Gaia DR3 159501620653789952,1415770.3968570656,3967.2729657509117,-10000.0,356.8623608910393,71.54522983058197,31.35854905656587,1.1874403999999998
126,Gaia DR3 157108739753322368,1415773.3108599784,0.41152703304892835,0.0,3440292.3676016456,76.46182951438045,30.6270496346339,1.0204327
374,Gaia DR3 160667824531179264,1417142.3667786517,1072.4722192886763,-10000.0,1321.3790914962626,75.11735100790125,32.857969439209064,1.4869958
134,Gaia DR3 155864882866109312,1428294.7910968093,0.10597803373421674,0.0,13477272.041853905,76.27105185824145,29.529228404928485,4.58882
172,Gaia DR3 157614137146013568,1432409.792225578,0.00481204495791805,0.0,297671739.30255955,75.64651494789909,32.44893906498174,0.95474315
212,Gaia DR3 161024444257727872,1436341.9091724781,0.008423557463611028,0.0,170514882.2664699,71.67623569461766,31.74142384797072,0.9829209999999999
234,Gaia DR3 159492549681928960,1438198.3748690938,461.128134918335,-10000.0,3118.8692815800455,71.3946142394612,31.16149011914632,1.245984
151,Gaia DR3 158512713024172800,1441224.487464085,114.97980466657961,-10000.0,12534.58806651631,71.3711802050032,29.904657327340807,2.5354377999999995
171,Gaia DR3 158740685591635072,1441516.5145039426,278.645306723763,-10000.0,5173.302688830142,71.41868174394517,31.083568605614936,0.9999927
405,Gaia DR3 154872230023229056,1442956.0415217981,0.0031752425497391314,0.0,454439627.4988023,73.25279636357084,28.074594125402808,0.99895686
447,Gaia DR3 155674942231298432,1446968.6582332999,0.007724895581821387,0.0,187312390.55688718,75.0611846266276,28.22971106256993,1.6827003
324,Gaia DR3 154152737101992192,1458487.29717322,51.766412308588485,-10000.0,28174.394015929218,75.00875155398232,27.853824471767282,1.3217676999999999
428,Gaia DR3 157498138669599616,1461414.521324233,0.01570988156255994,0.0,93025177.52947934,76.22942216097441,31.792107518701997,0.99892247
156,Gaia DR3 158525627988323712,1461621.9258880452,580.688282915468,-10000.0,2517.050832418495,71.30443835124666,29.96360270030355,1.0157188
166,Gaia DR3 161073509962115200,1461879.8864852379,0.014913029700164683,0.0,98027021.73047335,72.06932069535769,32.361546199510876,0.9907697
191,Gaia DR3 155865153448264192,1462146.7183480049,0.17219126654284075,0.0,8491410.439705584,76.34382152816754,29.545966994118384,2.9142094
211,Gaia DR3 155800905032272000,1463380.2180395406,142.15627407912461,-10000.0,10294.165540840067,75.85244168939231,28.740071250857486,0.97435236
408,Gaia DR3 160681667212192640,1464588.7068417876,0.03100422352032801,0.0,47238361.118172355,74.94278288015101,32.959984915601034,0.95609725
139,Gaia DR3 157289158443436544,1465046.3400264354,80.82912757353812,-10000.0,18125.227674807455,76.40990584919123,31.427915006011357,1.0309832
348,Gaia DR3 154179159740735872,1472394.0990342381,60.809480516940766,-10000.0,24213.232649209156,74.15896169161306,27.68479586558844,1.0360605999999999
454,Gaia DR3 154213274665504896,1473737.5002699129,0.09069591562040777,0.0,16249215.746803736,74.5576562181243,27.999347941111346,1.9879881999999998
397,Gaia DR3 158213920738127232,1478170.8750258305,88.80162188873005,-10000.0,16645.764385677594,71.6004253432653,29.06529911508467,1.0582832
420,Gaia DR3 158275145496308864,1489708.9062266261,0.12581146147624966,0.0,11840804.396885965,71.56104520400919,29.377477720866352,1.008063
242,Gaia DR3 160630406776386560,1491582.2569810145,274.21778148625697,-10000.0,5439.407499020148,75.7198077981213,32.76333782768428,0.9811228999999999
193,Gaia DR3 155812449905416192,1501655.6451967275,0.054018107344660365,0.0,27799116.24106846,76.1524932566651,29.04621030690357,12.007849
195,Gaia DR3 155107177619768704,1504425.2391725725,0.13425921530953755,0.0,11205377.863292938,72.50200155978197,28.290394825701924,1.0028651
288,Gaia DR3 154106110935758208,1505057.4262703587,0.12730064240070343,0.0,11822858.061728384,73.88206806463606,27.870763161789277,1.0719998
244,Gaia DR3 154106763771787520,1505773.4991706982,0.011959463809115618,0.0,125906438.88424021,73.7737105348116,27.874063598332853,0.95901024
338,Gaia DR3 160709331097088384,1508189.8701354023,89.79196914036409,-10000.0,16796.48953658404,74.96300730453777,33.10815285204918,1.005949
157,Gaia DR3 156350862708339840,1510604.4384502147,1696.676317533836,-10000.0,890.3315398696188,76.62872479871483,30.39554446897469,2.95463
233,Gaia DR3 155479671541077120,1511373.529332971,54.370071706101015,-10000.0,27797.89472235284,75.56742375244109,28.271368438460435,1.0974092
443,Gaia DR3 155123502790252160,1514405.3733347473,0.008111523579270877,0.0,186698017.76879913,72.33582977298721,28.38303308052856,1.1226040000000002
268,Gaia DR3 161582583848136448,1527019.0348382692,0.003131033687477734,0.0,487704441.17079735,73.34209242737838,33.204414138610986,1.0264183
180,Gaia DR3 156452812347960576,1535245.14400188,4446.173470368983,-10000.0,345.295826677332,76.68566427413221,30.667828828030352,1.0922624
251,Gaia DR3 154158711400643584,1538038.4783319798,53.75614209732937,-10000.0,28611.39989449485,75.11367342383295,28.01862531097939,1.0634493999999999
253,Gaia DR3 160630917879226624,1539327.6677666039,370.4714822087083,-10000.0,4155.050366061402,75.72722588239549,32.831621354894054,1.0072016
218,Gaia DR3 160625042363857152,1540269.0329938978,222.10875852953362,-10000.0,6934.751439750583,75.60263458106311,32.7416267462451,0.9404222
441,Gaia DR3 158511952813559808,1545654.446804281,0.2225903453437169,0.0,6943941.995406543,71.2720534648803,29.875014988172275,0.9950023000000001
415,Gaia DR3 157327095890865536,1546454.301848728,216.95183998981588,-10000.0,7128.0994985860525,76.49652805488991,31.610599257764164,0.97848225
263,Gaia DR3 161250806212284672,1549734.6619794113,327.54944969777057,-10000.0,4731.299849257415,72.43927647603232,32.87843714794053,1.0179895
238,Gaia DR3 161582927445518848,1551424.9022437711,0.003474956368636814,0.0,446458814.9209993,73.30701914367503,33.240938059220944,1.1401832
287,Gaia DR3 158483468590068992,1553531.269846315,80.33289936604996,-10000.0,19338.66799413521,71.28669586402197,29.70696216089788,1.0496973
285,Gaia DR3 155187549342259456,1554627.7321090065,76.75756252292372,-10000.0,20253.74023106473,71.87367313113673,28.666626563147226,1.1346911
363,Gaia DR3 155187545046152704,1555762.9330176036,67.58811225193934,-10000.0,23018.292436077965,71.8729200533397,28.66633908980073,1.0146633
421,Gaia DR3 161258915112367872,1564974.9444448294,0.0074771408319521115,0.0,209301252.92775178,72.62498601617581,33.00857889931674,1.0333858
364,Gaia DR3 160631398915540480,1576916.0384721714,230.42573279010867,-10000.0,6843.489307283924,75.63479579118642,32.81886363257118,0.9743816999999999
319,Gaia DR3 156448586100628480,1578598.7686987205,160.1360536066274,-10000.0,9857.85982072802,76.81157975479334,30.606671509222192,1.0340264000000001
258,Gaia DR3 154892433548329728,1581458.286578341,0.1644491031850981,0.0,9616703.624089135,72.93329899330584,27.92043913046093,2.2120178
245,Gaia DR3 157534078954490880,1584318.2606331583,4449.682802917656,-10000.0,356.0519548931266,76.38690998780017,32.06201703048745,1.2853396000000001
168,Gaia DR3 157217110368610432,1585675.7109442845,250.17799328020794,-10000.0,6338.190222703854,76.75378675085284,30.977660662689303,3.5925608
194,Gaia DR3 159508664400090752,1587826.2507099889,1783.3916293543143,-10000.0,890.340755543901,71.17439200578629,31.261727607668828,4.062158
272,Gaia DR3 154852056561050496,1590235.4976835814,0.11432949675807286,0.0,13909232.024773119,73.3636692283733,27.777852113730606,1.0595868999999998
230,Gaia DR3 158605690474840576,1590248.3076304046,212.81298082888205,-10000.0,7472.515545981127,71.0698065094564,30.501667887379853,1.0544268
417,Gaia DR3 158263360105008896,1590970.6241484461,0.048770202476365106,0.0,32621776.071556363,71.46025013228001,29.18095329227746,0.98452616
256,Gaia DR3 161229812412813568,1601411.284117835,3619.232412409106,-10000.0,442.472630004955,72.19296950682255,32.83301953948463,1.030953
424,Gaia DR3 154155966915853056,1602662.0415333777,0.17026837965466157,0.0,9412564.122498246,74.98518678314592,27.894047389951872,1.0266858
277,Gaia DR3 158523566403581056,1603930.4180135813,0.0068847643087848,0.0,232968093.90657037,71.16434465383053,29.878090909422784,1.0070308000000001
199,Gaia DR3 159525363231870848,1604626.0334369175,0.01729038547778584,0.0,92804526.27840438,71.3189241039433,31.688868650653863,0.98789155
343,Gaia DR3 160630505562793216,1605672.5619680171,0.08843566634626952,0.0,18156391.28766229,75.71935956491468,32.7912481555249,1.140795
187,Gaia DR3 156220055183446656,1608068.7332055399,19.560079602200922,-2025.1225876098397,82211.76835213893,76.56291036812443,29.39695176265848,1.0111238
269,Gaia DR3 154840339889996032,1609139.5489199788,0.016785907586719887,0.0,95862528.76746707,73.21079423060719,27.779293631335353,1.0004859
257,Gaia DR3 158212816930622208,1624410.0561466347,0.04329551339689993,0.0,37519131.39948923,71.4788957723347,29.031021184406573,0.95582473
188,Gaia DR3 156340176828912000,1631852.6699854878,1198.8115827878394,-10000.0,1361.225311312567,76.84681881366049,30.41684333846149,33.947936999999996
290,Gaia DR3 154737054517653504,1632654.7012127403,900.0401564488288,-10000.0,1813.9798424711328,72.0382753994712,28.10362704221316,1.0890356
226,Gaia DR3 155185453397187840,1635266.4282665586,0.1269588078234571,0.0,12880291.303148363,71.77971002397436,28.59821717155356,1.2374746
219,Gaia DR3 157213227718171904,1641510.8551776318,87.11498689161327,-10000.0,18843.03624151338,76.85898333519465,30.94352162568542,1.1145768
360,Gaia DR3 159572470433180416,1645775.4763073646,0.013964827577933102,0.0,117851471.28547302,71.23996980015151,31.690675266935763,0.9952245999999999
232,Gaia DR3 158194816723665536,1652570.5729916724,0.00784598475287058,0.0,210626278.92401305,71.56572710794293,28.812277331814567,1.0437962
316,Gaia DR3 154809729658419328,1655033.987068523,0.35473503456277145,0.0,4665549.849364145,71.78268353550037,28.542872624341783,1.1654778000000001
308,Gaia DR3 161267711203240576,1665789.433061994,0.005082449389286885,0.0,327753275.1380176,72.2780531321267,33.00857061248429,1.6835810000000002
315,Gaia DR3 161267711203240704,1665928.4893654734,0.004374930762228137,0.0,380789681.004465,72.27747905830681,33.00848116505709,1.1037682
402,Gaia DR3 161616806146822272,1667100.518146873,2700.2101771317202,-10000.0,617.3965761131007,73.59395761343475,33.54006533170367,1.4299817
312,Gaia DR3 154900851685205376,1678843.4699942549,0.07329554994856752,0.0,22905121.404673573,72.59671633673223,27.879738483943182,1.2720904
204,Gaia DR3 156272389362202880,1681683.019187758,0.006519544873234392,0.0,257944849.20133132,76.87073603138576,29.926180888392643,1.0822052
247,Gaia DR3 157817542500845056,1694545.2022542136,0.03618665839249961,0.0,46827899.49473315,71.56862460833818,28.6848041781569,1.0228583
197,Gaia DR3 156430822114424576,1694686.5452061626,0.008736436766044594,0.0,193979146.25706482,76.95608119552952,30.401204589097233,1.5003728
250,Gaia DR3 156228679479043328,1695740.0233463817,74.15257999548437,-10000.0,22868.253855086987,76.80854570576159,29.567008040344586,1.1537952
467,Gaia DR3 159578311588593280,1697339.32663623,0.012029956588605006,0.0,141092722.49942952,71.21336907575548,31.85540150869707,1.1109613999999999
236,Gaia DR3 155650645601636096,1700673.5100883874,220.65029196848946,-10000.0,7707.551596311762,76.67546414790424,29.155391296991862,1.0239974
437,Gaia DR3 181573698104400384,1700905.9766620775,0.05758071829768784,0.0,29539506.052503992,76.3419405652054,32.399224629338065,1.0529295
286,Gaia DR3 160719084965595648,1701684.3739376916,0.003624160960237079,0.0,469538851.22871965,75.14098258242795,33.334693021018445,1.0116616
376,Gaia DR3 157813183110595584,1702564.1998598815,78.56433704075478,-10000.0,21670.954837647092,71.60503767589368,28.5719215270081,1.4137963
281,Gaia DR3 155488300132839552,1702889.403545457,0.05408655275352156,0.0,31484524.652656518,75.92472681599142,28.25623339316916,11.191972999999999
274,Gaia DR3 155487574280934272,1708570.4662625417,88.6431211833205,-10000.0,19274.71013491382,75.91632140097767,28.19271579230279,1.1204808000000002
457,Gaia DR3 161617660844698624,1711523.3703032786,0.05883461826161307,0.0,29090413.448300898,73.6633963346198,33.58716697633059,1.021433
223,Gaia DR3 159577830551348096,1718397.8817269024,5389.227134983438,-10000.0,318.85794357639065,71.15118107082714,31.826321964126784,1.0049378
301,Gaia DR3 154820759134459008,1728369.8707784459,0.08612371426277649,0.0,20068454.845142044,73.37430487002358,27.52493865330116,0.91791856
221,Gaia DR3 156430577302380800,1733160.5736573418,92.96571863657904,-10000.0,18643.007326524323,77.02651836193081,30.43969777326366,1.0765038999999998
307,Gaia DR3 154719702848178048,1736149.1070247777,71.15380614730775,-10000.0,24399.94711499307,72.18147345428461,27.947920568366694,1.7074724
331,Gaia DR3 159540958257994624,1742939.3715227055,1188.1040877790247,-10000.0,1466.992151151385,70.78946309495501,31.43008996314385,1.0102564
262,Gaia DR3 157247170843175040,1743643.6603022797,79.03427889640679,-10000.0,22061.86587199384,76.94572807384766,31.33837744853301,1.2105788999999998
362,Gaia DR3 154114563432792704,1747138.1346455596,0.006903046884624827,0.0,253096663.52360502,74.53552526044767,27.496199370258264,1.0191889
479,Gaia DR3 161654773658157184,1748831.27527861,0.003671232359374171,0.0,476360824.94564044,72.62920188460822,33.376609159682076,1.0698324
224,Gaia DR3 159474098501576192,1749402.0380006765,0.1844926493630316,0.0,9482231.644678302,70.85216489093503,30.96299648455639,1.1091412
346,Gaia DR3 157816859599833472,1751046.9699553621,89.40969736095879,-10000.0,19584.53077954345,71.46027270629124,28.65968838770105,1.4684739
325,Gaia DR3 153960490070471936,1757027.7148120152,0.012103714874573446,0.0,145164334.50551978,75.2936125262161,27.72862929104687,0.98542553
388,Gaia DR3 161645633966418176,1764640.7552043956,2335.5868141407045,-10000.0,755.5449210966847,72.74547311789652,33.47691353736178,1.0689201000000002
271,Gaia DR3 158551676966282624,1766838.942337907,0.0746546035705765,0.0,23666845.148639545,70.8464254534289,29.97773687925838,0.96225643
453,Gaia DR3 154716408610834432,1769430.2354499765,0.15873967394443342,0.0,11146742.282394778,72.22521664350282,27.907147307499212,1.5107959999999998
275,Gaia DR3 157907088273370624,1773828.9042217482,0.4241711046356285,0.0,4181871.1478366796,71.04887906733715,29.27856609830856,1.0709583
387,Gaia DR3 161323442699782144,1779171.8885973878,4674.809344172819,-10000.0,380.5870480718401,71.47074021707127,32.62080985829617,0.9200149999999999
406,Gaia DR3 161275747089117824,1780575.5796342057,311.7121767472987,-10000.0,5712.242615012427,72.19775315999105,33.26215608169333,1.0781671
369,Gaia DR3 181552287691522688,1781572.6848190213,0.006424373827371781,0.0,277314604.1452984,76.65906115473973,32.189280268084325,1.0329412
345,Gaia DR3 161635115591738752,1782334.5504412388,70.63737978076921,-10000.0,25232.172483930008,73.4692368511169,33.72890797515953,1.0670110000000002
352,Gaia DR3 154780347788035968,1786046.4572691338,3894.5580254989422,-10000.0,458.6005512243764,71.80992510114268,28.184033568526804,1.1335773
442,Gaia DR3 156487790562022528,1790137.1451995764,0.006223564732759569,0.0,287638551.548546,77.09214103090565,31.039911847445932,0.99829173
381,Gaia DR3 159364967677824768,1792407.5161743837,0.10973695403630997,0.0,16333672.935566524,70.75340321105102,30.73302572099185,1.0995281000000001
273,Gaia DR3 181558064426172416,1794429.4617528873,5331.150098723984,-10000.0,336.5933107346547,76.64824516381192,32.29939024194675,1.129484
396,Gaia DR3 158598268771731328,1801700.4027820928,0.022416877090943484,0.0,80372497.71557108,70.74181139069427,30.29604477177496,0.9746071
297,Gaia DR3 155482282882642560,1806313.2294154519,0.01706509697304428,0.0,105848401.11185256,75.99703296799396,28.076036435432297,8.436783
266,Gaia DR3 159541748531977728,1810564.2816302502,0.1109206850359146,0.0,16323053.549876781,70.84182473731609,31.443594508655682,1.0979008999999997
310,Gaia DR3 159380605654720768,1811230.0382069268,3564.492999310405,-10000.0,508.131181224744,70.7233753455255,30.90619550682971,1.5280752
365,Gaia DR3 160927103118947456,1814329.76865223,59.28325954602909,-10000.0,30604.419907841544,74.95010527043634,33.65969287807836,1.0180328
278,Gaia DR3 155637764994830208,1814997.2211060256,97.19994663210322,-10000.0,18672.82116908661,76.84674250415866,29.11132652584072,1.0112193999999999
296,Gaia DR3 155637764994830336,1815809.1418309095,70.91857228918528,-10000.0,25604.14124563265,76.84700212463594,29.11174679271704,1.1781926999999999
334,Gaia DR3 161296053694386176,1816389.031940644,1559.2695925372504,-10000.0,1164.8973600421511,71.20160504928484,32.43048278364202,1.0334463
261,Gaia DR3 156385226743440512,1817638.0272453357,110.77666979165346,-10000.0,16408.13025580127,77.17724927133355,30.44911687056922,1.0602778
475,Gaia DR3 160977401479863936,1818775.7431306108,544.5768541829059,-10000.0,3339.7962641279323,74.71067736849956,33.72951382229416,0.96355003
304,Gaia DR3 157882585484401536,1820376.2370809931,0.11308669975416438,0.0,16097173.593696268,71.15214507712136,28.896751326204313,1.5838455
303,Gaia DR3 156482602239366400,1820915.679214676,0.10900130799205296,0.0,16705447.969004508,77.16653828666814,30.893450071621746,2.0899737000000003
435,Gaia DR3 184933530761140992,1822735.3648514708,3834.6442670426272,-10000.0,475.3336262550397,75.13634130507681,33.63215010849709,1.1038195
413,Gaia DR3 154057972944524672,1826855.0301128072,1820.434153019775,-10000.0,1003.5271130693637,73.43820728762053,27.30037129997869,1.3236732
401,Gaia DR3 154440598693134464,1827886.258082952,193.25082410744437,-10000.0,9458.620766691667,73.0042119851393,27.394354190861982,0.8723568000000002
487,Gaia DR3 159529688262311168,1830188.4005834772,138.50107719887365,-10000.0,13214.253907610482,70.71648755694208,31.229957873881013,1.0418418999999999
410,Gaia DR3 155636077071237376,1837276.911902562,0.024013375447682603,0.0,76510564.53539385,76.82894230239161,29.011285124407586,1.0618768
379,Gaia DR3 158543495051766144,1837338.9807292195,0.03331427256533304,0.0,55151706.43831381,70.75274662493773,29.811890283067175,0.95194596
361,Gaia DR3 154811894322823808,1841901.727090616,0.00913555799280424,0.0,201618962.79804885,73.16951303891,27.36209448526371,1.9636438000000003
391,Gaia DR3 161446175686671872,1844029.4222050393,85.8471147262867,-10000.0,21480.38903910175,71.61852414672934,33.12341832399057,1.0385145
342,Gaia DR3 159555320627071360,1844620.4586813236,0.028909858168838582,0.0,63805932.492246084,70.82027705058246,31.579449949717628,9.603175
255,Gaia DR3 156391274057369216,1845045.2860968213,0.008588779580428044,0.0,214820425.74491924,77.22726274813816,30.501321258535622,0.9976033000000001
336,Gaia DR3 155622711132459264,1855801.9612454711,185.60140074084794,-10000.0,9998.85751852,76.7413788334524,28.7332804962487,1.0063218
289,Gaia DR3 159433171758045312,1856702.198180451,80.3232092602983,-10000.0,23115.388631491984,70.60033254222861,31.07993841737113,0.8509749
349,Gaia DR3 161472220368243968,1857517.1660769994,0.010652763175217513,0.0,174369516.67134678,72.34850838092935,33.451439411546424,6.4582663
267,Gaia DR3 157247965413620224,1857588.4812770134,0.010119029928976231,0.0,183573770.83723584,77.17401324645392,31.25605763439189,0.9966531999999999
332,Gaia DR3 181347988984521856,1861289.5134601763,78.71968767469758,-10000.0,23644.523605731225,76.96100456022945,31.975278587303468,0.94376314
370,Gaia DR3 154713659829594240,1861780.2024317237,0.16943411416507148,0.0,10988225.196596956,72.01091091425103,27.854213460084097,0.9722379999999999
373,Gaia DR3 184929819910848256,1864716.0270360638,58.16078747394985,-10000.0,32061.39579645939,75.28141231556151,33.59762016682859,0.89306384
471,Gaia DR3 157256207455843328,1867066.3835880323,467.7900108779367,-10000.0,3991.248936855168,77.18277596220327,31.52572000956968,1.0537043
400,Gaia DR3 161730566944792832,1867561.579731267,0.016997948183488064,0.0,109869824.26181476,73.52667712877036,33.851880786729396,0.9357466999999998
293,Gaia DR3 181564730215203072,1872953.544101607,82.58943724571499,-10000.0,22677.882384999324,76.76027455886313,32.38971012261144,1.4806092
412,Gaia DR3 181301805200869120,1880065.8990186423,296.8894646064334,-10000.0,6332.545014727688,77.2221838627063,31.886373428305145,0.9636553
279,Gaia DR3 159527420520785024,1880516.5806830681,1754.964864436284,-10000.0,1071.5408717240118,70.59167013628355,31.140641612900442,1.1042265
452,Gaia DR3 153923076610509056,1884313.1129990355,0.005814027954907726,0.0,324097704.31331563,74.90878839145272,27.337077102786512,0.9731136999999999
483,Gaia DR3 184932087654566784,1887339.5471059105,947.364574945304,-10000.0,1992.1998320602984,75.33841547209958,33.67647222637055,1.3367337
433,Gaia DR3 161684112577426048,1891553.8290547936,0.002894647211982938,0.0,653466101.5768518,73.40408082159415,33.877464411720595,0.96227825
355,Gaia DR3 161442220019522816,1895392.3004889532,0.1639439424155196,0.0,11561221.918679,71.91885094708438,33.254783233514594,3.3263402
353,Gaia DR3 181651896573220096,1902239.6979132916,1103.286201454043,-10000.0,1724.1579704398475,76.31688865317255,32.9924388270315,40.64545
333,Gaia DR3 159355660484096512,1902448.9488266762,0.015074025077404001,0.0,126207097.24560905,70.55244400545443,30.510207459816343,5.6586947
335,Gaia DR3 156011083551872128,1904304.6145418994,0.35405548251581653,0.0,5378548.585126991,77.02132160467757,29.130310235380026,1.3715426000000002
339,Gaia DR3 159788279654401920,1906725.4021153725,816.1053574638815,-10000.0,2336.3716273603295,70.89237211992739,32.167472326673405,1.0765532
445,Gaia DR3 155582892491999872,1908597.1562092672,0.013294886945535253,0.0,143558735.32645726,76.87972681444809,28.841468868487606,1.0409731
473,Gaia DR3 153685204140032768,1911100.917434224,0.046130781724034495,0.0,41427889.27503749,73.12352086612775,27.246446646888323,1.5811619
389,Gaia DR3 159784328283769088,1916381.5713202197,0.038669510512194034,0.0,49557947.487230495,70.88058930033355,32.06327777730167,0.9903498
429,Gaia DR3 184938238045243648,1938936.453437469,1028.6525361367103,-10000.0,1884.928472270621,75.39037513021725,33.74699016310637,1.073038
459,Gaia DR3 158567070129079936,1943877.8108452193,0.20620874147414844,0.0,9426747.852437261,70.50056702174271,30.159904534596897,1.4262339
468,Gaia DR3 155401644871270912,1954790.5485684706,0.3045780013369271,0.0,6418029.338914936,75.98825617524649,27.734378319390736,1.2589645
440,Gaia DR3 184700430002636288,1958803.004303103,2081.143991986608,-10000.0,941.2145492312999,76.10610006423326,33.347681487556656,1.1730729
326,Gaia DR3 156051318805369984,1966250.3298180553,74.78177890298835,-10000.0,26293.174068094842,77.32350531293956,29.624589554889287,1.0690273000000001
414,Gaia DR3 161302753841369344,1971172.587685541,933.4063719282677,-10000.0,2111.805368987802,70.84214908518905,32.26942270570559,0.9534527
426,Gaia DR3 161447236543040256,1971645.6202496924,0.004729647528082754,0.0,416869461.95099103,71.60195896414801,33.170929123609646,1.0028343000000002
480,Gaia DR3 159373798130979456,1975748.9684640921,0.11904136999907619,0.0,16597162.553483926,70.42607326603797,30.727927358343074,1.1756796
302,Gaia DR3 156493494277480064,1978177.8642546772,4407.819020975507,-10000.0,448.7883587872174,77.43134711204304,31.136460263325482,1.6066850000000001
431,Gaia DR3 158184160907793664,1979944.9523418504,646.269912323527,-10000.0,3063.6502095902565,70.43083640013654,29.86964694665607,1.0378613
385,Gaia DR3 154773750717576704,1993054.2997411427,0.02460216265281569,0.0,81011345.54173186,71.2953067728178,28.18374530889061,0.96741843
329,Gaia DR3 156413470448259968,1997548.2780829926,87.9541272652049,-10000.0,22711.25119643172,77.49907616782433,30.61161247706556,1.1685094999999999
350,Gaia DR3 161315123347519872,1999034.7303242213,0.036147491947169104,0.0,55302169.6013069,71.03536109618814,32.60947948394447,1.0103951999999998
486,Gaia DR3 184750801378099328,1999241.1834198753,0.005522582357197227,0.0,362012017.9492466,75.5021655083695,33.75194620518538,1.0332929
438,Gaia DR3 158083452515469568,2000108.6081855916,276.2451537267207,-10000.0,7240.339174109917,70.64501837776191,28.994512791496412,0.98375636
449,Gaia DR3 181284870145308928,2028973.782848442,107.06546660935517,-10000.0,18950.77700685194,77.45386749315072,31.76265828320058,1.0036979
464,Gaia DR3 153877957977871872,2033106.5298205877,92.3788914128583,-10000.0,22008.34518282169,75.73504694610068,27.362977317292145,0.99627465
451,Gaia DR3 157853792024262528,2038231.41400129,0.013850106673792927,0.0,147163589.56700435,70.8058881163827,28.719991651661047,1.061092
444,Gaia DR3 184690641770910848,2040921.7179943062,2778.1251320269885,-10000.0,734.6399535665262,76.27212728666055,33.422689391817734,1.3470678
489,Gaia DR3 161316467672679168,2048631.9075735246,0.11460225262847411,0.0,17876017.79709277,70.9256245181038,32.60637734163302,1.1061655000000001
392,Gaia DR3 181593454958081280,2062846.1208590327,1159.365511586029,-10000.0,1779.2888439790045,76.97893566806626,32.6683367929145,1.1272767
481,Gaia DR3 155378383329154944,2065238.370311,0.004398014896635339,0.0,469584214.4352425,75.98929675503544,27.495201551300568,1.5133459999999999
351,Gaia DR3 156399967071400320,2074137.529618915,3505.6068818939457,-10000.0,591.6628987498842,77.64331930838416,30.542315709624425,1.8580927999999999
366,Gaia DR3 158106439180667136,2075238.6056088433,0.008028811316413002,0.0,258473953.84252083,70.44540503025708,29.348736710899963,0.94989264
466,Gaia DR3 161394807875584256,2075301.2081177165,1714.1538529187708,-10000.0,1210.6854962779466,71.11970440987984,33.02623819453379,1.3920237
358,Gaia DR3 159335079000863488,2084153.705044861,0.014219955901433415,0.0,146565412.68421036,70.23600767802029,30.315498789494228,3.0924456
377,Gaia DR3 156424431204612992,2084365.7590972898,197.80909185529813,-10000.0,10537.259635275263,77.75380884670075,30.862778474913288,1.2306333
394,Gaia DR3 181279578745678720,2098963.186028411,1280.1594025433271,-10000.0,1639.610803044015,77.53233211130838,31.657604792659946,5.5125589999999995
357,Gaia DR3 156176560054067968,2108179.761139274,0.1263661110706027,0.0,16683110.236425662,77.67167799316964,30.12121154699089,3.5414507000000004
367,Gaia DR3 159737431536929280,2109019.150511459,0.053981109239817304,0.0,39069577.86180158,70.29042001763885,31.437978480386054,10.934452
422,Gaia DR3 155945696970055424,2109760.5451272335,127.98718652316482,-10000.0,16484.15440982743,77.33187688999188,28.925756555658413,1.1208053999999998
398,Gaia DR3 181287344046222464,2113572.9094851115,143.49209373396238,-10000.0,14729.542614408596,77.5195953256204,31.874428420354032,3.2960176
427,Gaia DR3 159807314949400064,2114387.874376586,0.06955768622130938,0.0,30397616.557418376,70.67330804942131,32.423913359792856,1.0125581
404,Gaia DR3 158106714058192256,2118223.238540389,0.006122656958811859,0.0,345964709.89474547,70.3742306199088,29.320258781956746,0.9074707000000001
484,Gaia DR3 161394910956417536,2121619.4581426443,0.00556510017320924,0.0,381236526.227553,71.07017058868,33.00890357962982,1.0410337
450,Gaia DR3 156404846153835520,2126410.502253167,101.966548100097,-10000.0,20854.001060874827,77.8230048302879,30.610609974954038,1.2780228
375,Gaia DR3 156421613704020096,2132685.3864684054,906.7837503511762,-10000.0,2351.9228103089254,77.75235701280738,30.76809386287957,8.686293
482,Gaia DR3 161403977632489856,2137659.52418753,0.018933785706403826,0.0,112901854.7761701,71.09694022579427,33.08300931640593,0.910825
407,Gaia DR3 158106752713803904,2144539.0201952965,0.006103789463503882,0.0,351345509.70639527,70.32993657259115,29.30491445697662,1.002902
490,Gaia DR3 154672595646912128,2145794.3240073044,0.013490342830721218,0.0,159061511.70011345,71.72968804483264,27.433388146328603,0.9223614
448,Gaia DR3 157789784127784448,2147501.882202911,610.891840203621,-10000.0,3515.3553229440927,70.7969349414323,28.327112970879732,13.671229
458,Gaia DR3 159763544938603264,2152370.278983314,0.012336109671970068,0.0,174477232.7919473,70.30726655092701,31.77398140738669,2.93372
456,Gaia DR3 181310674307746432,2159015.556402576,3300.0277865436824,-10000.0,654.241629481503,77.55670714296004,31.902740841844373,1.0261455
469,Gaia DR3 180527336696697088,2162411.395291821,398.9135251147923,-10000.0,5420.7522662200045,77.68094684671794,31.55608837492027,0.99775946
386,Gaia DR3 156207518176564864,2163389.927605421,97.70377319361592,-10000.0,22142.337566823666,77.79241642466246,30.401603639005213,1.0796225
425,Gaia DR3 159443140378487552,2164142.2874174574,2146.117473680706,-10000.0,1008.3988010711445,70.10397931579688,31.047162485833837,1.3724045
403,Gaia DR3 156162674425653248,2165528.724494385,87.53544558368752,-10000.0,24738.878177344166,77.75863772586963,29.991054929369373,1.3093035
461,Gaia DR3 157773154014317056,2166538.920672953,0.023531221200082136,0.0,92070823.78985885,70.90498973711672,28.16857452743063,0.9132178
393,Gaia DR3 156208995645304832,2171283.249694392,0.006968711693905419,0.0,311575990.6660104,77.80640467259536,30.41584388850747,1.5649196
485,Gaia DR3 3422170292948906112,2175289.172177503,112.12880320853378,-10000.0,19399.91429438487,77.22718757284761,28.49068853445688,1.0382181000000001
436,Gaia DR3 181313113851034752,2203408.607958356,3778.5570740372727,-10000.0,583.1349281708959,77.6135195685763,32.005481245355966,1.856723
474,Gaia DR3 159644728963168640,2221561.136108408,0.024634550402137537,0.0,90180705.54742675,70.05920373164714,31.32011767918535,1.0972915
472,Gaia DR3 158127815232092672,2256317.6728823693,0.06144932766663233,0.0,36718345.96991978,70.15294856907812,29.20785485673822,1.0089695
455,Gaia DR3 158147292908982016,2265328.9697202854,0.12831724999006122,0.0,17654126.54881355,70.06406674190848,29.432036000477876,1.3919256000000002
439,Gaia DR3 159405855765583232,2265992.3639848954,0.039349323285756944,0.0,57586565.02245628,69.90684852070596,30.685358166399446,0.9863896999999999
491,Gaia DR3 158048409878217216,2291581.244825683,0.01827011250098624,0.0,125427867.21767482,70.32006527597225,28.666588505502066,5.8943925
0,Gaia DR3 156917493449670656,,,0.0,nan,73.94104529388767,30.551085459021333,1.3687904


==> anc/AS205.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
203,Gaia DR3 6248897353750644480,64279.94701269592,0.018346467619821807,0.0,3503668.844854193,242.80969630029495,-18.537081131480875,1.0114816
2,Gaia DR3 6248888282779703168,97087.25319434718,277.21089861431557,-10000.0,350.2288462670618,242.693145560967,-18.68342275235873,1.1403142
115,Gaia DR3 6248889038693959808,130671.23836494485,0.018839905563067933,0.0,6935875.444147717,242.62528763465824,-18.65192927334348,1.0886405000000001
32,Gaia DR3 6245882522931709568,131684.7491493089,2740.6584476591343,-10000.0,48.0485809028061,242.6061218828069,-18.859517025039228,1.1902754999999998
15,Gaia DR3 6245872867845742080,140168.144871126,0.21083014188554275,0.0,664839.2095055443,243.00963395303867,-18.88241975705056,1.0960671
1,Gaia DR3 6245874761925399808,149169.8584015674,0.0991447435855925,0.0,1504566.485391006,243.10593955162682,-18.825594488684867,4.788084
230,Gaia DR3 6248926520870519680,151252.06197261892,0.014387721026768103,0.0,10512579.559418557,242.83569703883708,-18.348730500153387,1.2175139
7,Gaia DR3 6245786388677792128,175070.35426388436,592.401429657481,-10000.0,295.5265559792923,242.50872244315383,-18.97414786985611,1.0245992
3,Gaia DR3 6248914155662750336,175964.4933961744,0.019732540415125017,0.0,8917477.916897988,242.6288321878556,-18.406478143847853,1.1089479
52,Gaia DR3 6245864587146742912,186358.20104163775,335.55258221894906,-10000.0,555.3770434704581,242.87326760317575,-19.008236661844734,1.1883327
4,Gaia DR3 6245870707476259328,186633.88908938717,0.026747628808571303,0.0,6977586.328309602,243.1619893422892,-18.872701656173753,1.1079767
393,Gaia DR3 6248903602930137344,214025.79231706317,2484.182988865342,-6276.0730551964825,86.15540532898508,242.46369436568702,-18.589119973816768,1.6605368999999999
43,Gaia DR3 6245860189100107392,219058.11800262617,357.6623152816194,-10000.0,612.471900569514,242.9469256713831,-19.089780517666558,1.0791832000000001
46,Gaia DR3 6245766975428136320,225926.80232025852,208.33075716418486,-10000.0,1084.4620611742234,242.8460043567452,-19.089876354625407,1.4268512
74,Gaia DR3 6245769930362439808,226493.11628062997,345.6912069687905,-10000.0,655.1891159357087,242.83060732604642,-19.085676103834512,1.1631051000000001
307,Gaia DR3 6245821092014031616,227197.42983419666,315.3495577426903,-10000.0,720.4621800027338,243.16315518007903,-18.991351865094035,1.2439663
20,Gaia DR3 6245861602145571072,228031.42672105486,0.01622151638707215,0.0,14057343.424612638,243.02493642532062,-19.062431601272817,1.1321046000000001
5,Gaia DR3 6245770063505264256,229620.27435518074,0.012878201488617631,0.0,17830150.782943573,242.78706376750145,-19.079810300105922,3.7023922999999996
26,Gaia DR3 6248792208654128640,230784.7047398266,722.5014065915998,-10000.0,319.4245750033254,242.46080557663066,-18.814558127800986,1.0441972
418,Gaia DR3 6245821126373768832,232210.45623671907,0.0184623237753466,0.0,12577531.358582173,243.1687707045528,-18.991282730856703,1.1561562
315,Gaia DR3 6245819202228402432,245546.7115683554,317.4067865802775,-10000.0,773.6025880664416,243.32153512914456,-18.968874593664815,1.1984411
431,Gaia DR3 6248965179875148288,247126.38133217086,353.9301840416263,-10000.0,698.2348284347116,242.47808826125168,-18.278859972336033,3.3277050999999997
171,Gaia DR3 6245812948756034816,249776.95190584034,0.015211674763800092,0.0,16420082.323890187,242.9969002628874,-19.11491071524808,0.97546846
219,Gaia DR3 6245859403122312704,249871.7132992922,253.8351288469012,-10000.0,984.3858666622951,242.94217132953187,-19.128691997720804,1.0061079
98,Gaia DR3 6245812948756034304,250210.74938854764,0.01674448608906464,0.0,14942874.212900052,242.99669117632493,-19.11583486101953,2.7218647000000002
25,Gaia DR3 6248965179874296448,257140.6638197506,326.30037764038946,-10000.0,788.0489311083217,242.478326619204,-18.278321925120768,1.2707226
186,Gaia DR3 6248795167890589312,257800.5591583535,234.54041968244243,-10000.0,1099.1732662003603,242.40218766435268,-18.800340698371546,1.0553937
65,Gaia DR3 6245812811317070976,260853.38142829132,290.5839607529372,-10000.0,897.6867847502305,243.05170921404786,-19.1220785219925,1.2043684
228,Gaia DR3 6245781131640479360,262036.99544278687,182.88257242996286,-10000.0,1432.8155600673058,242.5907055476893,-19.06733323856932,0.98225576
413,Gaia DR3 6245781097280740864,263078.9446972221,137.05168952042953,-10000.0,1919.5600259857167,242.59055109503032,-19.06860419995068,1.1809938
81,Gaia DR3 6248917179319768320,264046.01684880996,331.7443354179918,-10000.0,795.9322546264937,242.43260942429745,-18.384306146766367,1.3067273000000001
6,Gaia DR3 6248903916460705024,265801.662221578,309.83409768702234,-10000.0,857.8838294617801,242.36043489462827,-18.635433738736122,1.059253
55,Gaia DR3 6245819786343951744,267807.16040831024,333.1131921088032,-10000.0,803.9524304424355,243.19690125842843,-19.064877966450513,1.0457313
517,Gaia DR3 6248908142708969472,271570.68866557063,308.5002466358073,-10000.0,880.2932627349469,242.3439711986358,-18.51632291058787,1.0013021999999998
205,Gaia DR3 6245766013355457408,275346.32519788574,0.07442189814267963,0.0,3699802.5053056194,242.79575148860226,-19.17228247043853,2.1911678
33,Gaia DR3 6245812124122300032,278750.0292213857,81.53731619652436,-2773.4312990697854,3418.680454842685,242.9874473904744,-19.175876408436924,5.8395589999999995
276,Gaia DR3 6248907214995602560,287873.4659366359,0.01785610716369566,0.0,16121849.140888277,242.32017916689918,-18.58972993523076,1.1933136999999998
314,Gaia DR3 6248790460606425856,288003.8992851147,529.5744342009192,-9392.349336247335,543.8402624546766,242.37161246822723,-18.881672256529306,19.997004
10,Gaia DR3 6245905067214867968,291868.41930721817,0.016732408708775553,0.0,17443299.66994791,243.4478798970847,-18.58354147156306,1.1330018999999998
8,Gaia DR3 6248967653775484672,294832.9460283133,0.021918717201351273,0.0,13451195.310377793,242.53133916249126,-18.182524990146906,1.0810861999999999
50,Gaia DR3 6248952432411647488,295308.50386176835,0.015871052005699434,0.0,18606737.83664249,242.82582697867227,-18.066402841912005,1.1184363000000002
14,Gaia DR3 6245816281651272192,298380.1581949656,383.27434427280303,-10000.0,778.5028208999757,243.29259180070332,-19.07036074977797,2.0028439
349,Gaia DR3 6248807189499092992,300106.7399402402,236.76408005925586,-10000.0,1267.5349228021892,242.18643628604093,-18.779978175668262,0.9964113000000001
109,Gaia DR3 6245717733625029248,300824.62975004764,223.03363364230887,-10000.0,1348.7859424489152,242.89010957772786,-19.233576254679864,1.1192156999999998
651,Gaia DR3 6245846964897155968,301690.06334762345,0.020913114077370308,0.0,14425879.485546185,243.44009932476845,-18.826170440925267,1.020667
212,Gaia DR3 6245816277354494208,303294.3494088927,326.4071977549222,-10000.0,929.1901388664123,243.2914683691409,-19.074243684272933,1.1643747
722,Gaia DR3 6245768109299634176,306514.1908821459,0.01149356761721507,0.0,26668324.500309967,242.61742891444217,-19.179075764581878,1.0284716
240,Gaia DR3 6245762543021965184,315268.6279668408,0.018825962706719,0.0,16746481.063320134,242.5733070224616,-19.17500456723684,9.156130000000001
84,Gaia DR3 6245775565362814592,315702.7179615918,139.09146236376938,-10000.0,2269.7490744322363,242.47666720558917,-19.11539091229825,1.1376548
22,Gaia DR3 6245761404854620416,319596.059668411,425.353882659763,-10000.0,751.3650931548054,242.63466137336846,-19.21910852108075,1.1280367
170,Gaia DR3 6245761404851201408,320859.1330395268,157.53266890866948,-10000.0,2036.7783727802316,242.63309010139358,-19.218460855626336,2.5160055
329,Gaia DR3 6245845586211677312,321735.59840968315,309.4373045517736,-10000.0,1039.744056960824,243.4922570316886,-18.808172052248164,1.1891856
149,Gaia DR3 6245714095790758528,322464.94630146987,258.6669496258083,-10000.0,1246.6414699208879,243.02242972996982,-19.259973523217976,1.1365993
17,Gaia DR3 6248954493996094848,327563.1454827362,0.017256123374439783,0.0,18982429.50487542,242.88633359136432,-18.000811903160137,7.755818400000001
37,Gaia DR3 6245779276214380928,335504.4994617223,153.65829943145664,-10000.0,2183.445350515434,242.39074458810185,-19.082379183337128,1.2296052
143,Gaia DR3 6245715573259517312,340569.31719015626,210.24869455304443,-10000.0,1619.840341525796,242.82254206843064,-19.30807524489014,1.3774006
19,Gaia DR3 6245905960568009728,341363.3654412914,0.017244875859761005,0.0,19795060.75992259,243.5420554774208,-18.555894397315022,3.2438523999999997
106,Gaia DR3 6245761031193469952,341892.06342408847,162.66537882808416,-10000.0,2101.8121120009396,242.603527690478,-19.25384285914891,0.9539485999999999
78,Gaia DR3 6249001841715440512,350537.2433854103,0.015670923102882945,0.0,22368640.384746876,242.8255133304144,-17.95809162613255,5.5689269999999995
107,Gaia DR3 6245714714266055040,351429.3106608746,205.15810114261674,-10000.0,1712.9682362217645,242.8351449223813,-19.32706082651204,1.1993895
287,Gaia DR3 6249000566108106112,352097.48306581343,0.013855191803195183,0.0,25412674.76243925,242.81389214264956,-17.956062135636767,1.0351142
194,Gaia DR3 6245760893754516992,352316.8105936132,0.0179366613145104,0.0,19642273.68828088,242.56339453149232,-19.252073446113762,1.5791217
70,Gaia DR3 6245793668646319360,353974.44020894956,375.29770152943007,-10000.0,943.183075106554,243.16609469612362,-19.360984694975773,1.119178
301,Gaia DR3 6248783275121192704,365359.7682410092,0.012982957065457082,0.0,28141490.909886654,242.26080187021026,-18.99567393171451,1.1298873
267,Gaia DR3 6246301338079259904,369182.54640095285,0.011704031778996848,0.0,31543194.120803684,243.46473562956075,-18.217759047486478,1.2707791000000002
233,Gaia DR3 6248997237510309120,380972.12425388413,0.017935426079486907,0.0,21241319.975643583,242.49717157881162,-18.002626489267463,1.3603513999999999
75,Gaia DR3 6245758900889486720,382004.0883038731,146.98019911846555,-10000.0,2599.017354684484,242.56136207746846,-19.319386402806252,1.2156563999999999
48,Gaia DR3 6245756049031523072,387494.86169900495,169.1545571350463,-10000.0,2290.774001374639,242.682975845978,-19.37395012717993,1.1678091
12,Gaia DR3 6245700626773300096,389317.61467079434,292.69924613169843,-10000.0,1330.0943539008058,243.12587403243046,-19.363589228705877,1.0769523
132,Gaia DR3 6246282057969615744,390721.69676443463,0.1643921558308518,0.0,2376766.061553815,243.62236187648048,-18.46062547849086,1.0955983
162,Gaia DR3 6248787436949193344,391776.40567237185,239.90634933192848,-10000.0,1633.038920242664,242.17372330102356,-18.93639386551902,1.1416972
410,Gaia DR3 6248859519385029504,392376.4963861434,0.2886919281512213,0.0,1359152.9867111854,242.11412352911603,-18.613343884946325,1.1732122999999999
9,Gaia DR3 6245758827871591680,394695.6041484292,326.6071092944164,-10000.0,1208.4721762520949,242.52251727190492,-19.326794919913684,1.1698623
11,Gaia DR3 6245700145736963072,395254.2902269893,301.306974542428,-10000.0,1311.7993396177833,243.07684299644922,-19.39244332195662,1.0637999
416,Gaia DR3 6248781694574784640,395569.43810979626,0.048326089045265024,0.0,8185422.117218775,242.2112117691941,-19.027861008629625,1.2084771
23,Gaia DR3 6245708048477017216,400552.0619083911,0.013676035420670307,0.0,29288609.570503637,242.7559061542402,-19.413694588409104,1.0189424999999999
191,Gaia DR3 6245777283349431552,410387.333837005,177.6344688526894,-10000.0,2310.2911078442517,242.25005059399456,-19.143684294555506,1.1535146
160,Gaia DR3 6245777283349430912,410431.0153273327,162.31469469836307,-10000.0,2528.612804219949,242.25311940366728,-19.14807841494259,1.3960932
42,Gaia DR3 6245698492173662336,410486.1503470534,353.25489805178717,-10000.0,1162.0112066694576,243.0267067352144,-19.43210243490132,1.1186626
749,Gaia DR3 6246303090425904896,410496.40809671074,0.012444369070727693,0.0,32986518.301060535,243.5443293479824,-18.190671075485216,0.9955735000000001
30,Gaia DR3 6245698393390305664,411299.1252643704,254.10990776892606,-10000.0,1618.5875193752138,243.00991525746616,-19.439495608480488,1.1689239
159,Gaia DR3 6245829127896716800,411460.677934807,0.024022750297392648,0.0,17127958.82407626,243.58635490021885,-19.025829925414158,1.0539995
255,Gaia DR3 6245831090698131712,411688.6469841024,0.01945152409483353,0.0,21164852.942986093,243.620496490209,-18.956363019364517,2.2106092
222,Gaia DR3 6245698560893135488,412956.5483591339,254.27919949607167,-10000.0,1624.0280336634992,242.99012697914188,-19.444242823740137,1.6080754
133,Gaia DR3 6245857955716195712,416089.7248021795,0.02882385938452949,0.0,14435600.703266878,243.69198481237487,-18.59090242841445,1.0181099
140,Gaia DR3 6245698187231874816,416123.3210203869,247.64943253913015,-10000.0,1680.291841390094,242.99386579302197,-19.450285245534,0.9261988999999999
13,Gaia DR3 6245697981070158080,416244.56046232284,345.4630371584385,-10000.0,1204.8888468245073,242.99885595280662,-19.46081594675755,0.9718851000000001
21,Gaia DR3 6249314824571885440,417484.9035990532,0.010405467907718997,0.0,40121684.8008684,243.33667875069827,-17.964578603801577,1.7685167000000002
62,Gaia DR3 6245698565188996992,417956.01506184303,304.46082857892173,-10000.0,1372.774346744909,242.99445105022374,-19.44991113560934,4.707423
204,Gaia DR3 6249314824571885184,418389.7014981635,0.00988970412200799,0.0,42305583.295166805,243.338451599841,-17.963642395377484,1.2616762
248,Gaia DR3 6245754361105603200,418643.15763770486,514.3451439001,-10000.0,813.9343057917874,242.62228146885099,-19.420946980069967,1.1537819
104,Gaia DR3 6245704749942125952,419095.86166559975,224.10545630326553,-10000.0,1870.083257136176,242.80153612676602,-19.460525416461067,1.1611816000000001
499,Gaia DR3 6245697981073442176,421460.5386550581,317.50800221662456,-10000.0,1327.4013118179942,242.99886785322025,-19.460447272020694,0.8997148000000001
67,Gaia DR3 6245698084152661888,424527.18055998127,256.2110681917627,-10000.0,1656.9431740639766,242.93889010453202,-19.47042081832181,1.1445562
112,Gaia DR3 6245697534396839424,425660.4718332565,279.5220986910451,-10000.0,1522.815097005041,243.03149134789902,-19.473782053767987,1.0022258
193,Gaia DR3 6245826349054119552,426671.56484326266,323.97753981115886,-10000.0,1316.978840854099,243.64026586984025,-19.0038580968054,1.24795
784,Gaia DR3 6244233981341106560,427817.11169346474,181.5419103393973,-10000.0,2356.574913713586,241.8998286738768,-19.653384360495558,0.9975610999999999
253,Gaia DR3 6245825279605904384,428003.7018313462,326.3884423589471,-10000.0,1311.3322847401787,243.5870525375093,-19.10156215996813,1.6839678
47,Gaia DR3 6245801816200921088,428824.47722611064,335.0596387178813,-10000.0,1279.845220591248,243.5845003051912,-19.113467966928933,3.0978849999999998
18,Gaia DR3 6249316267680853248,434096.14952641673,0.012550816525845812,0.0,34587084.324950926,243.47043817073558,-18.031409312884396,1.1449732
340,Gaia DR3 6248867048463293056,437428.40422813554,311.8249184641441,-10000.0,1402.8013103719748,242.00673898780963,-18.41591916816615,1.0675825
27,Gaia DR3 6248785237925609344,453464.4497809603,219.3722405928333,-10000.0,2067.100415966552,242.07646654250973,-19.016622394231508,2.2331116
77,Gaia DR3 6248976587307565824,456532.176993851,343.22384924589556,-10000.0,1330.129529159782,242.0905195961948,-18.219562512106897,2.9085064
169,Gaia DR3 6245694751258010752,464363.1599389286,277.8564664882275,-10000.0,1671.2339497004407,243.18372017900242,-19.502984131527647,0.93816537
114,Gaia DR3 6248755684252562432,464850.8346056017,217.58999260712622,-10000.0,2136.361277629721,242.14905143716683,-19.193788875092828,0.9392735999999999
83,Gaia DR3 6245601945603400960,465983.00200522406,345.61744997881715,-10000.0,1348.2623693733753,243.36698450472508,-19.414681049967328,1.1219363000000002
24,Gaia DR3 6245693720465868672,466885.9677007255,268.35913281890106,-10000.0,1739.7804307848835,243.04345516492927,-19.54107872963937,1.1653851999999998
96,Gaia DR3 6245701691925397632,469536.0516959394,209.15086526675503,-10000.0,2244.9634673855358,242.79563202134707,-19.55903259962832,1.1230284
546,Gaia DR3 6248980469958034304,470494.95353836205,0.019708260535908028,0.0,23872982.22900648,242.1113555733066,-18.136995726123267,1.237678
403,Gaia DR3 6249019880578121600,471569.9811820477,0.015537828835254845,0.0,30349798.94437183,242.6670304781536,-17.744410959954035,1.2182089
16,Gaia DR3 6245507452026972800,473142.72542855464,327.95617934177403,-10000.0,1442.7010534705519,243.26271791471228,-19.49233135551677,1.0516927
31,Gaia DR3 6248987273186258176,480689.3222725443,0.023921449349319685,0.0,20094489.89704359,242.1524062785396,-18.047263752877907,1.0116818
82,Gaia DR3 6248761151748998400,481537.43280426605,194.3141683605144,-10000.0,2478.138557096163,242.0450299917441,-19.080087891461094,1.0145667
57,Gaia DR3 6248759914794175232,486384.51139871107,195.3192350107139,-10000.0,2490.2028280626396,242.0613885507855,-19.142541396724837,2.7745450000000003
155,Gaia DR3 6248755825989499904,489027.8064225341,173.3239907581559,-10000.0,2821.466343368986,242.0981671480317,-19.192221212578872,1.2182158
49,Gaia DR3 6248988029100509824,490084.7180054031,0.01916577800445538,0.0,25570823.051977094,242.13069391909505,-18.044955038174425,1.1303433999999999
119,Gaia DR3 6248853746944848512,490089.31905866915,0.02444157157772222,0.0,20051465.08276789,241.92300659803607,-18.665962214744376,1.0896142
196,Gaia DR3 6245692620954228864,490749.2454852891,259.51927060062326,-10000.0,1890.9934678435031,243.09092751846956,-19.579153693535194,0.9421738000000002
34,Gaia DR3 6245751513546526080,490855.19009066717,0.20141128659796886,0.0,2437078.8667392246,242.140992342128,-19.25195123048064,2.1573274
40,Gaia DR3 6245733612121878400,494377.58693242416,177.3301055788695,-10000.0,2787.8942795336256,242.3356098602356,-19.44230440313469,1.0736059
86,Gaia DR3 6245602353623534592,496118.6838264964,328.57560364601363,-10000.0,1509.9072430252095,243.432842676378,-19.446991482109013,1.9553518
56,Gaia DR3 6248824717265097728,500873.8667546312,467.1859537924294,-10000.0,1072.108145993553,241.7485885829662,-18.889128751768663,1.7971675
374,Gaia DR3 6245732753128416000,501856.8710247399,0.009855817054321227,0.0,50919864.711237065,242.33699801182098,-19.457314964472246,0.8941501000000001
121,Gaia DR3 6245840161669008512,506777.70802331186,299.27547497975115,-10000.0,1693.3486048517682,243.864598317712,-18.786127304319784,1.3437181999999999
72,Gaia DR3 6245677605748460416,509630.6922111416,190.84411532831035,-10000.0,2670.4029691165515,242.71834471386555,-19.62632028560062,1.1670942
76,Gaia DR3 6248980882274912896,509896.0801670931,0.04465474457765649,0.0,11418631.65918153,242.01064747339103,-18.15469528219198,1.252567
29,Gaia DR3 6245739178399511552,515403.57160252595,246.17958075822136,-10000.0,2093.6081295414815,242.19140954759655,-19.46636459002034,1.0294278000000001
36,Gaia DR3 6246233060982704000,525513.2156310483,0.017160125831282787,0.0,30624088.704119027,243.89313843855155,-18.47060160581384,3.0680406000000002
38,Gaia DR3 6246233065278934528,525853.4514409358,0.015952683959909703,0.0,32963321.58039645,243.89391595530654,-18.471217463272726,1.0263149999999999
45,Gaia DR3 6249337020961189632,529878.8650613471,1610.7186458837107,-10000.0,328.9704669499448,243.42015165887454,-17.714004851082606,1.2989391000000001
68,Gaia DR3 6245685916509403648,533425.9850433274,2340.0140093107943,-10000.0,227.95845790702668,243.00369350079467,-19.678420871492992,1.0732437
41,Gaia DR3 6245676471876878336,539844.2434737784,200.9420319987881,-10000.0,2686.567056697397,242.60997089217358,-19.664171606016385,1.1484085
28,Gaia DR3 6248778743935130112,539974.0594335321,241.793432194376,-10000.0,2233.203997863146,241.8617723137944,-18.92343005212118,1.1703734
39,Gaia DR3 6245676471873078656,540830.9157646992,198.0931634582767,-10000.0,2730.184658182873,242.60989550080757,-19.664490482359874,1.0691868999999998
780,Gaia DR3 6245605171122456448,543968.1912500865,481.0191468912563,-10000.0,1130.8659847859676,243.643384893509,-19.392833548799835,1.0102853
118,Gaia DR3 6245684855653235712,544047.2327569475,224.94481169848476,-10000.0,2418.5809339145217,242.87248459520302,-19.706973859898557,1.155489
179,Gaia DR3 6249348531475272448,544790.6538334329,179.82277390780683,-10000.0,3029.5976532579857,243.5009833108734,-17.733339395308978,1.0458839
126,Gaia DR3 6249348462755800064,546261.0266145502,139.4296579242961,-10000.0,3917.825194056955,243.47576245787354,-17.73734966810673,0.9745455
237,Gaia DR3 6249348462753912832,546961.6742039935,545.8339582884547,-10000.0,1002.0660420598874,243.476628221551,-17.7385012116753,1.0391784
66,Gaia DR3 6245680560685776768,550734.9578777769,147.6729673796048,-10000.0,3729.422978696365,242.44348483844644,-19.626788636701413,1.132422
53,Gaia DR3 6245684031019855488,554537.0774673838,236.06942091233776,-10000.0,2349.0423932259578,242.98439499372768,-19.723135514208792,1.1958293
35,Gaia DR3 6249404469129597952,557159.8583320237,69.98559266041383,-3233.620237406354,7961.065087145741,242.91756874055886,-17.552466426597277,1.0207969000000001
461,Gaia DR3 6249182058543928320,563114.292994283,344.7870400938616,-10000.0,1633.22349018973,241.95819266318767,-17.825623396655715,5.9767013
208,Gaia DR3 6249405053245166976,570633.1722049614,1345.9282262458185,-10000.0,423.9699867181044,242.96357093197125,-17.496210827893847,1.5493037
235,Gaia DR3 6245724128834074496,586591.0644285236,157.11611269181896,-10000.0,3733.4876377645223,242.096475765759,-19.65294475588584,4.34192
178,Gaia DR3 6245495705292935424,590339.817880635,234.12551391089417,-10000.0,2521.4672592467323,242.95498536556943,-19.795422615098218,1.0212343000000002
163,Gaia DR3 6245739521996902272,592185.7982407277,141.46380778860532,-10000.0,4186.1293534926845,242.0968030692451,-19.50037129458616,1.2629518999999998
60,Gaia DR3 6246338171718841984,593399.7542995379,164.13583075342015,-10000.0,3615.2968646498475,243.84761804918202,-17.86474223747657,1.0955157
80,Gaia DR3 6245739521996902656,594844.2979079454,141.98380487604572,-10000.0,4189.522167174309,242.0930501067281,-19.50156583568904,1.1812247
79,Gaia DR3 6248748266847062912,597181.3167684965,175.113103592658,-10000.0,3410.260594533456,241.9141205737553,-19.2965651874642,1.1576613000000002
89,Gaia DR3 6245669050173379328,597835.2299800543,168.16953510380318,-10000.0,3554.9555965118093,242.54332604846888,-19.761156182542354,1.1524543
231,Gaia DR3 6248874362789852288,599448.3143762727,0.1616870072852517,0.0,3707461.2514703367,241.7175150382361,-18.499676299972844,2.1843555
105,Gaia DR3 6245669050173377280,600404.7895613635,174.4596996438545,-10000.0,3441.5099348849153,242.5458049597998,-19.76786399827772,1.0275234
278,Gaia DR3 6245595108015533824,605391.02422314,333.5191504186704,-10000.0,1815.1612087737262,243.83204735351129,-19.352129420164466,1.1787940000000001
184,Gaia DR3 6245721929810787456,608952.689693043,141.9471220221329,-10000.0,4289.996732713559,242.26652728525892,-19.66277115673799,1.2236103
44,Gaia DR3 6245668809655205504,610495.7283922855,170.18509439237624,-10000.0,3587.2455844149054,242.539594157504,-19.789159710741462,1.2718991000000002
519,Gaia DR3 6249406354619033216,612077.1307507206,397.36632083209696,-10000.0,1540.3346953738123,242.9303349699189,-17.427929132857713,0.9504671
243,Gaia DR3 6245621668093538304,613611.5318136611,0.01928800239485278,0.0,31813119.84788068,243.94714908398964,-19.188563606274972,1.0343898999999999
54,Gaia DR3 6249594169245870080,619087.6952950017,2282.604771562587,-10000.0,271.2198375328889,242.5234157316161,-17.42860558828507,1.6385006000000002
85,Gaia DR3 6245492475477391232,620353.1471833788,280.06197806578496,-10000.0,2215.056650916253,243.16751474501262,-19.8251718314513,1.1159313
221,Gaia DR3 6247295227875198720,623280.700516012,286.54724093195466,-10000.0,2175.141168656446,240.82655276181853,-19.334422988131596,1.0459223
328,Gaia DR3 6248875535318448512,624273.3229651093,305.538777668895,-10000.0,2043.188520056263,241.66481887888747,-18.446136026620245,1.1001079
218,Gaia DR3 6248828733057741824,624410.6852071834,545.9381281247846,-10000.0,1143.7389202910963,241.67773182641037,-18.853987713913373,1.1343326999999999
136,Gaia DR3 6245672383068041344,626291.8938299166,144.88254287431306,-10000.0,4322.756085066995,242.30574172511416,-19.724591709310783,1.1678566000000001
51,Gaia DR3 6245669290691548160,629811.0099512796,187.41982735942247,-10000.0,3360.4289301977956,242.47110015157432,-19.80480594911073,1.1005619
88,Gaia DR3 6248764656443257344,634659.6648209308,304.7512690545127,-10000.0,2082.549702877219,241.76636555156585,-19.192881084297774,4.293761
300,Gaia DR3 6244237760912341504,635974.7230643834,166.94415244876672,-10000.0,3809.5058361481506,241.7759243798014,-19.628187110318887,1.0355636000000001
543,Gaia DR3 6246025601178524288,639212.5535053491,295.29871927196024,-10000.0,2164.63029396567,244.12808028616573,-18.76447961440951,1.120636
59,Gaia DR3 6248750637669042432,643424.5438003805,212.48996321270047,-10000.0,3028.0232255314504,241.79195128583484,-19.284745787554584,1.0417515
71,Gaia DR3 6245656199631207808,643844.5597207458,171.7438447762276,-10000.0,3748.8654138355782,242.56020548348184,-19.860528600243363,1.1672996
409,Gaia DR3 6249186662749340544,654711.6026372322,328.8555485180038,-10000.0,1990.878991057646,241.8121626164046,-17.936132379927155,0.92360836
334,Gaia DR3 6248750225352179712,659983.3990200156,0.013718887448972723,0.0,48107647.320150256,241.77319643233346,-19.30233985962584,0.9787261999999999
153,Gaia DR3 6248768740952946816,661069.2673701777,320.17126631175773,-10000.0,2064.7363986950663,241.68270765442108,-19.134972223755213,9.223625
63,Gaia DR3 6249186559670122240,664429.3244011053,0.019323494150511,0.0,34384533.10906686,241.7757634182906,-17.958511401735755,1.0854348999999999
92,Gaia DR3 6248835162621800960,666330.6258784108,1257.9445529007833,-10000.0,529.6979301209038,241.43476360458342,-18.84538657092264,1.0408038
73,Gaia DR3 6249197348627555840,672327.9311287691,0.019051224276086763,0.0,35290536.78574768,241.97009759450268,-17.693510468296406,1.1431051
207,Gaia DR3 6246220863272815232,674297.092764752,0.0305435313049224,0.0,22076592.45530926,244.19742685989917,-18.598490446777635,1.0851681
69,Gaia DR3 6248770050921318656,677442.9743903325,329.54014230568896,-10000.0,2055.7221637718444,241.62956024033048,-19.08278077684552,1.0141076999999998
711,Gaia DR3 6245578237381048448,677769.2779832813,0.08562358970671474,0.0,7915683.987378183,243.60469480786224,-19.74981268869074,1.8676352999999999
438,Gaia DR3 6249062830249782400,682833.4484925512,3296.8974625984674,-10000.0,207.11394765500907,241.5423658008274,-18.427926698735735,0.9924913000000001
116,Gaia DR3 6249074718725644288,687166.3546458138,385.2533270569932,-10000.0,1783.674030527338,241.5979593730788,-18.238594586386657,3.2854547999999997
131,Gaia DR3 6244239238381084544,689637.2060461348,161.92589079592733,-10000.0,4258.968115946781,241.91312754370557,-19.584579106008288,0.9142475
64,Gaia DR3 6245665957796910720,691844.627441524,156.60255892590132,-10000.0,4417.837308577313,242.4122872361501,-19.916590351365407,1.4038593000000001
274,Gaia DR3 6245476425184630912,692038.3131400307,0.23415011648421527,0.0,2955532.645172453,243.38605024856412,-19.89519248921161,1.1393657
94,Gaia DR3 6245665953500830720,694564.4407495282,155.44665666478983,-10000.0,4468.185135993689,242.41288623790672,-19.91739536156001,1.0491584999999999
447,Gaia DR3 6248847841369166336,696687.5122503975,277.0023925679873,-10000.0,2515.095648783622,241.51825372470446,-18.66749736126268,1.245378
423,Gaia DR3 6247244203663970944,699249.6260521695,0.01223541848853912,0.0,57149628.899669796,241.7863542746105,-19.459610998383862,1.0602108000000001
551,Gaia DR3 6249088325181290368,706293.2757950112,320.55923496029186,-10000.0,2203.3159515198518,241.5992094977876,-18.12189109644261,1.1013123
58,Gaia DR3 6249068259093598976,709049.9873878852,309.55688157634944,-10000.0,2290.532143162853,241.5293863193082,-18.29928789135884,1.1278603999999999
120,Gaia DR3 6245653038535268864,710127.7725276042,170.82446865313034,-10000.0,4157.061210999946,242.4669172270952,-19.96858812063021,1.0915371
355,Gaia DR3 6245475536126325376,714497.204873132,0.017874501776802408,0.0,39972985.75339364,243.4171017422907,-19.929898991505112,1.0803802
61,Gaia DR3 6246006153566544000,723132.9489564849,0.018819228254535275,0.0,38425218.03635683,244.25186814565623,-18.981567265688003,1.063312
277,Gaia DR3 6249625574042827264,731242.4791533721,2697.950632120507,-10000.0,271.0362711784084,242.8617530811273,-17.19007038599235,1.5158169
483,Gaia DR3 6244151140011765760,734805.7106207398,175.7339477997299,-10000.0,4181.353232092299,242.3977796308112,-20.05718237158152,1.1086619
272,Gaia DR3 6246374524322860544,737710.3688326206,254.95508678081057,-10000.0,2893.491469997001,244.47760637183944,-17.913126738440692,8.811567
166,Gaia DR3 6249068843209158784,737820.8529052348,401.6519502503292,-10000.0,1836.96569242447,241.47526407079246,-18.312419626853377,1.0763068999999998
113,Gaia DR3 6245473508899632896,739123.3210469657,0.05226717686887631,0.0,14141252.030910697,243.23237663404075,-20.041750503315683,0.97865236
401,Gaia DR3 6245541541183395968,739391.8258815381,0.02101149836303729,0.0,35189866.667588584,244.0222869504599,-19.52627238636931,0.9547629000000001
296,Gaia DR3 6244151479312873344,741242.2273049284,773.9860319491576,-10000.0,957.6945793688689,242.4512411267912,-20.026144176390968,1.1348327
93,Gaia DR3 6249272385997715328,748763.5056019094,0.030623036441215612,0.0,24450988.29566577,241.90271820595336,-17.552256385379824,0.9749566999999999
320,Gaia DR3 6249440920514792832,754002.6884459725,1794.4178076112532,-10000.0,420.1934940947272,243.24659621008755,-17.16557892093768,1.4365864
172,Gaia DR3 6245459966869314432,757968.0773088837,0.013260216229290765,0.0,57161064.66156957,242.68844210927585,-20.10962560549005,2.3598682999999996
224,Gaia DR3 6245459971164592896,758019.3959902494,0.017218745701587965,0.0,44022916.01997133,242.68882478397992,-20.109776706715465,0.9316108000000001
690,Gaia DR3 6249620656306555136,765060.070306938,469.72680448748525,-10000.0,1628.7341131015257,242.53099939035454,-17.10372507591977,0.98743397
504,Gaia DR3 6249661479969203200,765244.3613214728,1713.880613925854,-10000.0,446.498055409231,242.3134510629775,-17.187429693754584,4.4933977
444,Gaia DR3 6245574011136447616,784225.9814377708,0.29422183973786525,0.0,2665424.096785171,244.25052247705398,-19.327501498962807,1.1407616000000003
87,Gaia DR3 6245447636018595968,787601.9923637646,259.1141947422261,-10000.0,3039.59415711398,243.11403922696798,-20.166680512830574,1.0658245000000002
111,Gaia DR3 6246017079964822144,791932.6357823102,3302.987792013382,-10000.0,239.76250765964127,244.4560226044929,-18.74139582667677,1.6903301
102,Gaia DR3 6249036678192625408,792816.2414349447,1335.4317048066177,-10000.0,593.6778635563032,241.3304960467677,-18.57276731096643,1.267384
569,Gaia DR3 6245564081171885568,793130.3840148965,0.02713909737889175,0.0,29224641.22302673,244.1999842880853,-19.45391446383523,1.0192757
199,Gaia DR3 6244208726934017920,794094.656383763,1044.5436965601277,-10000.0,760.2311506917911,241.9816699535126,-19.951515770630017,4.3402769999999995
482,Gaia DR3 6249055271112519936,800320.5018946577,306.55617355891957,-10000.0,2610.681404988367,241.33990985814538,-18.361605759382773,1.7947243000000002
90,Gaia DR3 6245444371843335936,800364.9106231505,0.013565080084628062,0.0,59001856.65178073,242.96212996043846,-20.202832301380077,1.1682961
158,Gaia DR3 6249055271112521216,802572.4704350019,312.1902192703664,-10000.0,2570.7803156381055,241.33651193738444,-18.360375697640688,2.0940516
123,Gaia DR3 6245429597156818944,804776.1870133039,0.02340904123713308,0.0,34378861.52025359,243.6158483506032,-20.0310346161326,2.2302654
258,Gaia DR3 6249032799843549184,805286.6267089294,390.9332994766124,-10000.0,2059.90798887447,241.19336968350342,-18.629389377009502,1.1492527
108,Gaia DR3 6249238923910762368,806481.6831915649,325.44330799824354,-10000.0,2478.1019101364273,241.52679191220187,-17.777736884303874,1.0988294
317,Gaia DR3 6245446570865016192,809435.0342262959,0.14419847990911533,0.0,5613339.577063936,243.14422197579756,-20.20053834586533,1.1133303999999997
502,Gaia DR3 6245443096238361984,809875.0438122803,628.405337237379,-10000.0,1288.7781115492842,242.80456772717744,-20.248525438977047,1.0678211000000002
124,Gaia DR3 6245446154254329216,818631.0463067448,0.01582719011867083,0.0,51723081.61895597,243.11261984838671,-20.223721023074663,0.93136084
449,Gaia DR3 6249285859313790336,826956.9732119736,309.4265006397065,-10000.0,2672.5473464694446,241.96397233719745,-17.306552850710517,1.2513448
129,Gaia DR3 6245428463284702592,827528.6259047361,297.70965356655927,-10000.0,2779.6499575709076,243.64010554964386,-20.07508208743612,1.0551868999999998
234,Gaia DR3 6247238328148920320,834933.0126355827,199.81358105327473,-10000.0,4178.559876833252,241.5499367646673,-19.5926652507416,1.1039753
97,Gaia DR3 6247238293789181440,837040.5130095169,212.1846276254762,-10000.0,3944.8687794997295,241.54763229722863,-19.594726152819273,1.0637883
144,Gaia DR3 6245439664559166464,847928.4484721525,238.30220966156995,-10000.0,3558.2064038615354,243.00927977803227,-20.29875207856528,1.0900486
95,Gaia DR3 6247316668352375552,848745.7013640342,233.8851969736591,-10000.0,3628.898760359009,241.2347442509629,-19.133796971090554,1.0039896000000001
335,Gaia DR3 6247332473831990784,849174.4744558318,0.01808765779249699,0.0,46947730.004494056,241.25107793720173,-18.95563615316617,1.0642627
91,Gaia DR3 6247316664049305984,849851.8487825515,423.136302794836,-10000.0,2008.4588421490625,241.2327522690757,-19.13291289477612,0.9800221
195,Gaia DR3 6249040771297734656,855242.533972051,0.4090168033090866,0.0,2090971.6350351498,241.21522789587138,-18.497921352315487,1.0257646999999999
635,Gaia DR3 6249254007836331904,859857.3890255379,323.63444478323686,-10000.0,2656.878471639356,241.66372898297962,-17.480616473103225,1.2020901000000002
533,Gaia DR3 6248838255002167936,860851.8299761891,278.448942961064,-10000.0,3091.596688505165,241.20689248084832,-18.84638188519117,1.0503221999999999
597,Gaia DR3 6245384276659305216,868635.3232153832,817.7018933132493,-10000.0,1062.2885067512275,243.46619419483787,-20.29058284775011,1.0124133
583,Gaia DR3 6249522357393200000,869848.1489270264,142.376725110691,-10000.0,6109.4827700999695,243.67350086179127,-17.085776654914948,1.0714629999999998
683,Gaia DR3 6249142231310161920,871413.6692947506,323.7008455812226,-10000.0,2692.033960337915,241.32621323479322,-17.93929735090009,1.1238108999999998
751,Gaia DR3 6247236708939043072,873230.3358188455,0.026260374611148843,0.0,33252775.284024913,241.48896948643943,-19.628781354437496,1.0518982
264,Gaia DR3 6246035561205094400,875018.8847603846,789.3358443674765,-10000.0,1108.5508038236487,244.6680354925019,-18.815537913520046,1.2433215
603,Gaia DR3 6243940927133118720,875999.3420537966,0.013146547407308942,0.0,66633414.45578152,242.71914029947501,-20.345159922759372,2.0302167
756,Gaia DR3 6246375963131735296,880498.376435106,0.03097447206194271,0.0,28426582.20854536,244.405927396786,-17.84500582056648,4.231113400000001
100,Gaia DR3 6247237739733925632,881709.223999941,0.18196198308658854,0.0,4845568.338197162,241.45044400228088,-19.602168898285875,0.9857806999999998
265,Gaia DR3 6247237636654711296,882147.1225676483,0.25133689897492495,0.0,3509819.394468049,241.45105616318202,-19.604610496797328,0.8718334999999999
687,Gaia DR3 6245438251514300032,888253.074930124,519.0040768699175,-10000.0,1711.4568353434236,242.88698236958916,-20.380781993025558,1.527457
142,Gaia DR3 6249452435325039872,889404.0771376695,0.013396773473130784,0.0,66389424.20885905,244.07207344446581,-17.375680208236204,0.9546359000000001
379,Gaia DR3 6246454543853826816,904412.7451447982,0.02050242066115239,0.0,44112486.03724451,244.16846161816608,-17.430701723034733,0.98186535
589,Gaia DR3 6249146599297374976,907400.7334793536,412.2649586596565,-10000.0,2201.013485185517,241.28075277185775,-17.844284188428887,1.0456105
103,Gaia DR3 6246055837748848896,908128.4342268027,294.74880330140627,-10000.0,3081.0250086008405,244.65657486103112,-18.518591027166078,1.1560342
101,Gaia DR3 6247310621038181632,908460.2550114071,240.08202699124885,-10000.0,3783.9577847471314,241.18092457076355,-19.17087897943981,2.7292007999999996
610,Gaia DR3 6245405785857340288,909256.4830022004,290.41824799507134,-9832.805191119607,3130.8517604500917,243.6672511716948,-20.234291635620252,1.0476888
99,Gaia DR3 6246370469868724480,911962.946021775,0.12231576837380716,0.0,7455808.504057633,244.5287187488072,-17.96332427859217,1.0846547
122,Gaia DR3 6244140243676709376,912094.8150170309,271.6277970713601,-10000.0,3357.8846673686053,242.13829549051442,-20.265366225844215,1.0552083
322,Gaia DR3 6245393755652790784,912793.366207784,0.015483131641140247,0.0,58954053.18278117,243.32915235970702,-20.36730674633066,1.5675671999999998
135,Gaia DR3 6245393725589061760,912959.7480403014,0.032399484428201335,0.0,28178218.393056836,243.3290035140415,-20.3676813655933,2.0935736
125,Gaia DR3 6249656257289524480,915613.730662893,512.189178640828,-10000.0,1787.647550642545,242.78290124479233,-16.81146185152755,0.9568327
161,Gaia DR3 6246069061951382784,923013.880400395,253.99236992450034,-10000.0,3634.0220797765005,244.75426182536876,-18.28670528824756,1.0951636
333,Gaia DR3 6244129282921877376,927142.3228106499,542.4631407920986,-10000.0,1709.134230681272,242.01546191722062,-20.292923652128927,1.0204507
716,Gaia DR3 6247209156730672128,928039.7772514316,181.4997377758042,-10000.0,5113.174204129065,241.44907529004556,-19.757423925105066,1.1340044
190,Gaia DR3 6243935395215177344,929851.0358850018,0.013939185115984997,0.0,66707704.083697066,242.87830276497948,-20.458007972073013,1.0133372999999999
139,Gaia DR3 6249698687275982080,930213.25074358,567.2236429003239,-10000.0,1639.9408987735778,242.64761979606283,-16.758896164658008,1.0925964
117,Gaia DR3 6243888837769685760,931001.6145533324,0.013070627694238907,0.0,71228531.35535997,242.8906366730867,-20.460228870947425,1.0959443000000002
572,Gaia DR3 6249917975422568064,931273.9605067257,360.34857601754476,-10000.0,2584.369753306264,241.02991706214104,-17.590857697284704,0.9793776
152,Gaia DR3 6245519310432887808,939434.1497854659,0.01936513708851253,0.0,48511618.86908312,244.31647214327182,-19.784579280961694,1.6948253
748,Gaia DR3 6245405133021237376,941993.2883599373,0.14629608074863507,0.0,6438950.951655799,243.76229300104137,-20.256745093878315,1.0018344000000001
145,Gaia DR3 6249533661744430336,945888.3681807559,2266.7114397814694,-10000.0,417.2954490722241,243.69359116460862,-16.93338127882196,1.0358169
110,Gaia DR3 6246353186923787904,946362.2019491873,0.06343614699472386,0.0,14918343.03914925,244.662290529366,-18.14587150579501,34.794823
310,Gaia DR3 6246376963860533888,946830.2666240481,0.32969395410678026,0.0,2871846.0100041497,244.54050365265462,-17.823818291003164,1.1192476999999998
697,Gaia DR3 6245378469865308800,948263.7162455108,913.97717057354,-10000.0,1037.5135690210461,243.60916060174648,-20.42828858599304,37.848495
154,Gaia DR3 6243931615643990400,951893.5286401414,218.28293139499235,-10000.0,4360.824378511067,242.64685654088063,-20.488138238523604,1.0492417
201,Gaia DR3 6244134269380108672,956469.1848810666,177.18207119582488,-10000.0,5398.227814054388,241.84332805975055,-20.19963149891695,1.133381
427,Gaia DR3 6249158762644802816,957419.6586296884,336.0573896432317,-10000.0,2848.976657368293,241.2026537650013,-17.810498282304845,1.2438916000000002
389,Gaia DR3 6247208950571840640,957943.6624775701,0.012096278672466643,0.0,79193253.43074529,241.38137212236236,-19.76219522336733,1.9892321
200,Gaia DR3 6249464976627823616,958368.2898671827,2018.1561082620926,-10000.0,474.87322013581417,244.11017075611556,-17.19251046246619,1.0718381000000001
441,Gaia DR3 6244759303081750528,960597.3844898891,0.025465187968055827,0.0,37721982.87697254,244.15329942102645,-20.02060725265372,1.0116285
185,Gaia DR3 6247326357798378624,966229.9210376422,292.621034281844,-10000.0,3301.9838215286936,241.0171709468584,-19.111776617222873,1.6238313
148,Gaia DR3 6247323334141396992,975882.5629743636,238.30865657393286,-10000.0,4095.0361476760113,241.03561042167863,-19.125315849869107,1.332402
176,Gaia DR3 6247323329838233472,975978.9247601465,237.13245967742742,-10000.0,4115.754233257548,241.0345619767271,-19.124935236422925,1.5568556999999998
164,Gaia DR3 6243884233564685440,976401.6969768291,264.3767963803599,-10000.0,3693.2200947471815,243.03466812523374,-20.550852071935832,0.96941364
594,Gaia DR3 6247208813132885632,977109.7581480523,0.02964758867736951,0.0,32957478.22128604,241.3519109453297,-19.785338760427468,0.9522456
141,Gaia DR3 6243884233564685568,978174.080892065,235.36881588545907,-10000.0,4155.920474053317,243.03425933004573,-20.550533683032285,1.3670808
128,Gaia DR3 6249481400584652544,985468.3651821598,193.49745954835063,-10000.0,5092.926633157753,244.00862847964675,-17.06502430208722,1.0540218000000001
225,Gaia DR3 6247523823213519232,987067.8146407924,314.52833515586167,-10000.0,3138.247669010997,240.96275478328815,-18.87266010152393,1.0957643999999997
188,Gaia DR3 6250014354490420352,990227.5655516832,383.27661311555,-10000.0,2583.584627046237,241.29342912624404,-17.407211692920285,1.0209273
150,Gaia DR3 6249483251711232256,991694.1909723701,138.2362593276911,-10000.0,7173.907886363912,243.99780019254126,-16.97503878734931,1.161383
138,Gaia DR3 6244116642834300032,992537.9032164051,161.80316960050644,-10000.0,6134.230285271856,242.00988172959146,-20.37616612962721,1.426399
223,Gaia DR3 6245372697430002560,993605.7234724833,628.0267297073228,-10000.0,1582.1073793077726,243.14707088950775,-20.576214761148997,35.425453000000005
303,Gaia DR3 6243923055771917696,994723.8325925645,442.16757403582454,-10000.0,2249.653504695873,242.2529337173064,-20.48582630183185,0.8744042999999999
777,Gaia DR3 6247225237087893248,995049.6159048121,183.01743031769092,-10000.0,5436.911742108687,241.23513969201213,-19.67933548081032,1.1142607
679,Gaia DR3 6249753598431048192,996409.0531781962,200.5316962692612,-10000.0,4968.835708846154,242.99992188268956,-16.610044427774525,1.1647521
558,Gaia DR3 6249164913038045312,996811.9928758938,358.44793491568606,-10000.0,2780.9115237624774,241.1741498106221,-17.688777725549606,1.0833718
137,Gaia DR3 6244128496944051712,997848.0054029155,174.09657926944917,-10000.0,5731.577320991166,241.86473914432872,-20.30969435805148,1.2125962
470,Gaia DR3 6247210221882162816,998874.6738675424,0.015304358039825054,0.0,65267335.7006068,241.30695849917092,-19.796122166564494,1.1342766000000002
134,Gaia DR3 6247306669668004992,999677.2553119165,283.8288024322408,-10000.0,3522.1134949846114,241.05509592691132,-19.354378059885928,0.97299534
127,Gaia DR3 6245930252904358016,1005687.4986654402,0.03615781768076038,0.0,27813832.89071032,244.6892059779904,-19.40944804397881,1.0162213
247,Gaia DR3 6244197285140179328,1006894.760765738,146.36733357797414,-10000.0,6879.231425154957,241.5089562552565,-20.054054881676734,1.1808063
182,Gaia DR3 6243867672170723584,1009773.8580295208,236.03472892514299,-10000.0,4278.07324213618,243.05041910089943,-20.76984395502727,1.0960927
173,Gaia DR3 6249740404291828864,1012087.7018573786,204.50699921785028,-10000.0,4948.914735085698,243.44798617777798,-16.688671024738287,0.9367006
458,Gaia DR3 6244107434424226048,1013255.916277282,177.00191812393243,-10000.0,5724.5476603695615,241.94024435266158,-20.515648388893734,1.0413540000000001
197,Gaia DR3 6243926839640313728,1015384.8021337815,199.04712911000638,-10000.0,5101.228069321281,242.665735736868,-20.619406095419496,1.1824787
157,Gaia DR3 6245370051728283008,1017070.6341925528,0.13529559257722698,0.0,7517396.648468108,243.42169258964003,-20.55332617250545,1.0069097
270,Gaia DR3 6243871142503320064,1019588.3904784939,0.17979196601902156,0.0,5670934.097080978,243.1239832809957,-20.618428313211336,0.9687540000000001
292,Gaia DR3 6249112892393981184,1020148.0100370273,354.9080515999271,-10000.0,2874.4008636552353,240.9476589548174,-18.149109050103654,1.0085183000000002
291,Gaia DR3 6245947050520406912,1026985.8983950947,0.062418366690064925,0.0,16453264.525400648,244.8454958678138,-19.048539895139648,1.070236
130,Gaia DR3 6249049258158911744,1030659.0685875694,0.10720865484986453,0.0,9613580.825455826,240.8699747896317,-18.519349395618892,3.2849019999999998
262,Gaia DR3 6243917214616885120,1031266.7743555635,628.9805665037983,-10000.0,1639.58447887807,242.24727017644062,-20.634045082348422,0.95794475
146,Gaia DR3 6244113894055557120,1032912.3803830775,144.8742006013964,-10000.0,7129.719274344845,242.00583394434034,-20.461673608545464,1.0606334
151,Gaia DR3 6243922063636859008,1034187.1973855243,159.63686814011325,-10000.0,6478.373131686712,242.23633268516076,-20.562844577571475,0.9640905000000001
306,Gaia DR3 6244125335847955968,1036423.2521834817,0.013222294032992686,0.0,78384526.13422191,241.75896342357441,-20.32746253601092,1.3551681
602,Gaia DR3 6247520627757618176,1037007.246823906,260.8226426560921,-10000.0,3975.9095922943034,240.86963903479543,-18.89781317380298,1.2957876
214,Gaia DR3 6246160527573894400,1037272.3465693694,757.890937417641,-10000.0,1368.6300961767186,244.881770519698,-18.232479442848987,3.9561284
252,Gaia DR3 6244192268619292544,1041968.3711651323,166.5366751139652,-10000.0,6256.6901281779965,241.42775721272312,-20.070994816739642,1.9184098000000003
297,Gaia DR3 6249919762129022080,1045337.4744587947,482.1309387312029,-10000.0,2168.1609506532623,240.97049395108158,-17.56173203648023,1.0535141000000001
321,Gaia DR3 6245945577348283520,1047187.3496138944,0.25532317556010986,0.0,4101419.1027377327,244.87455371042026,-19.10039846460871,1.1064315
147,Gaia DR3 6245971308494022528,1050126.075133334,0.2118073393700465,0.0,4957930.533741652,244.9078851773004,-18.958119168830066,2.3303392000000005
585,Gaia DR3 6244796278458796928,1054434.9063368537,329.0172626235452,-10000.0,3204.8011643185923,244.6644871586713,-19.72314390796201,1.086741
630,Gaia DR3 6250024520669993600,1055617.8300224724,408.9495741802965,-10000.0,2581.290938224757,241.26932640544476,-17.3075231241684,0.9782134
189,Gaia DR3 6249754319986320000,1055643.1993945618,0.012724222410754564,0.0,82963277.85832539,243.10019346757358,-16.589720245998496,1.0336292
612,Gaia DR3 6247199467284016384,1059237.8784362639,0.013055948107928218,0.0,81130674.66873908,241.26973553807701,-19.941073010300922,2.7928715
156,Gaia DR3 6244645469272029312,1061578.0878543933,2982.869272714303,-10000.0,355.89158987460274,244.16127913744842,-20.28041453088101,2.0069508999999996
174,Gaia DR3 6247595188386019200,1064449.2311662012,4242.05394750629,-10000.0,250.92779213520905,240.79990560375546,-18.507905909448468,1.1512973
245,Gaia DR3 6249722365427114240,1066970.8366679049,2051.6368310256557,-10000.0,520.0583361210688,242.53616744071186,-16.556217612955724,0.9436675999999999
677,Gaia DR3 6247216750232486016,1067314.9260376764,195.5281235584351,-10000.0,5458.626138345265,241.14849814126805,-19.808514955008942,1.2929405
266,Gaia DR3 6244796141021275136,1067330.8103901614,0.15233396221117226,0.0,7006519.064413087,244.65335322599412,-19.73957525486537,4.8340707
290,Gaia DR3 6244739791048551680,1071082.015010665,0.020427673881438686,0.0,52432891.832284845,244.23147518347682,-20.23954927478729,1.0752898000000002
259,Gaia DR3 6244124751732402304,1072879.093147199,137.5355487672721,-10000.0,7800.740265068843,241.69791417399531,-20.375713984591936,1.1620401000000002
394,Gaia DR3 6250440514023244928,1073519.553483527,440.3656988578501,-10000.0,2437.7910365585917,241.92813481752486,-16.747290114367374,1.0098337
167,Gaia DR3 6246165617109512192,1073691.6612819294,0.11016209263429683,0.0,9746471.182662124,244.92183488401616,-18.156142066237226,1.074532
232,Gaia DR3 6249918731330914688,1075192.906396672,1786.7226430937965,-10000.0,601.7682210233388,241.08361896197448,-17.50634205229893,1.5692625
313,Gaia DR3 6244643373326639360,1076711.7073885968,305.05671492793675,-10000.0,3529.545998169381,244.14197335706547,-20.400601035606442,1.1697193000000001
175,Gaia DR3 6249154398953198464,1076985.8771980433,0.29080321440485973,0.0,3703486.8386930916,240.91159257758167,-17.897091742122022,1.144088
489,Gaia DR3 6243904815048332416,1079148.365053476,182.2225578767635,-10000.0,5922.144753248939,242.3795317924924,-20.696201929772773,1.4517788999999999
261,Gaia DR3 6250025383966472576,1080310.2542882236,0.01911897078743043,0.0,56504623.93082699,241.2993238753105,-17.24195840613102,1.0893817
586,Gaia DR3 6247533443939705984,1088281.570182824,273.985277292912,-10000.0,3972.0439759957058,240.76278506325107,-18.86276636411233,1.1237732
168,Gaia DR3 6245180793994471296,1090738.70714004,0.2358553483011739,0.0,4624608.748525085,244.87977774824458,-19.379717335707106,1.0034957
180,Gaia DR3 6244634066134230272,1092581.0636525068,317.9364103339842,-10000.0,3436.476692005102,243.89633777275262,-20.55610515195353,1.0311721999999999
404,Gaia DR3 6244634787689059200,1096882.0249878026,2051.615982868637,-10000.0,534.6429517740967,243.96861147512845,-20.554262458216954,1.0588688999999998
725,Gaia DR3 6247221968609919232,1097226.104452644,400.3485904824412,-10000.0,2740.6768264887073,240.9467386009329,-19.71152073008286,1.0263646999999998
417,Gaia DR3 6249921823709067392,1097636.2907357092,2441.9582150915357,-10000.0,449.4902017373646,241.03168392102236,-17.50606080810525,1.0460671000000001
177,Gaia DR3 6243867225494117248,1100345.8074554591,303.4558795031772,-10000.0,3626.0487332028724,243.0493940339069,-20.790854820009557,0.9625299
358,Gaia DR3 6243862239032929664,1101532.62606297,0.013204783652702824,0.0,83419210.4190592,242.94762899298112,-20.792457527566608,0.9901798
324,Gaia DR3 6244118738778167680,1103252.483887007,204.85769348049578,-10000.0,5385.4579007648845,241.75704170480518,-20.482872211787,1.0957983
183,Gaia DR3 6244615614954295552,1106329.849918762,260.85558501438095,-10000.0,4241.158378333245,243.38658270271424,-20.74493736205115,1.1955281
165,Gaia DR3 6246167506894767488,1107588.8884908024,2339.8700931889803,-10000.0,473.354863466494,245.0146202796333,-18.18803136148714,1.1476482
181,Gaia DR3 6244784012032184704,1109603.6797396943,324.82803617050354,-10000.0,3415.972626073628,244.7693226056304,-19.718082183883947,1.0907977
282,Gaia DR3 6244103483054304640,1111540.980912146,171.21155680771264,-10000.0,6492.2076618958345,241.93534386425492,-20.600929397060963,3.8457716
699,Gaia DR3 6249769369549022592,1112470.6030942015,2033.458790155516,-10000.0,547.0829349873972,243.56520918289647,-16.5358160667172,1.1605809
493,Gaia DR3 6243899966028242816,1113329.4544582455,0.08520626635773604,0.0,13066286.10839447,242.39872766554728,-20.76257032708012,1.2426503
206,Gaia DR3 6247220598518626816,1115354.3259423338,0.26866520489796086,0.0,4151465.4879330047,241.01183885395255,-19.76303219941085,0.98283273
356,Gaia DR3 6249127254764709888,1117940.5309287505,309.4212659865253,-10000.0,3613.004837803988,240.76112208717214,-18.10149171483601,1.41505
508,Gaia DR3 6250075343026616960,1119362.6890670683,1633.3485793814393,-10000.0,685.3176983757985,241.62633972480512,-16.824106122136723,1.7399986
466,Gaia DR3 6247220598515630080,1120795.5892279146,187.30816120466895,-10000.0,5983.698638754118,241.00094502331532,-19.76757520482373,1.1231853
720,Gaia DR3 6244170759422092160,1122432.576824924,0.010197898171023097,0.0,110065089.68821335,241.54064626211047,-20.37763902771801,1.0540675
254,Gaia DR3 6249759091693447424,1125280.1358649726,2067.877428888428,-10000.0,544.1715839366062,243.4039325933664,-16.484190635920456,1.6361442
344,Gaia DR3 6243914607573142784,1130975.7805110663,190.17199827646874,-10000.0,5947.120452859066,241.98800370693743,-20.671608066350128,1.1571106000000002
400,Gaia DR3 6243914607573143040,1131690.8359728109,235.88515259353588,-10000.0,4797.634880915449,241.991461762306,-20.66919332833611,5.5493345000000005
241,Gaia DR3 6244106163113915904,1133748.3631352969,141.4648818001496,-10000.0,8014.344964688599,241.75055012436368,-20.55268645922241,1.2354121999999998
187,Gaia DR3 6249561935514867840,1134384.3737344674,0.06245235296024385,0.0,18163997.351014107,243.9458216384305,-16.69691473836143,1.0494449
293,Gaia DR3 6244106163113916416,1134657.3549850306,145.463485334947,-10000.0,7800.28989661802,241.74732384826908,-20.551410846794713,1.9327959
494,Gaia DR3 6244611388705348608,1143357.0536406,0.11554058632143144,0.0,9895717.946763791,243.49742457044303,-20.7883551082335,0.9137536
357,Gaia DR3 6244784871025622272,1150267.6317488044,323.88181700816006,-10000.0,3551.5041948768117,244.89396227822343,-19.717376848720544,1.2442889
263,Gaia DR3 6249120726408550016,1152749.0916083872,847.9934277000222,-10000.0,1359.384464493954,240.66093966065003,-18.17179394197312,2.9745103999999998
273,Gaia DR3 6244077816335061504,1155730.4727753925,148.29666929034707,-10000.0,7793.367702093235,241.43911085537425,-20.385882829119176,1.3047864
547,Gaia DR3 6243854478031135488,1156338.2142646774,237.4454921481083,-10000.0,4869.910158342376,242.96144979650842,-21.00239149922396,1.0327256
346,Gaia DR3 6249920689839140096,1159756.9997908005,3756.3879474504074,-10000.0,308.7426048680537,240.88335534655639,-17.546541339303893,1.0780065
239,Gaia DR3 6247486680335631360,1159887.961657989,256.29158757726697,-10000.0,4525.6575630220605,240.65089169579707,-19.292450226200547,1.0476383
244,Gaia DR3 6244094476506857984,1160350.5740366,146.2626125807335,-10000.0,7933.336849128918,241.28521377631716,-20.259045274638048,1.4283774999999999
215,Gaia DR3 6243111998444556800,1166002.8549470587,0.018048266503428646,0.0,64604700.663387924,243.13745371236882,-20.904949211548608,0.9608909
323,Gaia DR3 6246104010097665792,1166650.9624301477,381.81536362910947,-10000.0,3055.5369782432786,245.43427079328416,-18.326163079974968,1.0229442
674,Gaia DR3 6249830220648464000,1166873.528251024,222.07371261570685,-10000.0,5254.442385399618,242.98023011884172,-16.150783533739894,1.0242348
433,Gaia DR3 6250482334122726144,1169855.655538194,256.25581071388206,-10000.0,4565.186843097095,242.34718273085502,-16.36127738299144,0.9911117
327,Gaia DR3 6247106966566431232,1170608.414550144,0.025491889377821302,0.0,45920818.076694146,241.0593015892365,-20.025334842357932,0.9735465
198,Gaia DR3 6245160556107923456,1174633.435472086,0.20751222629928595,0.0,5660550.495843858,244.94246439907482,-19.649383970225934,1.3724690000000002
757,Gaia DR3 6247504238162045440,1176162.2068320059,249.09274209039083,-10000.0,4721.78433205894,240.47383375903166,-19.145273195621744,1.1957992
229,Gaia DR3 6250459381817277568,1180153.5705015843,336.3892911689185,-10000.0,3508.2970875816854,241.70796063360675,-16.53382497656084,0.95600796
211,Gaia DR3 6243908319741005568,1181023.8996006204,155.44366917848572,-10000.0,7597.761335937898,242.06498957570423,-20.80071977597593,1.1873473
696,Gaia DR3 6250080114730355200,1183631.2796934,2616.029275045345,-10000.0,452.45337694964576,241.5478531729562,-16.732959260925394,0.9775457000000001
192,Gaia DR3 6247121500736083328,1185288.0418335106,0.05728700496168612,0.0,20690347.533899497,240.9252566171294,-19.882890636704605,3.637598
353,Gaia DR3 6249494010608502528,1186214.610661458,0.013164916627307956,0.0,90104225.05835667,244.51777452621968,-17.000004768833858,1.0385244
269,Gaia DR3 6247108173459886592,1186537.0518474858,0.01724950604495685,0.0,68786726.34190518,240.9920733130431,-19.986508992880765,1.0220684000000002
202,Gaia DR3 6247107967301455104,1187926.2581614305,0.014590037427264217,0.0,81420370.85810128,240.99269913570308,-19.99205642707692,0.9843402
271,Gaia DR3 6245164443056002432,1188671.4712179445,0.0990411422689996,0.0,12001794.849957066,245.04612102951145,-19.48083836345363,1.1189622
439,Gaia DR3 6244023420566008192,1189209.064442175,138.05853707486943,-10000.0,8613.803171022046,241.63199058167342,-20.606573726110387,1.60061
406,Gaia DR3 6247506608984011776,1189478.1309648892,253.88228035175848,-10000.0,4685.156164962934,240.58944117592137,-19.035001968992272,1.1511319
422,Gaia DR3 6243104469366027776,1189945.6723005872,1739.3336808755582,-10000.0,684.1388086623975,243.0894251258108,-20.996834069668648,1.1096662
752,Gaia DR3 6244589913870360576,1190075.689586171,0.018264003782367474,0.0,65159627.85416743,244.19533905804082,-20.5591115568394,1.0024905000000002
789,Gaia DR3 6243100453568986880,1191967.1041237433,326.717256020016,-10000.0,3648.313892703355,243.22094528992216,-21.05855910193987,1.0443021000000001
363,Gaia DR3 6247510796572610048,1195176.5718858347,502.0460989894354,-10000.0,2380.6112113839667,240.38552462334252,-18.933234288710253,1.0299358
257,Gaia DR3 6243895709717010688,1196418.0534893512,0.011173541458434058,0.0,107075993.58180803,242.20908752347472,-20.88048076552546,1.0004734
587,Gaia DR3 6250458071850392832,1197346.69498115,0.01982617461530493,0.0,60392219.790945016,241.73672613588508,-16.59961707129136,0.93047553
588,Gaia DR3 6244600015632112768,1197581.5920597499,0.29282934031573493,0.0,4089691.2541908934,243.7074409077668,-20.830201301677693,1.0171732
216,Gaia DR3 6244010505608714368,1198851.706107913,355.71421538984964,-10000.0,3370.266506763065,241.70172217693317,-20.669293247493943,2.4159458
673,Gaia DR3 6249784968872605952,1200722.403150395,203.72855144258136,-10000.0,5893.736516792568,243.50596204896698,-16.369873823243392,0.9705643
655,Gaia DR3 6249785724786852480,1201348.474028102,179.0113220433024,-10000.0,6711.01950600364,243.50171723852768,-16.368631706649996,1.047676
250,Gaia DR3 6244078950206439936,1203057.464995093,145.82295267913608,-10000.0,8250.124160098858,241.32459803292502,-20.405557408913037,2.3005883999999996
213,Gaia DR3 6244007516310200192,1204202.242154359,140.76201808656262,-10000.0,8554.88048923699,241.76549194800086,-20.71883649676056,1.1212455
209,Gaia DR3 6244006451158294016,1204574.7498426074,147.1885845218604,-10000.0,8183.887043656598,241.81690443941943,-20.74560645663824,1.1440017
378,Gaia DR3 6250482231043516928,1205230.1874174604,267.4599314703352,-10000.0,4506.208390886154,242.32242038069043,-16.345544724434845,1.0347916
636,Gaia DR3 6245975401600948736,1207180.2700028387,0.017990299361595897,0.0,67101733.31411152,245.22596321963997,-18.892928445961008,0.9249584999999999
474,Gaia DR3 6245975401600948352,1207845.095942651,0.019673327633715702,0.0,61395058.24488346,245.22715515744858,-18.893994553139372,0.9803700999999999
210,Gaia DR3 6244007138353080704,1209045.3341439674,152.30743469802653,-10000.0,7938.1898627673045,241.75033695481233,-20.719624941835832,1.1106833
217,Gaia DR3 6249885883427539072,1210854.9804440963,0.01896451530248915,0.0,63848453.86927278,240.64569562796189,-17.862985259865237,0.99741256
227,Gaia DR3 6244022875113321216,1215292.8489522585,137.31806601656876,-10000.0,8850.203649136898,241.55220409863486,-20.61323900599348,1.5218499
506,Gaia DR3 6243831216488277120,1221468.3715485132,219.8990838908833,-10000.0,5554.676945150991,242.80642220994525,-21.03467865684234,1.1896978999999999
249,Gaia DR3 6243833724749589760,1222178.5403621935,224.84542733926105,-10000.0,5435.63885120996,242.6742756651552,-21.02515915536536,1.8750398000000001
246,Gaia DR3 6243833724749589632,1224217.0738247249,201.19448214487815,-10000.0,6084.744774179137,242.67504935891196,-21.025678662265772,1.1871966
509,Gaia DR3 6249874647793066240,1227132.0792381868,356.7261934201795,-10000.0,3439.983107135551,240.5596637785527,-18.0103589488212,0.95808023
236,Gaia DR3 6249119794399634048,1231353.6484024036,1784.3099979586514,-10000.0,690.1007391154786,240.48388439929766,-18.199876790944487,4.620124
487,Gaia DR3 6243843994013465088,1233682.2784764948,0.016359616483778826,0.0,75410220.01950578,242.3757615604052,-20.99834457620146,0.99798286
364,Gaia DR3 6243845334041776512,1234059.5538798799,247.4151268761134,-10000.0,4987.809635818277,242.5495795887635,-21.03203691702266,0.97650737
226,Gaia DR3 6246153453761323264,1235801.9155490873,0.017437103886513674,0.0,70871970.68917447,245.2516808052716,-18.18348476844654,1.084142
279,Gaia DR3 6249583994466410624,1236966.844197164,543.4543017393186,-10000.0,2276.1193355876794,244.07905068763532,-16.46967468657916,1.1802021
528,Gaia DR3 6246074976121500928,1239025.0362189787,0.02241935883719705,0.0,55265855.0682213,245.3001925515572,-18.726180346459245,1.1816291
386,Gaia DR3 6243832556518476288,1240773.1020745796,207.94143864721082,-10000.0,5966.935259016121,242.73262626518886,-21.06607853208929,1.2249774
288,Gaia DR3 6244009474815312640,1244363.258838256,155.1646652613129,-10000.0,8019.6303503933905,241.61910467474132,-20.725614654311524,1.3255168
289,Gaia DR3 6250495528262288512,1247395.5158118524,267.61195087754874,-10000.0,4661.210053293261,242.2690267692035,-16.275888320102073,1.1288735
559,Gaia DR3 6249792081336671232,1254878.7943224655,2948.8380936108097,-10000.0,425.55025216249993,243.6568377311927,-16.255822454317816,1.0885614
220,Gaia DR3 6247118996778368128,1255537.3286474051,0.09068047050442578,0.0,13845730.195964599,240.83703377825614,-19.999055171248305,2.972611
629,Gaia DR3 6243837362581960832,1257761.6808806323,279.26882744760036,-10000.0,4503.7668270248605,242.3571364173268,-21.170587690897122,1.1102947
242,Gaia DR3 6250129317873937280,1258219.594524967,2652.370948632554,-10000.0,474.3754244381428,241.43774110027493,-16.635595772403846,0.9269948
390,Gaia DR3 6247178336045720064,1258372.9042948901,0.013359640743319629,0.0,94192121.5152532,240.6517972992019,-19.68036048286575,1.064665
260,Gaia DR3 6243102137199552256,1261315.5348575537,225.62132766239026,-10000.0,5590.409151146076,242.98127899135127,-21.105107141088634,0.8350523000000001
256,Gaia DR3 6243816063844045312,1261525.3110703956,144.6625455769404,-10000.0,8720.469462494279,241.81016220875026,-20.86451608311376,1.1101741000000003
647,Gaia DR3 6250034558015899648,1263833.6087474239,0.02250181115868131,0.0,56165861.48710214,240.82981480148172,-17.264373573308713,1.0363559000000002
251,Gaia DR3 6250504216979265792,1263846.6045145253,0.10373134964407067,0.0,12183844.217308585,241.5195096575569,-16.579873756537275,0.95647377
352,Gaia DR3 6244025653950946688,1266292.5184953285,555.2843439682704,-10000.0,2280.4398003479205,241.40445113822628,-20.632423139769365,1.0793556999999998
285,Gaia DR3 6244020950968009216,1266568.6556292772,204.28785133175688,-10000.0,6199.921568377606,241.3564699972353,-20.59453205015888,2.1015124
360,Gaia DR3 6249775932261306752,1268224.5949419562,0.010055015433175746,0.0,126128557.77004054,243.8945129582084,-16.379531874593244,1.5627886
331,Gaia DR3 6250577815537993344,1271288.4002381775,0.015932983483792736,0.0,79789726.86009188,242.63357661587085,-16.168859275147412,0.95858437
365,Gaia DR3 6243841249531772800,1275236.614364561,179.69973906440853,-10000.0,7096.485620980711,242.3762328083181,-21.08314353155111,1.1932108000000001
465,Gaia DR3 6244019542218710912,1276003.358760823,137.5279132804032,-10000.0,9278.140912086717,241.40893464326598,-20.663152775810726,1.4030777
284,Gaia DR3 6244683166199787392,1277073.2916317945,333.05662793287394,-10000.0,3834.402874844403,244.5793481939768,-20.480084604807033,1.0136935999999999
308,Gaia DR3 6244546311362056832,1282736.2294535886,277.3495952301443,-10000.0,4624.979634057789,243.7093245147439,-21.016795607266285,1.7645109
767,Gaia DR3 6250130039428484736,1289364.4130313906,0.12461295595470398,0.0,10346953.116978193,241.2975881583273,-16.68045003992299,1.0419252
275,Gaia DR3 6250514078223329408,1289429.7210517062,409.2707499679532,-10000.0,3150.554299696891,241.64832179459088,-16.393408828662466,1.0503963
473,Gaia DR3 6249841623785016704,1290808.7938254816,0.06482732436010376,0.0,19911492.670209218,243.1676229000227,-16.134825595442926,1.0515791
268,Gaia DR3 6247093948528146560,1293427.8120362167,157.7549485470235,-10000.0,8198.968234905624,240.9305580487144,-20.258850707220866,1.1923068
424,Gaia DR3 6244542939810602368,1293515.9823678306,460.9772961243226,-10000.0,2806.029696566613,243.96298781411443,-21.057120491252924,0.9500042999999999
341,Gaia DR3 6244091079194163456,1297434.9457280792,0.012861757176569824,0.0,100875403.56395529,240.97731052543,-20.31621007711936,1.016029
455,Gaia DR3 6249980097830733568,1297719.298329712,400.30664968900277,-10000.0,3241.812993458657,240.54480795090808,-17.389280379901642,1.8618744999999999
238,Gaia DR3 6248368759242383360,1298435.9709533723,0.12102468488346954,0.0,10728687.062507877,240.3737003475154,-18.247495322309014,1.5669781
280,Gaia DR3 6249980097829855744,1299712.8002438194,528.351267469033,-10000.0,2459.9407255514843,240.54513074191783,-17.389374605650882,3.599424
354,Gaia DR3 6244572734001083776,1304149.4333639855,0.019587252381413345,0.0,66581540.277773395,244.39028683123038,-20.694045706325078,1.0181428
294,Gaia DR3 6246399503852182400,1306182.1030324919,1178.5229192586967,-10000.0,1108.321341645264,245.2382279861664,-17.58596994730475,2.4919849999999997
472,Gaia DR3 6247168921477208448,1307119.4072459268,229.63577999925067,-10000.0,5692.141735273972,240.4373226272773,-19.885538185279554,1.3925867
318,Gaia DR3 6243074168373328512,1317332.4518493118,0.09595039529449374,0.0,13729307.188429154,243.05445784532256,-21.209330386241664,1.5965266000000002
309,Gaia DR3 6243089247998315264,1320529.7446724847,0.015206947610235945,0.0,86837265.34203506,243.50143214074973,-21.145628077733022,0.9481779
621,Gaia DR3 6247551482802439936,1321201.187943397,266.58644284386634,-10000.0,4955.99541315458,240.2463452615443,-18.963641703679322,2.251704
669,Gaia DR3 6244000060246983168,1322097.587187809,142.42777230605313,-10000.0,9282.582784113518,241.48013311993233,-20.863437311315863,1.1617209
326,Gaia DR3 6243061764505333760,1322199.2126550344,2264.5629421165727,-10000.0,583.8650752710992,243.0989078942469,-21.272705750535298,1.0135365
286,Gaia DR3 6243076844136368896,1322326.2040541535,0.04630451896739193,0.0,28557173.97659066,242.76148381390138,-21.222241862675304,1.1173793
663,Gaia DR3 4327967217661421568,1323191.071825378,0.0101208141904562,0.0,130739587.44081385,244.620534078996,-16.72827946169034,1.0707763000000001
350,Gaia DR3 6243089217937775360,1323994.731413812,0.01564004617418731,0.0,84654144.66607924,243.49207252359844,-21.15489949264845,1.1341101
319,Gaia DR3 6246084150170964224,1325796.5042380253,0.2053568113257888,0.0,6456062.965132003,245.4695401066865,-18.546447991849405,1.1096504999999999
468,Gaia DR3 6250509340876893312,1330796.1553215408,0.021037938666047928,0.0,63256965.25911286,241.41285123525773,-16.493919787384346,1.0216319999999999
743,Gaia DR3 6244065996585022464,1334053.7711634382,157.590977909907,-10000.0,8465.292803285362,241.20815795013922,-20.64330577401369,1.1525992
723,Gaia DR3 6243821350943747712,1335974.6305185053,0.0143382341924378,0.0,93175673.69788942,242.66063972763246,-21.24238525487405,1.0519098
414,Gaia DR3 6244680310043726848,1337415.0728495212,0.02445457821046663,0.0,54689762.437902264,244.89844856468648,-20.3016899243316,0.9978832000000001
367,Gaia DR3 6243996177596518656,1340108.6223552108,151.14965226994184,-10000.0,8866.104567424862,241.467882852399,-20.970607325276745,1.0618898
298,Gaia DR3 6244549296363879552,1349911.5817874938,0.15848825608675335,0.0,8517423.404852021,244.03432772866725,-21.013121771317834,1.1035092
283,Gaia DR3 6244539473774289408,1350283.725835469,316.1415716129048,-10000.0,4271.13624743033,244.1459582035088,-20.965448809956648,0.9839066999999999
316,Gaia DR3 6247164282908005504,1356562.411768289,0.27548894861723355,0.0,4924199.023508225,240.5688525188911,-19.938753504689625,0.91529334
281,Gaia DR3 6244083039015457664,1360553.1118533644,147.11187154320135,-10000.0,9248.425008676611,240.99024162482033,-20.518325055216128,1.7787404999999998
736,Gaia DR3 6244562765380662528,1360785.3779043604,0.024574159045495002,0.0,55374646.8143667,244.26084919856416,-20.913763816433608,0.9958940999999999
336,Gaia DR3 6243791084314939136,1361243.5668716943,214.79467379170478,-10000.0,6337.417696826822,241.92497900207488,-21.125142938519254,1.1652588
387,Gaia DR3 6244564693822556928,1364539.1283900556,366.74082624577255,-10000.0,3720.7178223337623,244.3793127905629,-20.8464563311194,1.0721973999999999
339,Gaia DR3 6250521641660628736,1368083.8331563983,3565.9572083073313,-10000.0,383.6512199218994,241.31204178077374,-16.44581832805075,1.0765913999999999
302,Gaia DR3 6243996555553639424,1369295.4132388954,268.38475291691543,-10000.0,5101.986600791706,241.51626450643562,-20.945776840142532,1.0871438999999998
295,Gaia DR3 6243803488179729536,1370274.1560454445,170.51349650877407,-10000.0,8036.1624393464635,241.8061407775414,-21.100596496524727,1.1470075000000002
369,Gaia DR3 6244559574221195520,1377045.5610293527,293.67531373742025,-9259.777810714035,4689.006861028131,244.31306275490562,-20.927610932079602,1.0741332000000001
682,Gaia DR3 6246210658433510016,1380878.7468482836,0.09216808487015883,0.0,14982179.01341432,245.39063200067181,-17.650624480438594,1.0634127
299,Gaia DR3 6244667120203766016,1384188.9025567318,3030.444707120665,-10000.0,456.7609827377117,244.8111267526688,-20.539596169212626,1.8895986
347,Gaia DR3 6244530810823715712,1385974.5540548842,0.09526799320203042,0.0,14548165.731965324,243.9949328787297,-21.109419061674945,1.5371302
717,Gaia DR3 6243034963910852480,1387040.1072582942,0.015523135519055284,0.0,89353088.84958492,243.43012070804198,-21.2951147886857,1.2400343
392,Gaia DR3 6243031871534362880,1390677.3035103187,250.90973394204536,-10000.0,5542.540266020666,243.3881052647472,-21.40346290718928,0.99633974
634,Gaia DR3 6245201375477528320,1401662.5038383822,0.023209679161424274,0.0,60391291.67145146,245.55804472297402,-19.21795836817905,1.0067458
366,Gaia DR3 4324937715230842112,1401870.060125428,0.022364787354807424,0.0,62682020.53010305,245.1127077084261,-17.052889741929466,0.9276529
791,Gaia DR3 6250644683884842880,1402128.7328889216,0.015623003806290175,0.0,89747704.74832714,242.24736876454327,-15.975009492333047,0.93666726
437,Gaia DR3 6244530059206332160,1404690.3790318498,289.817903301238,-10000.0,4846.803330751477,243.9388262788657,-21.174982493498558,1.1501086999999999
790,Gaia DR3 6247113293060741120,1417232.3071692924,0.013334096640100735,0.0,106286338.35659568,240.54559253315915,-20.130534225088105,1.068158
311,Gaia DR3 6244063140423216640,1418875.8147682168,1326.4115921413793,-10000.0,1069.7100531800704,240.79951309286858,-20.54130892106256,2.9906945
312,Gaia DR3 6243802285585124864,1421979.8487597273,158.60221961150467,-10000.0,8965.699548485889,241.65592257216568,-21.144521673860844,1.3068104999999999
345,Gaia DR3 6242974112815691520,1423218.2867345081,201.06053448894366,-10000.0,7078.55616892718,242.57926368230918,-21.407103101515837,1.106063
305,Gaia DR3 6247400948488178304,1423614.2075722532,0.031866308504950244,0.0,44674588.12655074,240.19481249329448,-19.366971864601133,0.97867495
337,Gaia DR3 6243802285588903296,1426353.2704863106,0.010492116644733523,0.0,135945235.7215513,241.65573589052715,-21.14481752771296,1.2280651000000002
372,Gaia DR3 6243036510098997504,1427917.3851747892,277.5202182302827,-10000.0,5145.273358029439,243.7000650736051,-21.311956863156407,1.0469648999999999
434,Gaia DR3 6247387140174479872,1428836.0717557124,271.0980520649392,-10000.0,5270.550861108537,240.2078414379948,-19.466874143190445,5.3751225
325,Gaia DR3 6243989301345820544,1429020.0567162393,140.13441678468143,-10000.0,10197.49530132879,241.23102236689152,-20.900109474317087,1.0305897
627,Gaia DR3 4324966375548133760,1431382.3113950177,1332.1142973487465,-10000.0,1074.5191416711316,245.0304990288976,-16.79370504901221,1.2868805
370,Gaia DR3 6243064135328474112,1431871.550408551,229.13712743065147,-10000.0,6248.972248471205,242.72909234057187,-21.43732108366376,1.0035158000000002
368,Gaia DR3 6244526447138205440,1437749.386448466,0.05498899921018747,0.0,26146127.536398284,244.0952027496563,-21.174343135946256,2.0762289000000003
332,Gaia DR3 6243054686400695040,1440181.396148259,260.3232659114532,-10000.0,5532.280762942352,243.0953701707217,-21.454543102813712,1.0361638000000002
351,Gaia DR3 4324963351894309888,1444229.7885619227,2362.1090417502423,-10000.0,611.4153762739918,245.0646624280533,-16.817732800250564,0.9917925999999999
620,Gaia DR3 6244526382715347584,1445225.267822792,0.12182473279763208,0.0,11863151.550871968,244.11381662195285,-21.18158307156858,1.1059536
497,Gaia DR3 6245331397024149504,1447410.7677983306,0.017397473037889143,0.0,83196609.33780915,245.70779278978526,-18.561067488014626,1.0371583
534,Gaia DR3 6243020047485266304,1450132.3182902683,267.557976520827,-10000.0,5419.880719487308,243.8412026132789,-21.429511240200693,1.1171956
304,Gaia DR3 6249954907841623040,1450266.0053981955,0.06548091844199598,0.0,22147917.895850282,240.25519664092343,-17.573026701011838,1.1385813
562,Gaia DR3 6250654338970476800,1451832.355022112,2589.082283289104,-10000.0,560.7517244209563,242.35750175166282,-15.821488067211039,0.9447485999999999
338,Gaia DR3 6242973459980548608,1454522.8366448602,519.6964875020516,-10000.0,2798.792894745355,242.52529586735955,-21.462356104453608,1.0633246
552,Gaia DR3 6248430026946806144,1458208.7861318062,411.349430738403,-10000.0,3544.93935609492,239.8575471279033,-18.12316602524395,0.9823062
515,Gaia DR3 6243020120504335744,1459792.6805164057,1279.3911049056069,-10000.0,1141.005807308711,243.83351194629242,-21.405519683259282,0.97093296
342,Gaia DR3 6243782803617422464,1463769.3101412442,140.4664615108987,-10000.0,10420.77442826216,241.47563322906564,-21.137253068058666,1.4325671
591,Gaia DR3 6245098502420149760,1464567.8989006625,0.03528144434164664,0.0,41510996.11225012,245.47191436151027,-19.855552403528296,1.0192477
746,Gaia DR3 4324657481503495808,1464822.095428196,0.016253495066295847,0.0,90123514.32435802,245.603395024096,-17.758034910670847,1.0152354
786,Gaia DR3 6243992191866753536,1470947.3906090818,0.010521281360647538,0.0,139806867.64169487,241.04963048529785,-20.856996604640962,0.9867431999999999
599,Gaia DR3 4328063248832810368,1471755.1911336367,695.3385044504647,-10000.0,2116.6024629928766,244.3750973457807,-16.114352650805813,3.9449727999999995
343,Gaia DR3 6246132425602508928,1473199.6718986006,0.06375223543287337,0.0,23108204.157794226,245.71893617040428,-18.16041528146285,1.026567
445,Gaia DR3 6248331719440532736,1474064.1522543465,346.7141046118494,-10000.0,4251.526351674037,239.99451101412947,-18.614553687021147,0.9910287
462,Gaia DR3 6248334816116923136,1475172.559058181,357.93500427904183,-10000.0,4121.34197947333,239.99526869031845,-18.501168098864323,4.8015256
421,Gaia DR3 6244060739539145216,1486067.0377553178,0.20047903560181518,0.0,7412580.73840147,240.76475881724815,-20.630270584063393,0.93000066
348,Gaia DR3 6243005994355143296,1486877.121915213,0.04388524243254039,0.0,33881027.869466916,243.23547125966914,-21.52476746077697,1.0212796
530,Gaia DR3 4328318442906815104,1487610.4125722034,1330.7853061406904,-10000.0,1117.8440321724845,243.6885905748787,-15.795681072008664,1.498168
407,Gaia DR3 4324873191940181504,1488216.8930654693,219.66080815018148,-10000.0,6775.067913107101,245.49849130757218,-17.352048807911935,1.0470213
436,Gaia DR3 6248378556063992576,1489340.795262836,300.841584016241,-10000.0,4950.581549864575,239.98991190117752,-18.20661221559139,1.1962909
330,Gaia DR3 6245095345618083968,1493698.541149613,983.151267084636,-10000.0,1519.296766589048,245.5400277578704,-19.88286365241171,1.041487
460,Gaia DR3 6242970711201462144,1493870.6242244903,194.72764128795038,-10000.0,7671.589992791281,242.52085987645265,-21.54230381322838,1.3041053
359,Gaia DR3 6250340737643328128,1494403.3151580973,2544.8278451826573,-10000.0,587.2315952479823,241.0722331615504,-16.30313654273342,1.0284358
604,Gaia DR3 6250630321514582912,1495148.144505532,230.95773876867213,-10000.0,6473.687145002213,242.8338459823082,-15.714350365696802,1.1479616000000001
415,Gaia DR3 6243735421538110464,1497928.4398769157,189.06790017495067,-10000.0,7922.700989913326,241.9603258858096,-21.422353125872352,1.1014788999999998
377,Gaia DR3 6243735490257354496,1498206.2540310598,0.010898170533012059,0.0,137473188.6872927,241.93587210068603,-21.41213899335213,1.9446497
402,Gaia DR3 6247567597520113280,1499555.796734019,294.7383735441517,-10000.0,5087.752160338857,239.9558719522448,-18.891091708464824,1.2184105
435,Gaia DR3 6250000610593777152,1500934.740384546,332.5321848709971,-10000.0,4513.652538525918,240.2787341968813,-17.209233539639982,1.2078657
738,Gaia DR3 6243764180639878144,1502039.711554617,0.14445190291527785,0.0,10398199.547676258,241.69058353582952,-21.3242101683696,1.0297319
430,Gaia DR3 6243969445719874688,1510208.2143355052,352.42303138051443,-10000.0,4285.214301743291,241.3216392273936,-21.150903232134908,1.033527
385,Gaia DR3 6250720545891855616,1512932.5729964864,864.9312186945833,-10000.0,1749.19408653085,241.06771739493783,-16.172286875813914,1.0785856000000003
362,Gaia DR3 6250308748721139968,1513371.201924248,1729.0008800063024,-10000.0,875.2865423172783,240.69846547473426,-16.561895142576642,2.223531
382,Gaia DR3 6243731848125035520,1520864.1392842943,165.76477693597514,-10000.0,9174.83296147837,242.01753557787728,-21.48886855873977,1.2557557
371,Gaia DR3 6250343726940253696,1526347.5629036492,0.03483677298649601,0.0,43814263.838252656,241.0462741247217,-16.288695980794596,1.0003258
373,Gaia DR3 6243719100662064000,1528157.4174640488,174.7676763923724,-10000.0,8743.93623013657,242.0865593069476,-21.52329627114071,1.0735598
577,Gaia DR3 6242964045412203776,1530180.7058221034,240.92166599086374,-10000.0,6351.361964598614,242.46733503698783,-21.607851191896557,1.1414262
383,Gaia DR3 6243719169379056000,1531147.5081692901,0.09561818106687957,0.0,16013141.96824491,242.13702875080514,-21.53924217821633,1.5501288
384,Gaia DR3 6243763184206780288,1531157.9551391245,147.04358690752298,-10000.0,10412.952970890756,241.61914600514183,-21.358377457598923,1.4844396
495,Gaia DR3 6243001634964520320,1531499.9482894023,247.53916194477281,-10000.0,6186.8996253250925,243.3412468117508,-21.603928418333417,1.1945732
526,Gaia DR3 6243980028519327616,1532514.2225732396,187.18005376730582,-10000.0,8187.379967730938,241.11144315343964,-21.067493906719672,0.9779146999999999
575,Gaia DR3 6250199690917247872,1533423.8221157466,363.0443294618158,-10000.0,4223.792241539552,240.38635331474399,-16.947522063046538,0.9671419
399,Gaia DR3 6247083125210430080,1534103.8502920596,197.36418766009376,-10000.0,7772.959565157469,240.4206950239657,-20.369017437115826,1.2985101000000001
419,Gaia DR3 4324873913494695680,1537016.6952015127,204.54929575801518,-10000.0,7514.1627327811775,245.57182274934718,-17.285581204037662,1.0186056
361,Gaia DR3 6247155830410804992,1537332.2218825873,0.29085901090329924,0.0,5285489.409828524,240.18303965073892,-19.963651218637878,1.1996447000000001
375,Gaia DR3 6244036515929065216,1543425.4608834372,0.010738829037266522,0.0,143723813.41832992,240.8504961219736,-20.871733230414073,1.0211065000000001
420,Gaia DR3 6248435387071463296,1544618.6765541432,305.2293788006495,-10000.0,5060.517708431205,239.81215723401192,-17.958225193487774,0.9820308000000001
380,Gaia DR3 4324969777164985216,1546051.7105006587,0.012029502193923416,0.0,128521669.93922919,245.34179119091283,-16.88884974968131,1.0702698
488,Gaia DR3 6250343658220788608,1547513.6705878219,0.019224418138012622,0.0,80497295.65171643,240.98816913003742,-16.281916296208557,0.9894351999999998
485,Gaia DR3 6242963770534304512,1551848.96008608,0.0237495549141448,0.0,65342233.389048785,242.398932237372,-21.63504591342445,13.794166
381,Gaia DR3 6243773285969346688,1552974.053744531,0.010400629924053764,0.0,149315384.2684984,241.41170461715078,-21.29664476593181,1.0997957
398,Gaia DR3 6244355133777559168,1554154.9528355831,0.23200216937589785,0.0,6698881.122604884,244.69581036116924,-21.075726457126,0.98140955
754,Gaia DR3 6244908772241279616,1554960.0731374742,382.5548473233705,-10000.0,4064.6722529255503,245.68270193750263,-19.851718837819373,0.98731774
675,Gaia DR3 6250722298237796992,1557722.0837901074,305.1892492283824,-10000.0,5104.118469862668,241.18257474064526,-16.09787742476975,1.5479863
510,Gaia DR3 6250671140881264768,1557766.9854174776,0.019894603836664578,0.0,78300980.41694126,242.21357720852717,-15.67066638129645,0.9314628
457,Gaia DR3 4328343349421208832,1566506.0973669,2726.3983017679907,-10000.0,574.5697891430851,243.4708364980462,-15.549122806058376,1.0266341
412,Gaia DR3 6242962945896342528,1567416.0284081462,272.85969930696064,-10000.0,5744.402828227267,242.3389814721155,-21.6597306093009,1.3026280000000001
708,Gaia DR3 6242993457347189120,1567516.0352650909,274.38845513730956,-10000.0,5712.762348112183,243.0700468651931,-21.75364381328984,1.0234164000000001
582,Gaia DR3 6242962945900587392,1567850.4620463247,216.9460366794057,-10000.0,7226.914517748173,242.3390145309322,-21.659548887486324,1.2907097
608,Gaia DR3 6244338331867678592,1570384.7359815876,0.018251944786272442,0.0,86039310.02260631,244.40169596235148,-21.306122012161854,1.1251926
405,Gaia DR3 6243694052412741120,1573017.1042527456,180.5270516474613,-10000.0,8713.470307622269,242.1195160848696,-21.622314422623877,1.1498796999999998
395,Gaia DR3 6243707693228960896,1575753.911428348,0.011863750288283618,0.0,132820893.32110506,241.9040836893547,-21.561351734225234,1.0762637
397,Gaia DR3 4324972251064722048,1575857.172635295,1909.5501779878866,-10000.0,825.2504651623203,245.41288467107722,-16.796369973659367,0.9959087
469,Gaia DR3 6244030812212476032,1576336.5657310912,160.1948349704627,-10000.0,9840.121037745954,240.858063387682,-20.966391792269626,1.1451719999999999
391,Gaia DR3 6244337679032642688,1577623.1536828822,0.017324977407552792,0.0,91060618.23752338,244.34570338447998,-21.353399630474907,1.2504672
429,Gaia DR3 6243709411215896320,1577642.5336152108,157.21257408905106,-10000.0,10035.091294425185,241.8505647139829,-21.556286176662663,1.0279285
396,Gaia DR3 6244326580837143168,1577829.81306959,312.81042276118,-10000.0,5044.044885531863,244.40774453257754,-21.32120905898763,1.0405847
505,Gaia DR3 6247081506001896320,1579358.5381685768,0.1096503197775009,0.0,14403592.633139268,240.2941526003181,-20.325227099685442,1.1596065
376,Gaia DR3 6246115310159089408,1581266.1743487986,0.04095686480950867,0.0,38608086.37827393,245.9494614838908,-18.280946308272267,1.0045347
579,Gaia DR3 6244504731782753920,1588152.62173593,830.084111200758,-10000.0,1913.2430079146898,245.5624270893676,-20.274018330428525,1.074207
714,Gaia DR3 6245134447000585472,1589533.5971688689,552.1290303104015,-10000.0,2878.9169014990007,245.89162158109048,-19.467753530827643,1.0401648000000001
706,Gaia DR3 6247349241383030144,1591418.6276153,0.22008714206876268,0.0,7230856.889940836,239.99448547599175,-19.799845539258058,1.0497439
496,Gaia DR3 6247391396480668928,1592026.154325678,0.03834437610208,0.0,41519156.55342527,239.90024812955596,-19.5340597907075,0.9589287000000001
501,Gaia DR3 6244361967072527360,1596826.1996819843,0.18391148328818152,0.0,8682580.180052297,244.8876636327087,-21.030137978330746,1.1986221000000001
592,Gaia DR3 6242822277131230592,1597697.4689167647,265.41820274016715,-10000.0,6019.54746291776,243.70783398316556,-21.65907732221829,1.145837
654,Gaia DR3 6243009606423713280,1598752.0522257257,0.1420314916990077,0.0,11256320.926444903,243.65960514578583,-21.666441023077322,1.212432
440,Gaia DR3 6244494114622931584,1600157.0859488659,0.03430275459050666,0.0,46648063.83775698,245.35642806329648,-20.55074752111502,1.0417775
388,Gaia DR3 6247354498422272640,1611238.90132443,0.014744891915729138,0.0,109274378.58026198,239.90631334171425,-19.674764227242466,1.0648819999999999
600,Gaia DR3 4329103975244627968,1614838.1683513648,0.14476273876436135,0.0,11155067.817416262,243.07414951250172,-15.49115904916059,1.2424843
590,Gaia DR3 6243692914243762048,1616486.760721519,0.12163271534851995,0.0,13289901.12643398,241.98488762303703,-21.67023216982687,1.1542540000000001
481,Gaia DR3 6242793689828840704,1624423.019124088,254.65706001617008,-10000.0,6378.865047059529,243.71257132372816,-21.81613015585135,1.0383126
443,Gaia DR3 6242899346022652288,1624645.0961042314,0.07202570455453058,0.0,22556462.392869957,243.01605553481176,-21.812868752902236,1.0414177
432,Gaia DR3 4324680910548030848,1624852.6145617373,0.015200305341804672,0.0,106896050.9689883,245.82595836186954,-17.455133971613147,2.3285587000000003
532,Gaia DR3 4329092396013298560,1626207.0320548092,196.0836967028231,-10000.0,8293.433158389635,243.32731407457646,-15.493081819688909,1.2313222
639,Gaia DR3 6242901098371304960,1631318.0059968564,224.6858707388147,-10000.0,7260.4387656096815,242.78828750586825,-21.83241185365003,0.9928501000000001
609,Gaia DR3 6243959717610136448,1631501.003635046,1805.9780759967819,-10000.0,903.389152570174,241.16014444126913,-21.339161450280685,2.6946905
555,Gaia DR3 6242958101177418368,1634263.4307418056,0.01159303674323328,0.0,140969399.73003244,242.32455230595292,-21.785819118225355,1.9959737000000002
705,Gaia DR3 6250860085086035712,1636568.1993314924,287.6553549663311,-10000.0,5689.336809054175,241.8068026322924,-15.600196614931905,1.1799903
446,Gaia DR3 6244497417453805056,1636735.0656735203,0.2321214472749309,0.0,7051201.364150238,245.48385536206618,-20.498964070779657,1.0327215
408,Gaia DR3 6244491507576696320,1639109.4493793966,0.019239831365025523,0.0,85193545.52966593,245.47122474056613,-20.524437268624453,1.1954219
411,Gaia DR3 6244491507580398464,1639634.80543592,0.019189105215325238,0.0,85446131.38743111,245.47238525266232,-20.524586797358253,1.0445917
596,Gaia DR3 4324667823784768000,1641194.2148074866,228.64312945475785,-10000.0,7177.9730216307835,245.91531977568238,-17.511934886311185,2.6630569
619,Gaia DR3 6244323797698229376,1641696.1119675061,0.022447852822129456,0.0,73133770.29758033,244.57017583834133,-21.3680136055261,1.0585387
442,Gaia DR3 6248229366080282240,1642389.0856375375,0.018132832270942704,0.0,90575430.30767536,239.6763010622823,-18.827584643414927,1.0353961999999999
631,Gaia DR3 6250314933479206272,1642759.7302941137,341.05114705988154,-10000.0,4816.754743257553,240.17679041151456,-16.682426775133287,0.9352242000000001
702,Gaia DR3 6245133450570546688,1646245.8015226002,0.021694332267686064,0.0,75883681.56298134,245.99877874616712,-19.431678166930407,1.0112733
426,Gaia DR3 6243676322792317952,1650426.3252149166,185.52215072274092,-10000.0,8896.114662240227,240.51788389318835,-20.845263443389968,1.1164052
453,Gaia DR3 6250214220786783488,1652330.1776004115,0.047632938659961495,0.0,34688814.59101115,240.1827163577285,-16.866450524406236,1.095776
467,Gaia DR3 6243606263285592960,1654449.0654020894,138.51637785526734,-10000.0,11944.0682106977,240.82374927850282,-21.143507342999857,1.2736608999999999
463,Gaia DR3 6242937279176153216,1655098.0214032242,180.81808886044888,-10000.0,9153.387428403747,242.23448218110542,-21.813712227794653,1.2602975
516,Gaia DR3 6248435902467580416,1657546.8571780752,305.8633211894336,-10000.0,5419.24036766569,239.6987717544293,-17.966678166712423,1.3707951
477,Gaia DR3 6242819219114445696,1659388.8626638255,0.017346832556674026,0.0,95659473.11951147,243.85481115046275,-21.733803205091586,1.0033004
719,Gaia DR3 4328022708636989568,1660953.7211161929,2400.903844698142,-10000.0,691.8035159067435,245.0636879706351,-16.204844763578773,1.1332574
668,Gaia DR3 6246674691000143872,1661234.8809338757,162.89826093916582,-10000.0,10197.990275379687,240.04044646817775,-20.878942336903428,1.1010993999999998
428,Gaia DR3 6247126208021276032,1665315.3978136731,192.99911926673502,-10000.0,8628.61656644204,240.1227034375267,-20.38168794716945,1.0821408000000001
511,Gaia DR3 6243676975628480000,1666559.3204462426,194.34624147923697,-10000.0,8575.207360643966,240.44758977875915,-20.82948097726234,3.714772
729,Gaia DR3 6243686488973146752,1667002.914048495,397.0261633981292,-10000.0,4198.723076032802,241.86001804463933,-21.738189921937533,1.1052141000000002
514,Gaia DR3 6242805200341099776,1672995.2182365146,279.4506518245689,-10000.0,5986.728631024174,243.95577779929002,-21.834803746190357,1.0993532
492,Gaia DR3 6242814511826953472,1673540.9689448124,0.016781936638468536,0.0,99722755.7818699,244.22732041117928,-21.621078454446607,1.0433709999999998
775,Gaia DR3 6242933877561854848,1673665.298936698,283.4421314592954,-10000.0,5904.786597249568,242.25819156668683,-21.85637480784944,1.0466439
452,Gaia DR3 6248340348034690688,1673977.5895637036,332.65973682113207,-10000.0,5032.101586925097,239.58556383891806,-18.623752712594293,6.0397344
750,Gaia DR3 6242940818228881280,1679943.0836029546,242.36629902968352,-10000.0,6931.421944093001,242.57697538117137,-21.915446682294526,2.4148934
498,Gaia DR3 4329112805696046208,1680795.774663603,1758.2784610817325,-10000.0,955.93264199434,243.27318864406288,-15.324300481602652,1.135371
425,Gaia DR3 4324590269559140480,1681078.4306050173,0.1659803867441899,0.0,10128175.1632252,246.08511560742733,-17.918401649312493,1.0866103999999999
490,Gaia DR3 4324711185774754944,1681435.4037759642,0.013893911451713566,0.0,121019585.42197195,245.83866802756745,-17.210714474696108,1.0484774
478,Gaia DR3 6245233093810542720,1683176.6023150848,0.3435473740517271,0.0,4899401.740330732,246.1121849926424,-19.253060975116146,1.1251352
471,Gaia DR3 6243686939944122496,1685648.5692305255,0.08926879638966814,0.0,18882841.904493522,242.06107042508182,-21.831456914917997,0.98826504
507,Gaia DR3 4328367233735561856,1686063.2964272469,171.12321388795158,-10000.0,9852.919765352532,243.84796710919304,-15.42110521259735,1.2267973
606,Gaia DR3 6243603892463613824,1688003.6128308836,151.7610897164647,-10000.0,11122.769452858973,240.80536105069717,-21.21592869552224,1.1140018999999999
454,Gaia DR3 6244891145695376384,1690175.7750675601,0.019396737505735846,0.0,87137116.46444434,245.88930695333127,-20.00318646606201,1.0227604
476,Gaia DR3 6242943498288490752,1691235.6170043729,319.4167292557551,-10000.0,5294.762177751217,242.49957431111253,-21.928605992718854,1.0595611
479,Gaia DR3 6242895733955415552,1692486.1339753522,409.0315136726981,-10000.0,4137.789088127959,242.9765009887826,-21.950833850050387,1.0655317
464,Gaia DR3 6248347735374168960,1692675.995286761,0.15661586205810102,0.0,10807819.674477262,239.57882901135392,-18.437957114454612,1.0955051000000002
522,Gaia DR3 6247436721276494208,1696161.9519923495,303.076077893334,-10000.0,5596.489052459312,239.54289143103745,-19.322894873747824,0.9667725
459,Gaia DR3 6244498998004944384,1699577.865058851,0.1348298664420252,0.0,12605351.543455277,245.6771813838446,-20.432287934503048,1.4235574
500,Gaia DR3 6242894054624897152,1699948.8648123457,213.01947910460362,-10000.0,7980.250782500424,242.7087489998761,-21.96352498720788,1.1596552
456,Gaia DR3 4324611576892802304,1701851.043216981,262.9166322333068,-10000.0,6472.96836552658,246.10829649865408,-17.745304271072367,4.960822599999999
513,Gaia DR3 6242975555921141888,1702167.497622141,0.08073885404908344,0.0,21082383.6635995,243.24699699478023,-21.946999025202206,2.1869403999999997
758,Gaia DR3 6243674501720435584,1705921.2180087746,0.21204193387050177,0.0,8045206.845975167,240.4246246582711,-20.89537633778437,1.0218832
642,Gaia DR3 6244275590985183360,1706890.96074979,0.017781102184652727,0.0,95994665.74254584,244.67681151461997,-21.451432884476233,1.0518343
650,Gaia DR3 6247131778599763456,1707320.6063553707,0.015659051562901052,0.0,109030907.74669282,239.9705078990157,-20.273154115420095,1.0425538
554,Gaia DR3 4329116001153643776,1710737.9522515254,385.9809814943559,-10000.0,4432.1819837554385,243.1796567490117,-15.308245567051875,0.9454167
448,Gaia DR3 6247143667069257472,1713282.8001227714,459.4252377441646,-10000.0,3729.187383207776,239.93185907916825,-20.24445412542684,1.1232764
486,Gaia DR3 6248246133632636672,1716456.9775727538,0.020383120831367636,0.0,84209723.907013,239.5264703296693,-18.689050550888947,0.94517565
451,Gaia DR3 6243674089409313536,1717147.6940011221,0.01062096774736658,0.0,161675257.36314198,240.42620122218185,-20.9293841106583,1.0046413
704,Gaia DR3 6245348267653005824,1721988.6520889115,2432.3493509051523,-10000.0,707.9528487337176,246.26287700551092,-18.447638302639906,1.0681353999999998
737,Gaia DR3 4329111392650575360,1722810.7014440333,0.0191182849526798,0.0,90113245.28890589,243.11205255889988,-15.282186003420758,0.93054587
521,Gaia DR3 6242805161684443520,1725136.0370958128,0.018043293225315313,0.0,95610929.53227586,244.00346487996453,-21.81958491275975,1.0247302
491,Gaia DR3 6245241821187746176,1725543.886783819,296.32018352213447,-10000.0,5823.241151762194,246.24940071251518,-19.11307109473415,1.2517067
584,Gaia DR3 6243393817024157184,1725795.7087542177,139.21119317587306,-10000.0,12396.960828960975,241.0901688603776,-21.508036371616395,1.7541873
537,Gaia DR3 6243394091902074240,1726017.460405254,149.8397518960741,-10000.0,11519.089150670683,241.05882378630383,-21.48594893619915,1.5106446000000002
618,Gaia DR3 4324927957065893376,1726747.0891818085,222.54116956592293,-10000.0,7759.225371871238,245.777338363484,-16.814519794925285,6.025738700000001
755,Gaia DR3 6243393817024156288,1726845.7768760542,141.67851042054778,-10000.0,12188.480608316786,241.0873440284274,-21.51169314483127,2.2671041
548,Gaia DR3 6242929032838753792,1731180.888674075,0.011495617712524013,0.0,150594855.53247157,242.10338528270958,-21.933516987939118,1.0296453
613,Gaia DR3 6246702762906006912,1735055.6353943828,0.012382066362656341,0.0,140126501.06828848,240.06087101188632,-20.52413870902972,1.0060704
539,Gaia DR3 6242880345089584896,1736401.8858739804,242.6129907524049,-10000.0,7157.0853666530975,243.23252050935344,-22.032695886676688,1.0977843999999999
637,Gaia DR3 6242916354095163648,1739710.6506626073,192.18267067319988,-10000.0,9052.380449124501,242.41538695336519,-22.013054259764424,1.0057498
535,Gaia DR3 6242917865923662336,1743843.7372183201,189.72383638725674,-10000.0,9191.484688612642,242.37372242012955,-22.01621322796959,1.0839976999999998
450,Gaia DR3 6248220187729967488,1747844.4336784799,0.2678222436439417,0.0,6526136.178599731,239.4834945730246,-18.997893045398218,1.0582796
644,Gaia DR3 6244436531998870144,1749216.9071012337,0.038172551291376554,0.0,45823945.42479517,245.5616630064007,-20.761196081540273,5.0459833
765,Gaia DR3 6250797103689714944,1751756.0899802526,0.029895164934757516,0.0,58596635.73702445,241.10625423592484,-15.713258875963916,17.504856
545,Gaia DR3 6243372170388750208,1752774.2905726004,145.54512209902126,-10000.0,12042.824007389989,241.3637038684524,-21.719104581799932,1.3393507
503,Gaia DR3 4328118228711122944,1754515.2183010492,143.25692767277647,-10000.0,12247.332445301805,245.26830495997632,-16.111766668905936,0.87316185
531,Gaia DR3 4329163761188295040,1755638.6141037785,3127.3582785197127,-10000.0,561.380711050089,242.92447915175487,-15.163869176108218,1.0627261000000001
557,Gaia DR3 6245279548180566400,1757637.8462522677,1765.0643576855007,-10000.0,995.792498216342,246.34845441139146,-18.92076356821152,1.7858791
565,Gaia DR3 6242888007310865280,1759550.1463967464,220.4984875881888,-10000.0,7979.873992074485,242.73707662060497,-22.081127369556807,1.1320446000000002
601,Gaia DR3 6244269200073741312,1763861.1239239208,303.2040706465281,-10000.0,5817.40581570295,244.663045427952,-21.59295922955555,0.9021011
550,Gaia DR3 4328188082059186816,1764197.623200851,0.010206205023944025,0.0,172855397.18847477,244.8825067111893,-15.834239905166712,1.8655967
523,Gaia DR3 6244271158576344320,1764295.2217537719,0.14485444871516923,0.0,12179779.339901034,244.7824973012569,-21.516515639762417,1.053045
574,Gaia DR3 6245341120831690112,1770187.7005923737,1159.8427727388691,-10000.0,1526.230746269365,246.34942193107702,-18.59884438622744,4.5472345
578,Gaia DR3 6242887732432964864,1773955.0788258873,222.6414504170531,-10000.0,7967.766449162568,242.67742160790917,-22.106042737105845,1.2426306999999999
520,Gaia DR3 6243308158196448640,1775285.5026181724,160.04623552689807,-10000.0,11092.329018384255,241.7080608323652,-21.907627896699623,1.2672917
726,Gaia DR3 4324927377246150400,1775297.6904000973,1738.4998357100437,-10000.0,1021.1664412812696,245.88602811899497,-16.826698286605538,0.99624175
540,Gaia DR3 6246749423430736896,1775392.557351596,185.2720066482366,-10000.0,9582.627130079145,239.9343714717033,-20.48992502166768,1.2115332
556,Gaia DR3 6243388044588003328,1776096.8033945258,151.30993937414434,-10000.0,11738.137036739989,241.1510915099197,-21.6563740220929,1.2709576
529,Gaia DR3 6243388044588004480,1777455.298979877,143.76066310168147,-10000.0,12363.989290468759,241.14944335225,-21.65627601639457,1.7389884999999998
568,Gaia DR3 6242912505804505984,1778953.4486687393,186.24619436595773,-10000.0,9551.623080003712,242.20970920907124,-22.058040032312736,1.2032906
563,Gaia DR3 6250900212962137472,1779246.777528821,0.014056112067937008,0.0,126581715.40816109,242.47080439580813,-15.188131094794493,1.1443126000000001
538,Gaia DR3 6243371002158830336,1779347.9494264075,0.010026261729309333,0.0,177468731.36424488,241.37034596684452,-21.77307853726623,1.0854671
475,Gaia DR3 6250171928243975040,1782592.7239825146,0.30504745233365327,0.0,5843657.143652389,239.65862644409455,-17.316114677369338,1.0826473
643,Gaia DR3 6243323448279638528,1786007.3875683737,150.07407435348776,-10000.0,11900.838937454133,241.43073568044014,-21.838898518894254,1.2052093000000001
541,Gaia DR3 6242691022931296512,1792260.5925846274,246.6570917970253,-10000.0,7266.203373789403,243.298799759257,-22.123797041644856,1.1381
536,Gaia DR3 6243303794509663232,1792835.164322363,0.01231095791179166,0.0,145629217.25247332,241.80508577892996,-21.975341430788546,2.0182884
549,Gaia DR3 6243323409618575616,1793734.6200022986,165.75095437910187,-10000.0,10821.866014114821,241.4314634870389,-21.84129760244189,1.420366
484,Gaia DR3 6248218267884353792,1799823.344385452,266.98339026998684,-10000.0,6741.330771795884,239.37696687381558,-19.05051402618511,2.142314
657,Gaia DR3 6242866669913342208,1800522.0105582802,237.10463719087133,-10000.0,7593.786574105862,242.60933778198228,-22.15305482382451,6.508133
544,Gaia DR3 6244437322272804864,1801784.5176523945,327.1635053273876,-10000.0,5507.290661436628,245.7381172593861,-20.741522967868477,1.7694154999999998
553,Gaia DR3 4328102354510032768,1801829.6263523386,2591.623957920622,-10000.0,695.251184434191,245.51475415915542,-16.222465445787087,0.95429736
703,Gaia DR3 6247440569561389568,1805323.807755666,0.0179236611605902,0.0,100722937.77373658,239.4103293004901,-19.277265466922426,3.7805376
525,Gaia DR3 6245292776678318080,1806062.6843102723,0.019922173646744503,0.0,90655905.14042138,246.409507155266,-18.685847541246048,1.0142984
561,Gaia DR3 6242873885459459968,1806239.9027787666,228.30377121857458,-10000.0,7911.564023397143,242.9076588736696,-22.174402853862382,1.1838796999999999
480,Gaia DR3 4323809002124135296,1806908.8382230327,0.018284593672016243,0.0,98821383.21664901,246.4057990712181,-18.441271900301064,1.0934039
753,Gaia DR3 6250886576444927360,1807911.8704972218,0.09342914755235114,0.0,19350619.350178644,241.79931863409732,-15.27737266101299,1.0497776
518,Gaia DR3 6243648216526221696,1810058.6899446882,168.8986264384069,-10000.0,10716.834873756487,240.42316457658487,-21.194035798695285,1.0097232
512,Gaia DR3 6244821940884851328,1810771.3848918234,422.5086282556806,-10000.0,4285.761908265781,245.92080468698785,-20.51632553108968,1.0068661
698,Gaia DR3 6242758849054325632,1811116.2141368138,287.5743362700115,-10000.0,6297.906265308413,244.2492735884631,-21.90769648041643,1.0771766999999999
776,Gaia DR3 4329168571551731456,1812426.2187800058,2000.0317482046278,-10000.0,906.1987242987367,243.1953277004277,-15.043872693737216,1.106965
785,Gaia DR3 6243322932883543296,1814163.6745061846,146.85367608721614,-10000.0,12353.546215817954,241.41396891528,-21.876172928938864,1.3407388
542,Gaia DR3 6244389248702344960,1815515.7028531714,1932.067125169189,-10000.0,939.6752727699296,245.42594011461375,-21.123787494616877,2.5850842000000003
524,Gaia DR3 6246689912361817728,1817325.3102435386,4143.926184103825,-10000.0,438.55156426647534,239.98651718337655,-20.73311831083746,0.99420387
625,Gaia DR3 6242873404421932672,1817738.0592489631,221.0158528808515,-10000.0,8224.469129953752,242.8361526435642,-22.22393881886034,1.1272388
560,Gaia DR3 6243303485272020736,1818407.8283702345,161.2650891073081,-10000.0,11275.892621497513,241.72921643732957,-22.004612844584614,1.3678495000000002
573,Gaia DR3 4324721665495161344,1821533.5057340048,0.012981238887316147,0.0,140320467.2177945,246.04720653245656,-17.015398414278366,0.92712307
595,Gaia DR3 6242770836302870784,1821867.8393455779,255.6515062537436,-10000.0,7126.372404539274,243.58539293271852,-22.13614223028831,1.0864753999999999
700,Gaia DR3 4324690260691736320,1823137.1403600175,0.23583807060484144,0.0,7730461.5649386635,246.2275005432771,-17.420177673291636,1.128585
571,Gaia DR3 6248288082572281344,1823703.415437294,1499.8030806548456,-10000.0,1215.961907906621,239.12242024771146,-18.740997026474346,1.0915003
576,Gaia DR3 6242862679884874752,1824809.2797961612,0.0793690175885377,0.0,22991456.052237894,242.72025501689296,-22.203328564094463,1.8274667000000002
580,Gaia DR3 6242873473141419648,1829290.2415133675,218.62843025281217,-10000.0,8367.119680629175,242.8210099115496,-22.21917077462097,1.0987233
564,Gaia DR3 6243321799012143232,1831185.2931886436,158.71056256230762,-10000.0,11537.891767409905,241.4339621631577,-21.918289051205107,1.2075979
783,Gaia DR3 6246965546182897024,1834146.3144019416,210.83982968084206,-10000.0,8699.240163390254,239.5876634147379,-20.08720322918252,1.069225
527,Gaia DR3 6246694340468607360,1836687.6662007729,0.022035222245285563,0.0,83352354.9595118,239.902008996816,-20.643841711728534,1.0782163999999999
685,Gaia DR3 6242688579091617024,1837205.609887676,236.7300941417229,-10000.0,7760.760694784325,243.19501274451488,-22.225590160399452,2.1164334
721,Gaia DR3 6242687277719794176,1839694.3495980462,246.05837933264058,-10000.0,7476.657997129235,243.32737931361103,-22.213727643114428,2.9326653
641,Gaia DR3 6242860961897271168,1841461.266686136,0.012825095945568356,0.0,143582650.33661935,242.62028089182536,-22.230053729281174,3.0966556
567,Gaia DR3 4325005270776171904,1842181.157800883,218.3812839693025,-10000.0,8435.618310861453,246.0487697523421,-16.869726341264364,1.0651306
741,Gaia DR3 6244248584230551552,1853624.4269142444,303.48454044650583,-10000.0,6107.805109898099,244.64267350105396,-21.80723224119381,1.139564
570,Gaia DR3 4324625320790387584,1856551.5045497497,1373.6723823204675,-10000.0,1351.524226914704,246.4148270383573,-17.616680993125605,1.592717
665,Gaia DR3 6242908790652919040,1857614.8096513858,192.09562198029505,-10000.0,9670.261042398653,242.14393080641585,-22.198946068321337,1.140945
614,Gaia DR3 6243312487522992896,1858275.3676886563,172.53062249186837,-10000.0,10770.698794506694,241.45827169410802,-21.98908545493548,1.0645493000000001
684,Gaia DR3 4328195606841991680,1861566.5753690884,146.62258030427034,-10000.0,12696.315748269988,244.90866188022548,-15.6034229861291,0.9649716
598,Gaia DR3 6244276724856182528,1862535.8155864351,321.6981020347643,-10000.0,5789.700976803277,245.0790541070714,-21.63869592875316,3.1415873
681,Gaia DR3 4328469488315516416,1862931.538798814,0.011424214703535846,0.0,163068673.6150213,244.1570552778596,-15.231571635995078,0.97497636
691,Gaia DR3 6242481286788525824,1863337.5754840465,264.05847637278225,-10000.0,7056.533844622719,242.2660087989666,-22.389635302046575,1.0200211
628,Gaia DR3 4329195470931356032,1865177.7239666604,1263.2724717385724,-10000.0,1476.4651060588053,243.17220953754384,-14.96388135779684,1.1814926000000001
732,Gaia DR3 6243636877812914048,1870505.2959343407,146.79964495023336,-10000.0,12741.892506405326,240.28334595787518,-21.221921259093897,1.3843372
593,Gaia DR3 4325005889247476864,1873229.8721465508,3561.0780086905283,-10000.0,526.0288787763374,246.07735128937236,-16.818669768410892,1.0769457
735,Gaia DR3 6242719124898602752,1874472.502697536,367.247900960937,-10000.0,5104.106783981096,243.812505284779,-22.191760478045662,1.0632027
688,Gaia DR3 6243566509068156928,1875174.959557307,177.13370361472676,-10000.0,10586.2121171242,240.63268196917977,-21.54293968995385,1.0469030000000001
622,Gaia DR3 6243299636981739904,1876245.3561146867,1901.1066363786388,-10000.0,986.922732376912,241.51074232595698,-22.047212822212238,1.2707487
581,Gaia DR3 6243571972266659200,1876637.2886875072,180.48541019613776,-10000.0,10397.722933106455,240.48600416447968,-21.427817274910193,1.1319013
605,Gaia DR3 6243380141848159488,1877370.5813969523,162.1911153758076,-10000.0,11575.05191974887,240.9804628502125,-21.786048130001355,1.1057966000000001
626,Gaia DR3 6242747338538970752,1878192.653908167,0.06868980838336024,0.0,27343105.157986578,244.1766281135216,-22.07474017056307,0.9624516
731,Gaia DR3 6242845504314293504,1883888.4306745743,251.64151061552988,-10000.0,7486.39771739755,242.89456610366668,-22.32905871410341,1.0115983
616,Gaia DR3 6243567471140865664,1885535.7952359004,148.5238580225439,-10000.0,12695.171135062368,240.56780016069942,-21.518225616887584,1.2759032
739,Gaia DR3 6242857942539775232,1887096.4449065705,194.0366198554998,-10000.0,9725.46546271473,242.42075268828472,-22.299969909429823,0.9761370999999999
662,Gaia DR3 4325088902377936640,1892698.1784472931,164.98145881542072,-10000.0,11472.187190227365,245.7663283004668,-16.315548480391765,1.0290194
712,Gaia DR3 4323809856822854656,1892814.3468520355,0.024842022427316944,0.0,76194051.92914756,246.57211004399963,-18.41002784614836,1.018171
656,Gaia DR3 6242670712027527040,1896446.3958455718,264.5954544167135,-10000.0,7167.343067272966,243.5305364587328,-22.29237192755993,2.7736936
781,Gaia DR3 6242670647604082688,1897805.7638815737,0.01724729350647947,0.0,110034989.73149644,243.54201348987098,-22.290084655803536,1.4227326999999999
693,Gaia DR3 6243294994112165504,1897965.5832208875,158.17015698167296,-10000.0,11999.517604580762,241.6351872395393,-22.14025714150373,1.4076596000000001
615,Gaia DR3 6243553211849342464,1901871.121600688,157.90452034595674,-10000.0,12044.437470401946,240.67294463215802,-21.640283365195295,1.1380578000000001
633,Gaia DR3 6242529875758506880,1907454.45868874,181.7780781933508,-10000.0,10493.31403239861,242.11386300061667,-22.291579982924787,1.1591253000000001
611,Gaia DR3 6243623168277267328,1907496.233216476,146.01680899777233,-10000.0,13063.538686464359,240.3012864898092,-21.349307018858614,1.3156687
617,Gaia DR3 6243640794823107584,1908362.30726729,0.011428721108358934,0.0,166979514.95828518,240.1415380232609,-21.171968466017887,1.0287435
771,Gaia DR3 6244429964992429568,1908833.371460205,0.40868321373917155,0.0,4670691.888701977,246.00785215855134,-20.674036955011807,1.0839555
666,Gaia DR3 4325004480500478080,1913080.5410912829,0.013297292520067186,0.0,143869929.77737522,246.17812726820233,-16.879777355922414,0.9879688
566,Gaia DR3 6248317769385771776,1913247.3109637082,0.01776985606895674,0.0,107668137.74626336,239.1560241087601,-18.312341015948924,1.0570037
638,Gaia DR3 6243570219920389504,1916326.9373636981,194.88020340330414,-10000.0,9833.358668031888,240.47903496962184,-21.523203972345012,1.0771718000000001
623,Gaia DR3 6248617489383866496,1921496.699918066,0.033001294725682126,0.0,58224888.323024705,239.19471641990535,-17.922939778279193,0.9603176999999999
718,Gaia DR3 6242532590177846400,1923072.570906337,175.3006530498055,-10000.0,10970.139229087546,242.0230550137921,-22.302061014943472,1.2467542999999999
661,Gaia DR3 6052227189198120448,1925414.6790754597,388.0470666338961,-10000.0,4961.807070924199,245.51868581722832,-21.401952379956892,0.9957162
664,Gaia DR3 6052132498058667392,1934304.3309988035,325.19921039766234,-10000.0,5948.059740469493,245.3733761323824,-21.484466785952282,1.0361315999999998
715,Gaia DR3 6244805555586883968,1935245.0550791153,0.024215836976816268,0.0,79916504.92741086,246.08855712111756,-20.64341198466268,0.9234836999999999
787,Gaia DR3 6242853303975004032,1935263.7828324048,200.16291104675588,-10000.0,9668.443432961205,242.49183033024434,-22.40980973332484,0.99056756
764,Gaia DR3 4328200520285018624,1935608.337068549,176.29923457431778,-10000.0,10979.108002040735,245.07434568196962,-15.534793479557345,1.0023022
709,Gaia DR3 6250940967910044160,1938174.2415680601,270.74336159163306,-10000.0,7158.713809912142,241.62109737626758,-15.05680202031832,2.9225583
782,Gaia DR3 6248318323443695744,1938918.5442464047,456.556202547779,-10000.0,4246.834307422415,238.9891940605099,-18.38580877541792,1.0038695
689,Gaia DR3 6243292799392725632,1945730.1244334548,156.30016191808718,-10000.0,12448.676319690321,241.5554108178793,-22.215044916461878,1.3547487
658,Gaia DR3 6052235817787417088,1949216.994256775,0.26181416949248554,0.0,7445040.113891622,245.66139845804742,-21.243905388596414,0.90851206
727,Gaia DR3 6242527745454719232,1951757.2108382566,177.69007896390013,-10000.0,10984.052808231232,242.0652260836317,-22.372346628415638,1.1787048999999998
710,Gaia DR3 6243564481845094784,1951839.316201259,138.7104413513973,-10000.0,14071.322224810996,240.48525681468047,-21.61785724869614,1.0882839
766,Gaia DR3 6250925604808939008,1954322.206137037,994.3764284438048,-10000.0,1965.374631009248,242.24749623293744,-14.81641786227408,1.1019268999999998
676,Gaia DR3 6242530562953281408,1954355.216616037,183.6314303981681,-10000.0,10642.814317671042,241.95992375929504,-22.350712093039423,1.0547333
701,Gaia DR3 6242665356206286848,1954902.649645151,241.59861564182148,-10000.0,8091.53084115086,243.23028646441225,-22.448510304584637,1.1135479
607,Gaia DR3 4323741931912005120,1957189.6171860758,3042.7616276927315,-10000.0,643.228046315996,246.7146844501384,-18.71303113358812,1.1968051000000002
760,Gaia DR3 4328478520630288000,1958923.9676055284,605.1221267241549,-10000.0,3237.237379188589,244.3253872057217,-15.05785796408951,3.9878855000000004
692,Gaia DR3 6242663981816768640,1961898.5161970034,232.4725480794881,-10000.0,8439.269635940766,243.16472577305007,-22.469071394156746,1.2067268
742,Gaia DR3 4328199523849478528,1961924.881706204,0.02178923514289312,0.0,90041016.5313267,245.1867328269859,-15.57819438221148,0.9936159999999999
773,Gaia DR3 4328203921899120256,1962208.0382255584,0.009978268807244114,0.0,196648143.69412625,245.09387750163674,-15.509750732712787,1.1390183999999999
745,Gaia DR3 6262818579711100928,1966204.0301741757,317.5203220139662,-10000.0,6192.3722478704585,240.43602378548755,-15.66727374230933,1.0767868
640,Gaia DR3 4324794370699557120,1967975.7565321394,0.017304173385569426,0.0,113728388.67722543,246.43289844528363,-17.167831493656188,1.0554278999999998
678,Gaia DR3 6243353513050876288,1971182.7541668161,152.86851585664886,-10000.0,12894.628714883815,240.85935044253463,-21.927305402332635,1.0094187
686,Gaia DR3 6242737064980425472,1971774.4193536788,0.01840072669467342,0.0,107157421.12100722,244.50122227390492,-22.136652779143372,1.050138
672,Gaia DR3 6244844274715648768,1972192.3446232055,1126.1778360471153,-10000.0,1751.2263884943798,246.3856228081987,-20.25935202436825,1.0544575
660,Gaia DR3 6243357704940135424,1972711.469085486,171.53615715691654,-10000.0,11500.26619333033,240.7574705962101,-21.86635004977891,1.33004
645,Gaia DR3 6248634501754496512,1973277.585448817,0.020954664715721077,0.0,94168893.28553085,239.15022706982757,-17.663298788504047,2.7377145
695,Gaia DR3 6248261419416542976,1976550.2508708492,576.2038095704207,-10000.0,3430.297089400422,238.963464919788,-18.920598057686245,1.0290295
778,Gaia DR3 6242714765509435776,1977393.2974150237,0.015087000701445601,0.0,131066030.72044362,243.72547660715614,-22.411567232989825,0.9849314
624,Gaia DR3 6247030864045452800,1977627.9795324574,225.7701986168147,-10000.0,8759.473090994436,239.19865802646308,-19.835550891270547,1.4866306
733,Gaia DR3 6242837120538124160,1982180.2300040072,207.77347066398173,-10000.0,9540.102611125249,242.610361410246,-22.514959656736245,1.1476889
734,Gaia DR3 4329379368546885248,1983029.9233627687,326.80522563463,-10000.0,6067.925993263666,242.8425802063848,-14.75682779470072,0.9266074000000001
762,Gaia DR3 4325128278638151040,1984476.9593003367,267.7392589212405,-10000.0,7411.975992224959,245.85122729596898,-16.118418111870014,0.98280895
680,Gaia DR3 6245055277869686400,1984565.6822415865,1305.1247720443312,-10000.0,1520.5946011836,246.7591090103252,-19.317032659116787,1.1044838
632,Gaia DR3 6250230305443920128,1985716.705344628,0.020967179595529833,0.0,94705952.04745513,239.35192372285624,-17.026028311490347,1.0360295
648,Gaia DR3 6250230305443920256,1985907.444529424,0.021693478310501377,0.0,91543984.60702755,239.3519548224776,-17.025064927818804,1.0519575
649,Gaia DR3 6244978763028891776,1987536.0261410233,307.63572226681674,-10000.0,6460.680221060952,246.75402942848854,-19.56239091793518,1.1450876
646,Gaia DR3 6244847268310518144,1987662.552116652,0.09341136155702452,0.0,21278595.226376723,246.44673028573825,-20.180017142785584,1.1059021999999998
653,Gaia DR3 4325038256123474304,1987967.02617473,0.012337964620742336,0.0,161126011.24115723,246.05648107666528,-16.40378468347819,0.97403365
730,Gaia DR3 4323843842895509888,1988333.191129003,0.04818151068205769,0.0,41267556.01852555,246.7351011438413,-18.151983327712763,0.99361444
779,Gaia DR3 6242647935819086848,1990655.8078809585,211.44642242593076,-10000.0,9414.469088869457,242.72405393130958,-22.57946857364169,1.0157948
667,Gaia DR3 6052272857585837184,1999810.041642622,0.36113760794749183,0.0,5537529.178997573,246.09360618672028,-20.86528270673741,1.2079368000000001
671,Gaia DR3 6262397088800698496,2001418.2315117558,0.019316785504894754,0.0,103610315.029103,239.8072046670736,-16.221706017122614,1.1784934
728,Gaia DR3 6242463973780507136,2003659.4977853396,198.6287034571302,-10000.0,10087.461997745895,242.41531260008168,-22.53174266843591,1.0915555000000001
694,Gaia DR3 6246954894664636928,2004204.6476450057,0.11172596837016606,0.0,17938574.862065677,239.3286656634693,-20.291617543935864,3.9280421999999997
652,Gaia DR3 6244868262109540992,2008460.3873466563,0.02523439017496601,0.0,79592190.39654727,246.57558429099143,-19.963999943805977,1.1669881000000002
724,Gaia DR3 6052093529814937984,2009147.3163983803,0.023464781429121243,0.0,85623951.89860599,245.0771732550409,-21.89508310643919,1.0224026
740,Gaia DR3 6242525649510891264,2015926.500133464,193.0811430341808,-10000.0,10440.825387990315,242.04501931011532,-22.495346613550964,1.0499331
659,Gaia DR3 6247027909105387648,2017962.7243073233,2518.167146964554,-10000.0,801.3617073591853,239.0969460224196,-19.86869018703766,1.0181161
744,Gaia DR3 6242613026325083392,2019108.692318715,258.92608792817026,-10000.0,7798.011812849249,243.41848293273992,-22.554442131979602,0.97644883
772,Gaia DR3 6246665723107547392,2020387.682457821,176.7372569645051,-10000.0,11431.588999163794,239.6265655945177,-20.893431409181314,1.0529275
770,Gaia DR3 4329219011649712128,2026113.3206505459,205.9777601687993,-10000.0,9836.56351535302,243.26128219957414,-14.678121784514714,1.1203847
768,Gaia DR3 6242649894324055808,2032621.7955787785,236.7309021131507,-10000.0,8586.212350963975,242.88250812371837,-22.61906588551455,1.13989
774,Gaia DR3 6242649340270424704,2033589.3016298993,0.027393724629808977,0.0,74235589.68746485,242.9766077556465,-22.613757580453104,1.0160235
670,Gaia DR3 6246974033037885056,2040409.2714155691,228.06135706406164,-10000.0,8946.755810290233,239.1426569657549,-20.0593489553327,1.1448287
707,Gaia DR3 6246706714275425024,2044870.6198163738,171.89119111809632,-10000.0,11896.308394369456,239.57938697345935,-20.90678758041848,1.3335934999999999
763,Gaia DR3 4325056909162931072,2055565.0614688357,179.81279257380902,-10000.0,11431.695331827259,246.2443352795799,-16.442686120900493,2.0207033
747,Gaia DR3 6052211216217175040,2061642.184246197,321.9864853603155,-10000.0,6402.884214035066,245.74767230079357,-21.52192592441388,1.1572211000000001
769,Gaia DR3 6052217985085648256,2081311.8121724033,323.54321935326857,-10000.0,6432.871059182582,245.84197444542252,-21.43036131758885,1.0479419
713,Gaia DR3 6248628248279633920,2084094.596943578,2493.7078555386634,-10000.0,835.7412807256826,238.87350404527757,-17.849992262101278,1.4404128999999999
788,Gaia DR3 6246657889082060672,2086329.687603466,0.2484784320563338,0.0,8396421.654538063,239.5771100743039,-21.030640262895588,0.93861693
761,Gaia DR3 6243626707330168832,2092678.4251172056,0.18196636919005593,0.0,11500358.194933781,239.90486145009152,-21.44626638333168,1.183602
759,Gaia DR3 6248204966366534912,2121198.4619945455,609.5082775649544,-10000.0,3480.1799090718546,238.72631851090458,-19.150918640301974,0.9596691999999999
792,Gaia DR3 6246919160534074752,2136601.372551887,0.13701365171445667,0.0,15594076.545048747,239.1593279713969,-20.534815401556532,1.2013922
793,Gaia DR3 6246729391702902912,2153138.2835847633,194.37932131102502,-10000.0,11076.992496231333,239.17680063104527,-20.659584666916285,1.2548187
0,Gaia DR3 6245891976152406016,,,0.0,nan,242.88040581259716,-18.640904691953022,1.7467473000000002


==> anc/CQ_Tau.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
236,Gaia DR3 3416754236110189568,68884.7876487318,137.08724545534474,-10000.0,502.4886700431264,84.01593424907719,24.924400283058475,0.9503288000000001
296,Gaia DR3 3416736648219434496,112692.91932847952,15.140852285267005,-1425.2640229236763,7442.97066012174,84.20292711884169,24.760159519306022,1.2038645000000001
1,Gaia DR3 3416734689712508928,121341.53572697604,0.22500333469326553,0.0,539287.7216348556,84.19939111490535,24.655625793906808,0.99247247
25,Gaia DR3 3416765957075495936,181810.06522074295,54.287572809581924,-3267.074804013479,3349.0181235115547,83.64752326907755,24.601711537365407,1.0498583000000001
2,Gaia DR3 3404714480706399616,187375.23739512142,327.2605881327226,-10000.0,572.556684763795,84.36124321493514,24.4241003289073,1.0296375
26,Gaia DR3 3416722109753903360,187847.94138319118,0.10423613447900261,0.0,1802138.4073968264,84.1925254688413,24.461071945392213,1.0153505999999999
7,Gaia DR3 3404703455525290496,210054.21211058318,135.767326299154,-10000.0,1547.163208088396,84.53141468287045,24.402534279913354,1.0264019
22,Gaia DR3 3416816328451292800,222653.63710409927,4485.624568551694,-10000.0,49.63715391276917,83.65075203607657,25.01208704369469,1.1231446000000003
5,Gaia DR3 3440758606465144832,235333.5959812932,42.735171981640065,-434.13520838111,5506.789491391248,84.39843976539677,24.914565633097506,7.260431
248,Gaia DR3 3440765405396186496,295157.9240591323,0.011267570815459493,0.0,26195346.707221534,84.47306608965314,25.015459515617145,1.1072678999999999
14,Gaia DR3 3440836122031788800,300485.8921665624,722.1589474381527,-10000.0,416.0938436510844,84.21772038837966,25.32828915505976,1.810825
44,Gaia DR3 3404684248431216512,309851.70250522316,0.16561253524789812,0.0,1870943.5372233132,84.01808440125392,24.17255672200221,1.0145786
4,Gaia DR3 3404683355078432128,320445.4807645158,0.011774929684913144,0.0,27214216.07936163,83.88463993257345,24.162388060360133,4.3210664
51,Gaia DR3 3428741799071441664,329885.77232710115,0.08785225669403425,0.0,3755006.242765106,84.60266295373381,24.67471342340075,1.5153976999999998
217,Gaia DR3 3441032380562368128,364770.4090549836,0.010494370695751914,0.0,34758673.92435846,83.73909396868999,25.377008283992645,1.000591
3,Gaia DR3 3428750427659893504,388031.82432901126,1227.0097366508346,-2548.3033941977133,316.24184612271904,84.7096844513655,24.83931369968713,0.95429426
289,Gaia DR3 3416785782644195328,390616.7831709502,0.27844936294056516,0.0,1402828.7910083209,83.26745542548244,24.766353294018522,0.9855271000000001
290,Gaia DR3 3404666862403664768,394632.8105600133,0.2205382705723189,0.0,1789407.3873704623,84.19989972926726,24.04396344345653,1.0853131
259,Gaia DR3 3440854401414575360,404137.19411541434,805.9194439354039,-10000.0,501.46102958127256,84.04793613225608,25.54311332864884,3.2133898999999997
58,Gaia DR3 3428746063973969280,413180.3187026554,138.3349694059485,-10000.0,2986.8103522701063,84.81124322716983,24.75163479721545,0.97289366
190,Gaia DR3 3428760769938964480,460454.6934953906,303.5932841480939,-10000.0,1516.6827381819787,85.04993632672328,24.897787786858288,1.0066747999999999
9,Gaia DR3 3417008708626959488,472619.871375103,0.01589800248285424,0.0,29728254.973215442,83.24190501235259,25.203613692447966,0.9946633
15,Gaia DR3 3441051523233984384,486984.78584011394,0.00773510192001445,0.0,62957772.357213385,83.6063752718471,25.56687106214659,1.0034909
32,Gaia DR3 3416594944363111680,488077.11924749723,0.009538505530120946,0.0,51169139.41143446,83.44934550911124,24.021908628579034,1.3546588
6,Gaia DR3 3441051591953460736,493253.5965779891,0.006617206842204324,0.0,74541057.63054499,83.59864205815582,25.57610340024,1.1420149
74,Gaia DR3 3440877216280830080,504281.2638611308,129.04079490267904,-10000.0,3907.921244916799,84.2882830640017,25.64073173512593,1.0770186000000002
38,Gaia DR3 3441072826270534656,523718.37580163765,2267.3814118446817,-10000.0,230.97939017483353,83.9366552855784,25.796935868697012,0.99209464
21,Gaia DR3 3404653462106269568,527621.5267774136,0.005888220147052623,0.0,89606284.00443164,84.09921887738206,23.77276832240071,0.96077466
16,Gaia DR3 3440797467329269760,529788.980819127,2977.41119165738,-10000.0,177.9361152075939,84.93819729330433,25.26201911160665,2.4265451000000002
10,Gaia DR3 3428669476116090240,530999.2508028613,0.18799173346626702,0.0,2824588.2997729955,84.87804909623145,24.3090850473782,1.5549778
388,Gaia DR3 3404562614957685632,531376.5328625677,0.1396330336914605,0.0,3805521.650677027,83.8791329623146,23.766742219842516,0.98140734
12,Gaia DR3 3441062033017396864,539650.034953069,155.26711739747802,-10000.0,3475.6234545888105,83.77293289929024,25.821934966291064,1.0215048
73,Gaia DR3 3404653427745453440,541071.8942492525,0.17082689680487673,0.0,3167369.4504166986,84.08938435237413,23.746624401745716,1.7480718000000002
91,Gaia DR3 3428752420525901184,545596.2605206566,205.53511509204418,-10000.0,2654.516043530196,85.101665852607,24.66646269027625,0.9860789000000001
61,Gaia DR3 3416992486533784960,550254.7605195605,0.011671651820044026,0.0,47144548.9467561,83.00515192248042,25.012783647741472,0.9899322
55,Gaia DR3 3404624698708454784,563077.6726977932,1391.8865866852864,-10000.0,404.54278249691066,84.92998176026387,23.833869743983374,1.0270101
11,Gaia DR3 3441061315759186560,565339.9426129102,0.017211257921113117,0.0,32847101.891338546,83.72534022393516,25.764746763492152,0.99307644
115,Gaia DR3 3416682115019168384,565684.5130103279,2664.863984714024,-10000.0,212.27519162522418,82.96153284822938,24.502431962353484,2.4334977
59,Gaia DR3 3440820419633386240,579900.7954614831,87.6208675403582,-10000.0,6618.2955241156515,84.70738712450547,25.592348274607726,1.3478274
294,Gaia DR3 3440820312259596928,581034.0510238317,405.57131683472136,-10000.0,1432.6310242018792,84.70523504359424,25.59054805913719,1.036605
157,Gaia DR3 3416970912914807168,581050.0320961039,0.00974829437214204,0.0,59605302.211285904,82.91520581916268,24.815708426611824,0.99269027
167,Gaia DR3 3416582574855540864,585585.012472853,0.007229151070660354,0.0,81003288.8715607,83.3861401212437,23.84447260292655,1.0050988
179,Gaia DR3 3428705313322866816,591526.900338947,0.3927987517570443,0.0,1505928.6662520275,85.08593848240744,24.618331318374214,0.93097633
8,Gaia DR3 3416873022019896576,593555.4382051748,0.010769566635720011,0.0,55114143.24105642,82.8920858732405,24.67790053465145,3.4114606
313,Gaia DR3 3416585431008966016,610690.8982623417,0.18016822567610816,0.0,3389559.3741384363,83.29744050782878,23.851010191137238,1.0924729
400,Gaia DR3 3441074917919502080,614768.8939285957,0.008262589108023997,0.0,74403904.86458766,83.99024589122888,25.891468668587926,0.9958304
41,Gaia DR3 3440898588038618496,622001.8023860444,119.92241478957915,-10000.0,5186.7017811260275,85.05092191060494,25.51292368216666,1.0071119
29,Gaia DR3 3428667208374876160,624775.6498828124,0.00997766311519612,0.0,62617432.826657616,85.06598072148009,24.30110797648614,1.0046074
285,Gaia DR3 3404632021629363968,633024.2459134307,0.00831618969160705,0.0,76119505.37303135,84.93816778186532,24.04568001928737,1.1152856000000002
17,Gaia DR3 3404632021627358976,633165.8660794017,0.03088538052667589,0.0,20500503.969265733,84.93817316351992,24.045246067457814,0.9561059999999999
75,Gaia DR3 3428756543694404352,639176.2760853122,0.04967457000492048,0.0,12867273.456458688,85.17847391727105,24.842860747484387,5.0562544
195,Gaia DR3 3441083752668476160,650174.4621773923,113.05484438609334,-10000.0,5750.965079895055,84.15157542283826,26.04802215457849,1.0919997
20,Gaia DR3 3404594496498074240,654939.7720835279,409.0898412970456,-10000.0,1600.9680661025443,84.5326177597569,23.64344063630744,1.0157139000000002
87,Gaia DR3 3416890614206014336,657971.057425801,151.12817102996988,-10000.0,4353.72871213614,82.7152716130772,24.84433288719624,0.9905324000000001
43,Gaia DR3 3440979642661254528,658755.4167923112,71.84820036825221,-10000.0,9168.711441844236,84.57875061199941,25.85331749060513,1.1599495000000002
50,Gaia DR3 3404617624897807744,666085.4427840539,0.20222322367726378,0.0,3293812.8008832783,84.73807010856831,23.75824993394286,1.0854381000000002
308,Gaia DR3 3417051795737752448,673819.0930784367,2867.3081349695826,-10000.0,235.0005863899189,82.84076410182715,25.33372794483548,1.0855426000000001
18,Gaia DR3 3440911850897442944,684554.0909155181,0.0070506797796979805,0.0,97090509.32743415,84.94454963507879,25.594578689115878,0.9794624
36,Gaia DR3 3440976069246153856,684709.1806800282,217.05707491858078,-10000.0,3154.512152791454,84.8153882598403,25.95655504204257,1.0729856000000002
84,Gaia DR3 3440971396323985920,693432.1928747908,77.33757974872647,-10000.0,8966.303252930664,84.83288129758256,25.856041614599636,1.0546575
13,Gaia DR3 3417038704678469504,697096.3517501157,0.020136375612187576,0.0,34618759.8590581,82.75029771276074,25.11512778631905,1.0468279
95,Gaia DR3 3441120032254401408,703247.1711852651,192.76907548442568,-10000.0,3648.132717439329,83.13558367950229,25.83807240519443,1.0207131
24,Gaia DR3 3416573508180266880,708369.6840054994,0.12227014662467277,0.0,5793480.285747512,83.0603121924038,23.81862450768498,1.0229165999999998
19,Gaia DR3 3416625082148828672,712647.8866545598,494.207144577716,-10000.0,1442.0023961075963,82.88846570822996,23.94490631174509,1.0569152
148,Gaia DR3 3441119035824058496,734280.7860747096,447.07116700419334,-10000.0,1642.4248313643147,83.50128497840211,26.04338733328902,0.9184906999999999
305,Gaia DR3 3428682223580670336,735696.2717348869,239.70432516997386,-10000.0,3069.1822987057335,85.39768175502911,24.345439379394026,0.9823407
399,Gaia DR3 3416888380822960256,737872.6884966549,0.010355958572547308,0.0,71251027.4473951,82.62147259668996,24.751766547405854,1.0530496
100,Gaia DR3 3416576149584533376,754558.3202263716,0.012148330355045728,0.0,62112100.85449898,82.90090319112856,23.86796340495081,0.94193345
216,Gaia DR3 3404432632067718144,761980.7818989884,91.04491333135734,-10000.0,8369.28449946198,85.01804672051183,23.749589208910514,1.0002396
72,Gaia DR3 3441101791530774400,766970.2668590982,93.19656773397695,-10000.0,8229.597779269736,84.00205628433427,26.242707946484877,1.1460024
60,Gaia DR3 3441175836767470464,768740.8100636262,0.011930490913194562,0.0,64434968.82541815,84.42239740372419,26.11198538338,1.0060368
312,Gaia DR3 3441129446822843264,768997.3304805385,316.8873139076123,-10000.0,2426.721729556955,83.26775553969085,25.996046301951772,0.9551566999999999
98,Gaia DR3 3404406037627935744,781294.2802794343,411.03887802717946,-10000.0,1900.779517571017,85.0120840790521,23.3907087919174,0.9957865
23,Gaia DR3 3428456819401399296,803131.5780907274,0.13824462116851607,0.0,5809496.031760498,85.26364891295681,23.96235095796917,1.126962
168,Gaia DR3 3417062653416093184,805296.4854207569,0.008863879168633635,0.0,90851473.72839168,82.61472046369644,25.332403978827056,0.9904
112,Gaia DR3 3428454208059666048,810513.1524957182,1970.765629452965,-10000.0,411.2681591269157,85.28997033543371,23.91441703474727,0.9856011999999998
71,Gaia DR3 3404404933821440256,811588.5235506768,275.6892264109431,-10000.0,2943.8528814358556,85.05230482629061,23.348489513838587,0.9994572
295,Gaia DR3 3441133260753851776,811895.8895693452,94.47452467160703,-10000.0,8593.807615243275,83.23524365581291,26.104244120453053,0.99809504
315,Gaia DR3 3404433456701427328,811935.7390430594,181.95855138702987,-10000.0,4462.20159950633,85.17335342733854,23.759029608636908,1.9831821
132,Gaia DR3 3428872542171496192,820175.0744131329,97.93026313782936,-10000.0,8375.09313396615,85.48428870029268,25.309369395041198,0.9114215
30,Gaia DR3 3440903157883783296,820254.1378233242,816.7534672215482,-10000.0,1004.2860798787725,85.30268051460422,25.61662959583134,6.2495522
28,Gaia DR3 3404473588876166400,821049.2027363179,0.06756087990591643,0.0,12152731.046127437,83.72539807109571,23.245153119045963,1.8241707999999999
37,Gaia DR3 3428469188907218944,827218.8283427677,321.62764183607044,-10000.0,2571.9767853920675,85.4619539527005,24.190836058635078,1.0921566
176,Gaia DR3 3404383050965331840,830134.5503237713,79.5828816883013,-10000.0,10431.069254002665,84.78719183567674,23.289293360182533,0.96809024
266,Gaia DR3 3441181845426233344,830621.5876545206,243.02821112631355,-10000.0,3417.7990440081307,84.62447845835767,26.191069683041075,6.891108
56,Gaia DR3 3440906456418665088,841375.7181070218,0.011988670377355142,0.0,70180903.4383211,85.2645489157582,25.660836992091788,1.0359657
337,Gaia DR3 3440921295528311168,844628.9843144363,285.99254630159277,-10000.0,2953.3251661172135,85.17754612332567,25.81378977249001,1.1099541000000002
27,Gaia DR3 3416842304413708544,848034.0044764596,0.011888140334412439,0.0,71334454.39079037,82.44592279830452,24.44559968488057,1.0363266
235,Gaia DR3 3441165868148497536,865973.0862125068,145.25261053376974,-10000.0,5961.841808076674,83.77932329474994,26.396426382556115,0.9976705
137,Gaia DR3 3417061893204886272,872418.1947393097,101.106702792812,-10000.0,8628.688016135491,82.45432229048481,25.39864221908547,1.0293243
40,Gaia DR3 3404418785093150592,874408.1643340369,0.008353667866023267,0.0,104673561.16592838,85.19614832749807,23.65370416472071,1.0656084
49,Gaia DR3 3404387513433903360,878012.2438337343,0.014303033315351233,0.0,61386436.32266289,84.56171557609683,23.217493995667446,0.97821707
76,Gaia DR3 3428866701017175040,884218.0349693527,106.59101501679002,-10000.0,8295.42747885525,85.608270079792,25.15173099606911,1.0879316
331,Gaia DR3 3441189610727612928,892859.8807716788,177.22444269100714,-10000.0,5038.017709150821,84.57717240702925,26.40567344469557,1.0911278999999998
127,Gaia DR3 3416621367000229632,895627.190012479,0.027033305187847537,0.0,33130510.079658933,82.57981978130576,23.867838607790972,1.0084949
165,Gaia DR3 3417060347017816576,896955.0563942437,488.64518207864495,-10000.0,1835.5958255409205,82.42539243322958,25.3201488532356,0.9975523999999999
67,Gaia DR3 3440926110188998016,899248.2407855737,344.54534933906433,-2920.8294136212926,2609.9561132100225,85.41353010926423,25.63222968927796,2.3561165
213,Gaia DR3 3416858724073364736,901787.8528866362,0.2757887931643555,0.0,3269849.519770799,82.32688243873534,24.563264163046227,1.0721524
303,Gaia DR3 3440926419426639360,906413.6312415546,92.55026806785169,-10000.0,9793.743985452667,85.41291507293596,25.667895467406588,1.065368
42,Gaia DR3 3441882307347196928,910552.0914163502,3000.70570777212,-10000.0,303.44598240938177,82.91124238610841,26.16417527650294,1.3947667
405,Gaia DR3 3441199785503893632,915436.881494844,0.11280521028122409,0.0,8115200.345911808,84.42172137159339,26.395893592396583,1.2047607
323,Gaia DR3 3440932982134860672,920756.6112007027,590.7599653869443,-10000.0,1558.5968331445965,85.39116438232324,25.815979756135203,1.8967289
34,Gaia DR3 3416855700416040704,938272.8014413851,441.443573524607,-10000.0,2125.4648560176256,82.21088245184106,24.42298773289373,1.0313475
196,Gaia DR3 3440947821247504000,942781.9965987902,754.0705113763962,-10000.0,1250.257081234938,85.30901747906722,25.98092079131267,0.9593925999999999
63,Gaia DR3 3416958710910962560,946699.3584708761,388.7444982086969,-10000.0,2435.273972578879,82.2497521894508,25.09122463254839,1.0619433999999999
46,Gaia DR3 3404373395877954688,951986.8251487695,0.20869095298174964,0.0,4561706.252939591,84.80981640973934,23.177289693974338,1.056085
31,Gaia DR3 3428789563402343808,953196.7583403243,0.3581410701017264,0.0,2661512.0071807965,85.76609874018294,24.76741615284415,1.1693403999999998
186,Gaia DR3 3441017026054023680,954449.8345883108,1222.359750799194,-10000.0,780.8256398857044,85.01687531355337,26.26644450500483,1.0258733
35,Gaia DR3 3428822514392854400,961032.2407671171,109.87719357607926,-10000.0,8746.421431866076,85.79973654658599,25.26107340658291,1.0181081
65,Gaia DR3 3404278799223170176,969011.5404245794,0.12735990466101438,0.0,7608450.579511148,84.48324290001278,23.014047412867175,2.5363898
33,Gaia DR3 3417716313078168064,978320.6622827501,1581.360739900482,-10000.0,618.6574875662575,82.22612308200841,25.289459137570816,0.9808679
48,Gaia DR3 3404358002716227968,980206.7955766376,0.012252735080047407,0.0,79999019.74317762,85.14961688774926,23.33887912071949,1.1031086
86,Gaia DR3 3404359819485886080,980882.6912719927,0.012251838200572056,0.0,80060042.84534168,85.22712694290102,23.404486918313182,1.1440773000000002
45,Gaia DR3 3404462765557400192,987813.0452649305,0.15771729622388764,0.0,6263187.798139021,83.43109602923938,22.999543469982772,1.0053219999999998
69,Gaia DR3 3404447161941431808,991314.9582647677,0.047604200437070414,0.0,20824106.888954476,83.74747555622044,22.921287196645174,3.8469245
53,Gaia DR3 3441023103435293568,991449.5521900507,450.2037353430264,-10000.0,2202.2241806470793,85.06807868637776,26.31585283996277,2.6524794
347,Gaia DR3 3428894253228690816,1000006.2419697562,108.91179916778972,-10000.0,9181.798938323887,85.76331654602747,25.363154221516123,0.9746765
57,Gaia DR3 3404274817788164224,1004542.7086083726,0.2786733780837946,0.0,3604731.515854792,84.56719514515505,22.9704148338736,0.9708424000000001
257,Gaia DR3 3428894631186796032,1005710.3966226921,235.36460065097015,-10000.0,4272.989199909858,85.77480067402912,25.37656278663716,1.0562253000000001
54,Gaia DR3 3416849515662999296,1009836.3634388191,173.68872845710177,-10000.0,5814.058128062305,82.14058140679914,24.35344097363411,1.0724927
39,Gaia DR3 3417715862105364096,1012823.6623963544,1275.7628597045482,-10000.0,793.8964947066357,82.18224551894568,25.27228024918959,1.1437992000000001
401,Gaia DR3 3428487777525743360,1014742.2319363499,2242.928125750473,-10000.0,452.41852393144427,85.9111231399155,24.40837898077934,1.270143
52,Gaia DR3 3404135003719781504,1026290.6170581559,0.02020954500231245,0.0,50782470.21101781,83.26109022541121,22.98592027779921,0.9867613000000002
209,Gaia DR3 3428397278268790144,1036542.4992414685,0.26967767313543844,0.0,3843634.8370630317,85.67554727681241,23.80661713037487,0.9968570999999999
114,Gaia DR3 3404269217150975616,1040499.1678284102,0.22261058188616908,0.0,4674077.7505377745,84.2982877102184,22.83745169196222,1.1244243
169,Gaia DR3 3428601748778320768,1043191.63368908,0.13089587181309095,0.0,7969629.746449727,85.93271460403425,24.691041570631036,1.0623771
80,Gaia DR3 3416259696395890432,1049297.8305461418,0.1666584501845431,0.0,6296097.373905977,82.26582783446263,23.84146783411301,0.97094417
250,Gaia DR3 3417713560002856064,1050706.3738385427,0.01981257565003578,0.0,53032295.87096341,82.08643199503389,25.17293595968256,0.99335396
130,Gaia DR3 3404353673387043328,1052865.6702367149,303.47325104285386,-10000.0,3469.385412449542,85.28520641770139,23.268366370438514,0.98870754
298,Gaia DR3 3428483379479167616,1060330.148262576,1039.9002606705517,-10000.0,1019.6460067995854,86.00174773091648,24.331907173606762,1.0644448
279,Gaia DR3 3404248292072194688,1062558.205721596,74.21275736958637,-10000.0,14317.72977292783,83.84262729239688,22.629460919567837,1.0113838
278,Gaia DR3 3404085976667026304,1064605.292672346,0.21516823141686925,0.0,4947781.0253957445,83.35491257285386,22.87434985359663,1.0484818
92,Gaia DR3 3440959572278300928,1066168.5912630057,771.5917665154428,-10000.0,1381.7780820522366,85.4776783287992,26.155750324247336,1.0838557
143,Gaia DR3 3417707203451159424,1067018.1722639338,0.008258824979753467,0.0,129197334.35200913,82.04240847359347,25.10874512332747,0.90249425
68,Gaia DR3 3441229300520980864,1067800.1521809045,365.8236213611151,-10000.0,2918.8933951502495,84.60411343406945,26.653161170185946,2.353831
135,Gaia DR3 3404318763894024576,1077473.4469627033,0.2309743570902456,0.0,4664905.059316676,84.89747193180351,22.959999702239127,0.9054841
145,Gaia DR3 3441235828867797760,1079053.1488699717,1144.1661101285872,-10000.0,943.091339026553,84.7111620185599,26.722141509295387,1.5263001
47,Gaia DR3 3416925622484674432,1080280.845117332,0.023934698947512642,0.0,45134507.33123165,81.9859288914598,24.817881298959733,1.2019813
70,Gaia DR3 3441012387491284608,1081601.7497598785,2270.296754358144,-10000.0,476.4142606835853,85.30790918644125,26.3477810417181,1.0860281999999999
325,Gaia DR3 3440956136304427776,1083210.5091038593,0.033792980679514265,0.0,32054304.98649429,85.46828780307884,26.120460843879627,0.99167013
64,Gaia DR3 3428601512555833600,1084095.9166693364,0.009077327349261151,0.0,119428976.71940589,86.00948545188083,24.72458945846868,1.2139883
121,Gaia DR3 3428479702986416768,1086381.9200702098,362.9987821587354,-10000.0,2992.7976992362105,85.98527549791878,24.165040397253613,1.1121501
183,Gaia DR3 3428843297736393216,1092630.5131808638,151.1365250262591,-10000.0,7229.427254537085,86.05380521613928,25.277303748364268,1.0865178999999998
99,Gaia DR3 3416450088001082752,1098794.72657837,783.764302795882,-3401.8236838488506,1401.945358647614,82.10736991694714,23.96212533265038,1.6535199
276,Gaia DR3 3441281286801768320,1108613.2894850005,0.012543341173111407,0.0,88382614.6626295,84.42241032335093,26.76474918060473,1.2540802
77,Gaia DR3 3428432565719690880,1113981.9505337684,0.3982675426027858,0.0,2797069.385201706,85.96849428456352,24.122688296979014,0.9449976000000001
228,Gaia DR3 3440943560641245568,1122541.8688236913,0.11398172084498617,0.0,9848437.631068364,85.59444001121116,26.08802552309278,1.1561043
178,Gaia DR3 3404237468751782784,1130291.2934613768,0.10844332531796347,0.0,10422875.637087697,84.01320163459822,22.64642857148932,1.8760398999999999
62,Gaia DR3 3416895252770611456,1130429.9125309526,0.011200959388683531,0.0,100922597.19047281,81.93302566721239,24.332293422382588,2.895051
66,Gaia DR3 3416447648459660416,1142182.0645179504,0.1364395510184422,0.0,8371341.41817547,82.05897563066274,23.871557333394765,2.0289502
177,Gaia DR3 3428379823522350208,1143543.2862873815,0.4464765721938314,0.0,2561261.5700492538,85.81504736840289,23.65068616534119,0.872693
327,Gaia DR3 3404222689771751168,1146468.1713827096,420.28490360572437,-10000.0,2727.8357170264408,84.86091835388117,22.795362658402205,0.9992368
268,Gaia DR3 3441276682599280896,1147754.459525702,0.005952731686960585,0.0,192811388.09596437,84.08446772594256,26.880686381096364,1.0518041
199,Gaia DR3 3417916351180498304,1149918.3060144084,644.1812265922841,-10000.0,1785.0850949157136,82.27185681822472,26.027639892257145,1.1156768
272,Gaia DR3 3428584710643779072,1157561.5388834388,580.6276403560696,-10000.0,1993.6383637774543,86.14904081746859,24.57679887621377,2.0730180000000002
126,Gaia DR3 3416519593456603136,1157816.132896058,1952.1450252793436,-10000.0,593.0994459442784,81.82776875880847,24.28224128967017,1.0337769
383,Gaia DR3 3416162561415319808,1159004.6323572607,0.12835488576107623,0.0,9029688.472588943,82.50743085714963,23.187298666835538,1.161657
94,Gaia DR3 3441298638471577856,1161802.5725988937,1915.7471739905302,-10000.0,606.4487988667322,84.3341258474277,26.950810491234822,0.99931294
88,Gaia DR3 3416173973142994944,1172125.9415116457,0.010669614482402388,0.0,109856447.33882904,82.46664224407648,23.192794430533482,1.0508636999999998
136,Gaia DR3 3417893300090177408,1174480.788788767,2325.961055999781,-10000.0,504.9443049612597,82.15691116249751,25.989832042180943,0.89422977
133,Gaia DR3 3416914975260416640,1175145.1103284685,0.008481847910061634,0.0,138548241.23107028,81.81681974989138,24.55558227713616,1.0277759
139,Gaia DR3 3429298706006210176,1175177.6193700656,106.51580909862082,-10000.0,11032.89388978863,85.9168776969001,25.836712118046854,1.1307181
398,Gaia DR3 3404118717200729472,1183458.4470853866,116.28343943818241,-10000.0,10177.360188202263,82.69660720005103,22.89553397265473,4.2428246
231,Gaia DR3 3428633638911098752,1187405.4317179103,211.4089368626567,-10000.0,5616.62836651658,86.24288636292337,24.90778133281005,2.5074085999999998
197,Gaia DR3 3441337705493040768,1193468.1481295137,3099.5583153309794,-10000.0,385.0445859419399,85.61693028026147,26.331898705488715,1.5304632
147,Gaia DR3 3417737611819848704,1197071.9268074937,0.02362766936176685,0.0,50663986.721624665,81.89015162449559,25.47685345957764,7.394374000000001
212,Gaia DR3 3441288498053886080,1199273.843725264,0.005974515522687093,0.0,200731563.7847535,84.57931409663887,26.900146303269967,1.3700874
110,Gaia DR3 3404118480977618816,1213484.9132731936,0.09267273355487662,0.0,13094303.650324747,82.72051782427917,22.8850467961481,4.096254
79,Gaia DR3 3428426862005170176,1218800.293065144,0.009442152562446854,0.0,129080766.80655774,86.12861888389419,23.987445627073665,1.0254601
366,Gaia DR3 3404211733310745344,1219643.846983388,0.00640362127895447,0.0,190461583.19695655,84.60762670887918,22.564867379342925,1.0518041999999999
83,Gaia DR3 3417735447158332288,1221998.3640304704,0.1021011040280011,0.0,11968512.7370938,81.81876068940285,25.40700068730477,1.0599767
189,Gaia DR3 3441306300692150144,1226980.5615928832,1497.990680522023,-10000.0,819.0842423434186,84.34664154248942,27.078142354831805,1.4349048
109,Gaia DR3 3404124631373148800,1229658.1779653607,0.015930052593291194,0.0,77191093.4232082,82.89236860305466,22.744201767267512,10.703375
78,Gaia DR3 3428852201203040640,1229894.3003331963,135.20068548022485,-10000.0,9096.805211931318,86.2660776341258,25.467934961084772,1.0128843
82,Gaia DR3 3416537018138393600,1229977.1575585918,139.22290607954088,-10000.0,8834.589021262642,81.61777266646031,24.416318818506422,1.0050721
339,Gaia DR3 3428592647739357952,1237103.4636080808,474.19601241814416,-10000.0,2608.8440881219553,86.32708343858118,24.711938928273764,0.97078776
182,Gaia DR3 3403858686998926720,1239491.4871826663,0.007048658216155693,0.0,175847863.40494168,83.79521402020492,22.451822814234138,1.0041482
353,Gaia DR3 3441601828803867392,1240082.4398177657,1222.9024925196993,-10000.0,1014.048501334451,85.14260240897322,26.84589640514688,2.0891511
104,Gaia DR3 3403858790078129536,1244490.5316079333,0.006183817960487473,0.0,201249541.87846592,83.85807671011756,22.43794406195811,0.9807473
102,Gaia DR3 3404229630436221952,1246505.4504151815,0.010431354545607646,0.0,119496029.49120834,84.03838650439019,22.430656282686233,1.0440553
203,Gaia DR3 3416458982877383296,1247332.9467990114,99.30802517124245,-10000.0,12560.24318929074,81.75964422762648,23.97754761516016,1.1754335
119,Gaia DR3 3404229634734272128,1248399.1939233865,0.006442023032820127,0.0,193789930.2071999,84.04180134028435,22.427202362977816,1.7578144
96,Gaia DR3 3441337976075320192,1251262.0470700888,0.009542210935627229,0.0,131129153.97817506,85.6785827969693,26.35298769241448,0.95839393
81,Gaia DR3 3429286302140957952,1256805.9114473236,0.009412460181840086,0.0,133525761.29587671,86.06418043353528,25.83229744082984,1.1081578
188,Gaia DR3 3404052682081631616,1258131.9448602179,0.006467958231203773,0.0,194517635.9968643,82.97121621075672,22.643820899221378,1.0683086000000002
348,Gaia DR3 3428839762981937408,1258629.931492346,102.30682148774002,-10000.0,12302.502542737822,86.31216182213011,25.399760330378747,0.98513585
181,Gaia DR3 3442045000709529984,1260479.40112277,0.006517990032404749,0.0,193384677.61628786,83.68100301442608,27.07130422429977,1.3217809999999999
204,Gaia DR3 3417887763876755584,1262109.934826551,752.9560647035124,-10000.0,1676.206612830093,81.92342122537323,25.861652722083807,4.7996135
393,Gaia DR3 3404172357048017536,1264035.56639211,143.0702519625916,-10000.0,8835.069128994164,84.53650880494797,22.357359122601075,1.0048921
85,Gaia DR3 3428587970520550144,1271373.840472211,315.38509062982325,-10000.0,4031.179273355251,86.44495608003713,24.619374870009654,0.9633579
107,Gaia DR3 3427597589718897024,1272879.0758191836,99.325910618353,-10000.0,12815.176502232707,86.02396935073946,23.201195075202907,1.0276697
300,Gaia DR3 3429233319422917760,1273555.2069468822,4448.637467465291,-10000.0,286.27983652543355,86.23083615043537,25.629289686148077,1.018564
304,Gaia DR3 3403867551811512960,1274050.4789597415,0.0065027961703797215,0.0,195923483.61817792,83.4918812092077,22.432738700304018,1.0782353999999998
239,Gaia DR3 3404099342606109184,1283076.4907904894,78.08585792960741,-10000.0,16431.61162354332,82.8524307232332,22.63085933199328,1.0990803
89,Gaia DR3 3417940441651077248,1283966.4998111115,1502.2395988399098,-10000.0,854.7015408212128,82.1554976853741,26.36387387338737,1.1516932
118,Gaia DR3 3442071041094320640,1289909.0508531993,1289.2918194994784,-10000.0,1000.478736733132,83.79935553349844,27.212392324045812,1.8298889999999999
274,Gaia DR3 3404054434428003840,1291401.9577050405,80.13774952763887,-10000.0,16114.776934928104,83.2739860498667,22.45294457986288,0.9780085999999999
173,Gaia DR3 3428410816006091136,1298417.920535207,0.4824487413606719,0.0,2691307.5094220797,86.26205670491451,23.921020929024433,1.0668521
180,Gaia DR3 3416206713678873600,1298817.1661941623,0.03764953402302794,0.0,34497562.84897854,82.0033339154829,23.37988529735479,0.96729904
108,Gaia DR3 3404097517244442368,1303261.2106940637,156.04032168737345,-10000.0,8352.079748368795,82.86874211833529,22.59611216680695,1.0035412000000001
355,Gaia DR3 3441345638296461952,1309197.1188787362,0.006976022549224528,0.0,187670998.71606204,85.71642799688073,26.468482111647454,1.0325772
111,Gaia DR3 3417727888015238016,1314239.150543656,0.07211751041933227,0.0,18223579.02958548,81.61227067114943,25.297939011822447,0.99478126
247,Gaia DR3 3428833711369311232,1314319.400117676,0.0107251250650024,0.0,122545834.3983779,86.39017007321932,25.22816059957922,1.0200231
105,Gaia DR3 3416204999987444352,1315046.5210979548,112.46043106441496,-10000.0,11693.415263051267,81.98088004546679,23.292852046795907,1.2589581
227,Gaia DR3 3441327122693603712,1315793.4939586548,0.10355642097483816,0.0,12706054.16421607,85.89988619916254,26.282296860727065,1.1680734
123,Gaia DR3 3416204995692348032,1316229.5964098673,92.32886042569615,-10000.0,14255.884783384005,81.98218858186007,23.29237528058772,1.0588776000000002
103,Gaia DR3 3403848894470414720,1316239.2859930815,262.2617881425551,-10000.0,5018.799327630704,83.72881905432834,22.238963097505227,1.0732402
281,Gaia DR3 3441969954742630912,1321907.360160812,104.02444821789675,-10000.0,12707.66038952549,82.30415981560412,26.63145494345429,2.3728518
106,Gaia DR3 3417914293890278272,1322189.2898758522,3731.685800120425,-10000.0,354.3142056153773,81.95254297110215,26.21242152758523,1.0082944999999999
162,Gaia DR3 3441625571382770560,1328696.7417352314,1048.9134449286194,-10000.0,1266.7363052302678,85.0136686514528,27.084650632605484,3.1777572999999997
251,Gaia DR3 3416204656389421440,1333812.4181656404,0.015377723722136043,0.0,86736661.56751366,82.00972100895085,23.259490044149945,3.0868216
322,Gaia DR3 3441971672730739968,1338366.3827954782,0.013765188348684915,0.0,97228337.81081839,82.4011360540015,26.6609145340278,0.9527363000000001
128,Gaia DR3 3442075683952771072,1338612.3893981497,1909.2471744051807,-10000.0,701.1205292553018,83.76163734479694,27.319077196075767,1.301268
138,Gaia DR3 3428540661460443648,1338830.9146863092,1859.1915767896867,-10000.0,720.1145548422194,86.48364095692534,24.56330904420168,3.6381023
174,Gaia DR3 3416146687215055616,1342186.0390446528,139.2436706541822,-10000.0,9639.117043804677,82.01936718991298,23.071895835345828,1.2492566999999999
90,Gaia DR3 3416219392422418432,1348398.162977032,0.019763969147508793,0.0,68225069.21121128,81.86347912240996,23.42535654652865,0.9913136
113,Gaia DR3 3441684459676561408,1348472.2979199034,130.03007658420094,-10000.0,10370.46453669279,84.54060350299281,27.23657944903822,0.98004985
156,Gaia DR3 3404169913213046272,1358387.9120464425,0.033857143851101106,0.0,40121160.78132399,84.68647578994803,22.319040825693246,1.0878819
160,Gaia DR3 3428540760239915136,1359787.2633990685,0.23624165339426176,0.0,5755916.638162579,86.51673961022358,24.580590440121625,1.3380016000000001
344,Gaia DR3 3429294239238707584,1365582.422967828,3778.7785589493933,-10000.0,361.3819655384883,86.25972190490755,25.962763294446077,0.9862518
97,Gaia DR3 3417701985067085184,1376277.822479603,2878.6652098311815,-10000.0,478.0958264196046,81.45211457223641,25.16854046960329,1.0327564
249,Gaia DR3 3441684940712912128,1381929.383017162,189.01918993001087,-10000.0,7311.053356692812,84.6595943306599,27.249553896131374,1.0547203
301,Gaia DR3 3417750535378451712,1382096.8153583496,0.011479449047016452,0.0,120397486.82168342,81.46548183179355,25.211099004894447,0.8874963
200,Gaia DR3 3442100182446946944,1390391.9715774453,714.0205486908176,-10000.0,1947.2716494319093,83.58143328234254,27.33206557806047,0.95223296
321,Gaia DR3 3429231223480312960,1391485.465469237,0.011079014511440636,0.0,125596501.74953134,86.41776900751059,25.653408643847193,1.1419008
93,Gaia DR3 3429240741127825152,1391555.5769004459,0.008372503564555211,0.0,166205432.6010158,86.38735866001659,25.73135677007923,1.4112115
270,Gaia DR3 3418135879844744832,1396458.793928611,0.007516869483249021,0.0,185776645.0569019,82.0862135846326,26.51049213179688,1.0731316999999998
155,Gaia DR3 3442126776887459712,1397778.3330421294,785.1640279925996,-10000.0,1780.2373557736446,83.57920740547911,27.385354389156138,6.0010247
269,Gaia DR3 3416417063995385472,1399924.5476163162,0.04434197293331889,0.0,31571092.91734745,81.62801153410717,23.661442219866014,1.0329903
252,Gaia DR3 3404107756444348032,1400090.3522377629,0.018029420534453878,0.0,77655870.83413008,82.44479913232074,22.65539548537747,1.0299757999999999
140,Gaia DR3 3404038972545893632,1400348.2824791821,82.59199027811536,-10000.0,16955.01316488115,82.851285555556,22.360520021817322,1.4474245000000001
120,Gaia DR3 3427764333234223360,1402834.556762598,1623.0184018195591,-10000.0,864.3368153989419,86.74087532327991,24.143399521030044,1.1229118
142,Gaia DR3 3417312723592181888,1404608.7456927414,166.5320880882446,-10000.0,8434.463062448634,81.27486692634945,24.83031984572948,1.0399190999999999
191,Gaia DR3 3417802762180673920,1408199.4542325432,0.011573406368831475,0.0,121675452.27004105,81.55562064176443,25.704145156060427,1.0980359
166,Gaia DR3 3441635707505826560,1418621.2246985538,433.2020145453003,-10000.0,3274.7336740517567,85.28916261029191,27.131846224749733,2.2274475
184,Gaia DR3 3404160777818890880,1419408.468169209,0.008956703862787555,0.0,158474422.05457187,84.47442128119016,22.152849399431528,0.96666336
131,Gaia DR3 3403530173539660544,1422446.7667657917,84.98412975780126,-10000.0,16737.79293639488,85.4119360502956,22.510139672880086,0.9319845999999999
101,Gaia DR3 3428620685287511552,1423331.669805396,3225.5873637480227,-7904.297660756895,441.26278698944714,86.63918288054786,24.842270862609528,1.147988
125,Gaia DR3 3403530169245061632,1423347.0389647733,303.24244241714297,-10000.0,4693.759315547276,85.41229042523752,22.508958535672196,1.0494506000000001
198,Gaia DR3 3403417297503151232,1428321.5872917639,0.006527253072020196,0.0,218824300.44185433,84.72139279337347,22.193764039494386,0.9921343
302,Gaia DR3 3427597795877309824,1430704.2059169533,0.008802824789909394,0.0,162527852.14547923,86.1417150232333,23.178442498796144,1.7825011999999998
207,Gaia DR3 3416125560271784320,1436362.17681102,0.007966689631303953,0.0,180295987.83000693,82.18481255395746,22.782828010568398,1.0739199
150,Gaia DR3 3442078016119944320,1438370.6984357561,0.007717013481325082,0.0,186389553.6682119,83.86525169511988,27.419971781588433,3.1909492000000004
265,Gaia DR3 3441696799118104960,1453153.7252768152,66.9007725728401,-10000.0,21721.030556032118,84.596178284281,27.414064345780968,1.3153071
122,Gaia DR3 3417754521107021056,1454199.7373304777,4294.569700806007,-10000.0,338.6136070995781,81.31508510924124,25.312958263266502,1.1948435
267,Gaia DR3 3441696794823403904,1455837.4070005403,66.6769852731234,-10000.0,21834.181630094914,84.59546269242908,27.413861928492327,1.249452
215,Gaia DR3 3442119213448379264,1457485.9824848992,1333.8218790055164,-10000.0,1092.7141063029987,83.20445201998879,27.44681118511023,2.6446264
116,Gaia DR3 3427754510644419968,1459276.2185123402,114.45861490255248,-10000.0,12749.378626980028,86.60995726888214,23.94660247969733,1.1041037
193,Gaia DR3 3417798531637986816,1462956.5226200414,407.1274384932211,-10000.0,3593.3626287494753,81.33902095930355,25.654890754373536,1.0826215000000001
201,Gaia DR3 3441653054878854272,1463464.894083987,1149.5593591856455,-10000.0,1273.065964267138,85.14570670594678,27.293707033919414,1.5918968999999998
117,Gaia DR3 3417286369672375296,1466381.6448841463,0.3407886504859867,0.0,4302906.340316765,81.27622615149275,24.52078750554467,1.5398379999999998
144,Gaia DR3 3404092397642928768,1474395.2698325554,0.03159219079632104,0.0,46669611.46626941,82.51987703104538,22.43619568317439,0.9924473
152,Gaia DR3 3427641535824070656,1485572.5403615749,0.008600490820457524,0.0,172731134.92870936,86.53938952009186,23.67540058587172,1.0722238000000002
219,Gaia DR3 3416044540006819712,1487762.648223036,0.011484382301694625,0.0,129546597.20823671,82.01624832248234,22.81319623646784,1.0439225
151,Gaia DR3 3427641462807539072,1488695.4352353949,0.009187909915285238,0.0,162027648.17695522,86.54353651664586,23.670291410250858,1.0489708999999998
170,Gaia DR3 3442458657598231040,1491272.6930221426,2908.1585816801953,-10000.0,512.7893308213462,84.21271187829271,27.60220564758541,1.5045012
134,Gaia DR3 3416031307212765440,1496815.9266442212,0.1823255458822216,0.0,8209578.747736931,82.09327687500851,22.714393911036016,1.5189271999999998
356,Gaia DR3 3442086335474285056,1496907.3221444194,0.005996390047814991,0.0,249634748.60843542,83.96215803185841,27.531731708201786,1.0810901000000002
124,Gaia DR3 3417768398147404800,1499837.2346407752,2381.772614189747,-10000.0,629.7147031187121,81.27630683710002,25.392875795752662,1.0917709
141,Gaia DR3 3418153059712693120,1505527.492546391,2519.139797629966,-10000.0,597.6355476432104,81.91327987030225,26.645269520128032,1.0844253000000001
146,Gaia DR3 3442200405509386880,1508570.863547619,0.0397112552816862,0.0,37988496.02831197,82.58702480454123,27.17548403732409,1.1075588
129,Gaia DR3 3429323200203579264,1509011.773268549,1643.3009893633305,-10000.0,918.2808158919142,86.43329153914715,26.19668826207633,2.0390625
244,Gaia DR3 3442120901369750016,1510828.3379657504,2312.042697967589,-10000.0,653.4603964251397,83.38623932109616,27.548189419671804,0.9464901
153,Gaia DR3 3416025023677808128,1513762.1670498773,85.0644352960395,-10000.0,17795.476591147795,82.16937766732143,22.586717686378282,1.0378889
154,Gaia DR3 3416025023677808512,1513787.4955469351,84.56998287102576,-10000.0,17899.820292686483,82.1667127731623,22.58473631715275,1.0349774
246,Gaia DR3 3442200581604467968,1520283.858047057,0.0593179533260327,0.0,25629405.143010125,82.57719521009457,27.19496217821702,0.9584882
258,Gaia DR3 3403514299340722176,1522981.6800097323,94.89692523329296,-10000.0,16048.799012883299,85.97774485195349,22.71133954462192,1.1397178999999997
237,Gaia DR3 3441633680281209472,1525175.7009875323,0.013345783688191774,0.0,114281464.2153232,85.51162638631307,27.14405239968725,7.823074
161,Gaia DR3 3429012695544973568,1527793.711900794,362.63825888810555,-10000.0,4212.996490180604,86.9709709881502,25.29636997976139,1.0208199
220,Gaia DR3 3403377547581980032,1530168.2966890563,80.23269593892216,-10000.0,19071.63007278118,85.41100337310569,22.160213534745804,1.044411
218,Gaia DR3 3429005406982462848,1532245.8406191973,0.20984838688906154,0.0,7301680.338525712,86.81381993970226,25.15504950379035,1.9459157999999999
395,Gaia DR3 3442182302221627648,1534860.27794964,3401.36159841925,-10000.0,451.2487818592858,82.12437513618174,27.004744607057802,1.3308035
292,Gaia DR3 3429031142427698432,1536846.4026786217,2950.3849345264425,-10000.0,520.8969123635036,86.78694308084806,25.484626000881843,2.4829776000000003
149,Gaia DR3 3441376184105059840,1545138.762616618,0.00750381664839761,0.0,205913714.9821714,86.09342357031706,26.709630089989357,1.202228
185,Gaia DR3 3403477087743215616,1546204.1416516507,0.18729373714881695,0.0,8255503.708717669,85.52297744372315,22.313355787013766,1.1653719999999999
255,Gaia DR3 3442450681843908096,1550432.4895217393,340.6320276122668,-10000.0,4551.634502456589,84.70948036687821,27.61505577419936,2.1973796
192,Gaia DR3 3429269706387110272,1550973.842351445,95.2660714920344,-10000.0,16280.442953723861,86.72948067177185,26.02257608632885,1.0400964
368,Gaia DR3 3403381013617953664,1553546.047330836,80.89321020388465,-10000.0,19204.900428790646,85.29721335031735,22.147381383105394,1.5075176000000001
159,Gaia DR3 3416029937121021824,1560482.4210860934,0.11993446998268978,0.0,13011125.336288381,81.98257282106809,22.65619703250681,2.979359
172,Gaia DR3 3403380296360347904,1562990.8866897896,0.16868114123999783,0.0,9265949.20570274,85.32056217825881,22.162256686332725,1.1352391000000002
394,Gaia DR3 3403753683638953600,1563648.5937005996,0.005922072502389979,0.0,264037394.52185968,83.84675442107138,21.844172205048466,0.93710744
205,Gaia DR3 3442478551887753600,1566692.9914695139,65.77846056988754,-10000.0,23817.720540980918,84.63873170763063,27.711722924078867,1.1227785
238,Gaia DR3 3441702743354963712,1574480.875682653,0.012110305537884017,0.0,130011655.83785555,85.17306543676341,27.428104455474386,1.9393895
234,Gaia DR3 3417301831555206912,1575139.2117439313,122.44323753752907,-10000.0,12864.240144427316,81.04390202961395,24.605851276866503,1.0907513999999998
158,Gaia DR3 3418149138407635328,1578377.9800640258,0.021809130249977157,0.0,72372348.73525867,81.70435782025251,26.585219304175943,1.0431023000000001
345,Gaia DR3 3442182778963153408,1596852.5281583215,0.047964023751497074,0.0,33292714.064851154,82.0478047332571,26.991425516487197,1.0311483
194,Gaia DR3 3427639130643501312,1599796.2006007067,0.3140380338599117,0.0,5094275.304609616,86.76784819863553,23.673847494206022,1.0356151
171,Gaia DR3 3427539345667289472,1602109.0373087262,0.12203143889806704,0.0,13128658.088240433,86.35317912394224,22.92924453484512,1.1099164
311,Gaia DR3 3402992821591859200,1606647.7343279235,180.76942548456532,-10000.0,8887.82895681164,84.0977794581532,21.600460440342943,1.4891828
288,Gaia DR3 3404002826099581056,1608619.910218558,0.2185008663969405,0.0,7362075.660131489,82.22971298094646,22.332222686035404,1.2017457
371,Gaia DR3 3416040554279189504,1610156.0702028535,0.008579306009744016,0.0,187679058.0000417,81.77012907270523,22.742824591744608,0.9861462999999999
175,Gaia DR3 3416018250511681280,1610263.256950271,0.006741617597280911,0.0,238854137.55887562,82.04494582240184,22.474593646272716,0.9278248
202,Gaia DR3 3427578966740825728,1610366.6615489186,0.10895923708325067,0.0,14779533.196607392,86.63639597846817,23.33978717178668,4.062003
230,Gaia DR3 3403367201003988992,1612608.2569390521,312.26318216321596,-10000.0,5164.259986616554,85.2487321599994,21.921732693327236,0.9879949
221,Gaia DR3 3442238922776242304,1613425.3987780334,968.3113901367403,-10000.0,1666.225777381585,82.15852202819781,27.215022004658536,4.266582
403,Gaia DR3 3417764652935920256,1614897.2954873939,0.22671559562020224,0.0,7123009.29748431,81.05500837575704,25.367144295239918,1.1198006999999999
163,Gaia DR3 3417260977826589696,1614978.5824645516,226.8679346221284,-10000.0,7118.584586025621,80.96412039554114,24.284048864414412,1.2512938999999998
164,Gaia DR3 3427789660656606720,1626186.313148033,0.017636048471718485,0.0,92208088.20954521,86.98114464506679,24.279444489092327,1.0433584
222,Gaia DR3 3441448240771655808,1626981.2513912073,1641.7087389631492,-10000.0,991.0291714830955,85.89672100582844,27.130315214450828,1.02122
245,Gaia DR3 3441365635664202752,1629798.6310689573,0.007286117987807544,0.0,223685456.89161667,86.28279514554394,26.734549005011672,1.0902528999999999
261,Gaia DR3 3416084324290918784,1631993.2213264476,279.5897327113722,-10000.0,5837.099973235415,81.25392546440476,22.90947788947763,1.043202
241,Gaia DR3 3416089581330755072,1632102.1131351953,326.35219983939504,-10000.0,5001.045232538307,81.6149586137951,22.84135921421316,1.5763757999999999
214,Gaia DR3 3442475145977293952,1637743.596622286,106.17730962282036,-10000.0,15424.610045593872,84.77685217811644,27.7171540518912,4.8360386
233,Gaia DR3 3427739220560788608,1638685.9312688257,0.008248426333063915,0.0,198666492.86787394,86.91824798710056,23.892232830377928,1.1028583
282,Gaia DR3 3403343222203424512,1643757.9587296518,77.62050683924497,-10000.0,21176.85165511657,85.22763792870629,21.84876042447913,1.113705
332,Gaia DR3 3442154432181591424,1647096.4620611216,1607.941998205427,-10000.0,1024.3506693023714,83.555196945005,27.793920792191877,0.9796833
280,Gaia DR3 3403922355591441280,1652393.859887805,42.772304409985594,-4813.478122227269,38632.331895169955,82.71851242527966,21.951846083618527,1.1670222
263,Gaia DR3 3442154608271649152,1655511.6795585954,0.008663899562475008,0.0,191081587.1791647,83.55064099970673,27.794814808453,3.0128727000000004
242,Gaia DR3 3403756123179248640,1669180.5655082916,0.16300297247942258,0.0,10240184.826807426,83.61947484358281,21.666844050803547,0.8804235
187,Gaia DR3 3429273039281690752,1670360.3458069025,95.65545117937984,-10000.0,17462.259863000647,86.8729876527053,26.074379748151397,0.81336844
275,Gaia DR3 3442320462731700480,1670413.6411915242,0.007333393973300269,0.0,227781794.79695717,82.72462896262297,27.58353477751648,1.0599493999999998
317,Gaia DR3 3427742862690108800,1678228.8757901003,0.2996080563448736,0.0,5601414.382056271,87.0145289451539,23.96473389732602,1.0277741
273,Gaia DR3 3442519710559099904,1693741.8306982322,0.016673458322249615,0.0,101583114.79017206,84.14978543653002,27.89407202027987,1.0623258
253,Gaia DR3 3442520397752716800,1694236.431058889,0.005836169063174659,0.0,290299409.2047922,84.27093595630448,27.88663748125611,0.9493054
372,Gaia DR3 3428935248695170432,1697327.2221680027,131.30122975910888,-10000.0,12926.971249865635,87.1749226417383,24.8416116336474,0.9683065000000001
342,Gaia DR3 3417281383214384128,1705232.9617640136,341.2130409167137,-10000.0,4997.560929039175,80.77713000433761,24.547138086145445,1.0545845
378,Gaia DR3 3442340833760845440,1709198.0067959116,0.006060557625198421,0.0,282019924.9800802,83.34368048835233,27.85952641901937,1.1489837999999999
283,Gaia DR3 3417246959052674048,1734680.8955600546,5104.6595140283835,-10000.0,339.82303634412574,80.85807795293664,23.98344495786829,1.138491
206,Gaia DR3 3427681221322750848,1736146.9862941974,0.008439720982577914,0.0,205711419.82988766,87.02245653469969,23.630301465179933,1.0677874
385,Gaia DR3 3429260635417361536,1740421.7707045905,3898.6086714379203,-10000.0,446.42125367834683,87.0135984939438,25.994440175097367,1.1404781000000002
329,Gaia DR3 3416068248228107904,1740851.517134769,0.011951603376469298,0.0,145658407.6879771,81.39324376188506,22.819980956882766,4.2648606
208,Gaia DR3 3429060593020131712,1749054.1174572764,455.4918634994013,-10000.0,3839.9239538986308,87.17219303564389,25.67656142038595,1.1052434
226,Gaia DR3 3428176753172467584,1752096.1216964074,169.87967240747878,-10000.0,10313.747942095002,87.31901863373865,24.611615792222906,1.0038568
306,Gaia DR3 3416303337557195136,1756011.7795265005,0.3303554340021309,0.0,5315522.612275763,81.11943419846574,23.198232801171688,1.1542116000000002
211,Gaia DR3 3429040423851545984,1758406.7879328923,1781.7736519000412,-4986.6595243401025,986.8856159466546,87.18116951317047,25.479067819970695,2.0973064999999997
240,Gaia DR3 3418070248448115968,1761671.0210406003,192.70113501616092,-10000.0,9141.98570181155,80.97514300384519,26.27336520717027,1.0030867
328,Gaia DR3 3403647851347135744,1762937.5892392632,0.03399554531523156,0.0,51857899.99519104,83.50866013842112,21.50592873162916,1.561778
287,Gaia DR3 3418190374388184832,1763039.8767436733,3520.3110674618138,-10000.0,500.8193432220881,81.31352375223811,26.717462901954498,1.0752865
330,Gaia DR3 3441758955885640448,1763855.059334384,0.10829444669109639,0.0,16287585.497026252,85.52876379411215,27.646917850214287,0.92319316
271,Gaia DR3 3442488550572282880,1765592.8970949969,918.9229995351691,-10000.0,1921.3719734821198,84.77271626484692,27.950309697685512,1.3950784999999999
225,Gaia DR3 3416315122948132352,1767419.1305029027,93.68015304956535,-10000.0,18866.526931993554,81.0744254744111,23.209921181922173,1.0735396000000001
389,Gaia DR3 3441462431345217664,1767774.6236209555,0.01116999291794341,0.0,158261033.5214459,86.46148316048973,26.91999704838547,0.99298644
386,Gaia DR3 3427333432049874688,1770118.554728786,0.017710217540466915,0.0,99949001.22960988,86.57457366983157,22.70514906704485,1.0586436000000001
277,Gaia DR3 3417577534097334656,1772881.7243259181,1785.466878308603,-10000.0,992.9513371905241,80.67531936839548,25.27898101001852,2.1932322999999996
264,Gaia DR3 3427776771458800384,1774072.674532525,189.63265149981453,-10000.0,9355.312286683184,87.37909848902633,24.21770916373084,1.0391643
260,Gaia DR3 3416085733038433024,1775101.4192975324,0.007467465226580936,0.0,237711373.9986283,81.2112768921789,22.97196862266872,0.9534744
350,Gaia DR3 3416010077191363840,1775164.849955801,0.00852107452449113,0.0,208326408.23098683,81.59038271110009,22.485099445724963,1.3682389
390,Gaia DR3 3403268764649396480,1775971.947219132,0.33590585544465323,0.0,5287112.202519365,86.01106551068027,22.133430674887112,1.0898438999999998
229,Gaia DR3 3427722281209962880,1778678.6054053437,143.00889157670625,-10000.0,12437.538573965569,87.29870688042223,24.036847871343173,1.0871141000000002
210,Gaia DR3 3417957106125033472,1779144.8201979925,0.15618009272237926,0.0,11391623.536557527,80.77241072916598,25.50327979132717,1.1365802
333,Gaia DR3 3442724979929904896,1780303.0520612367,1818.614008354168,-10000.0,978.9339815282725,83.60389820609963,28.074135756506337,1.8645884999999998
232,Gaia DR3 3429441191544715136,1781515.3332527266,2965.3427044865603,-10000.0,600.7789017294008,86.79317663980926,26.59683143137103,1.0463877000000001
243,Gaia DR3 3441480259752830592,1785472.6929468876,172.18793992609133,-10000.0,10369.32489995101,86.47050515284033,26.967417690058685,1.0284357
326,Gaia DR3 3415989976744442496,1788698.5864385911,0.0069497070401536975,0.0,257377552.19089535,81.77711579187094,22.268066531243505,0.9450822
307,Gaia DR3 3418176969795185152,1790002.3439675812,0.14958128221405279,0.0,11966753.576868422,81.27293317717158,26.66609234560109,1.0724322
402,Gaia DR3 3429061761247035520,1794305.4831691005,0.03675555426371508,0.0,48817260.93137523,87.19024827684328,25.70493366987433,1.0539216
404,Gaia DR3 3418180096530389120,1802619.5296208693,1286.7944943072998,-10000.0,1400.8604618651602,81.09447546476122,26.52517152481264,4.4563427
223,Gaia DR3 3429068255241758976,1802788.333380019,0.008228707890100538,0.0,219085226.67925116,87.15050282517612,25.87664904458941,1.0989236
254,Gaia DR3 3427729664257471360,1804935.2237994354,139.00934737810627,-10000.0,12984.272337384627,87.44758907279491,24.20887379332591,1.0152301
316,Gaia DR3 3441825712561531648,1816660.4995342768,794.9183280772643,-10000.0,2285.3423243220295,85.3152717155363,27.90525136320179,1.0283353000000002
293,Gaia DR3 3402943339272246144,1826866.4530967271,0.08766682779603535,0.0,20838742.532661203,84.93101377144573,21.482861396991357,2.3331619999999997
335,Gaia DR3 3416362505027169152,1829837.6655561225,185.31948373465778,-10000.0,9873.962676132325,80.5951193001972,23.51348584219856,1.0570891000000002
256,Gaia DR3 3429375804961234176,1830934.9646660783,0.021820484114072915,0.0,83908998.31068523,86.99705000926106,26.35208367941758,0.9880403
369,Gaia DR3 3417325260602872832,1831105.3145204294,495.8966215446419,-10000.0,3692.514195432139,80.48911756641928,24.554616742192373,1.0171833000000001
224,Gaia DR3 3428171942808748032,1832081.692359934,0.02266309113607966,0.0,80839885.4930808,87.39215156595304,24.50862752004995,1.0731902
284,Gaia DR3 3418193123168732032,1838415.093407553,890.6445040245237,-10000.0,2064.1401649034738,81.16954194198361,26.75438062386594,1.4204302
381,Gaia DR3 3415984410466903680,1839764.3854152616,0.008923821950419745,0.0,206163277.9807676,81.67149126812157,22.23574484887867,1.0728631000000002
341,Gaia DR3 3442581661166008192,1845756.361726369,83.6496472884073,-10000.0,22065.321511309776,85.06581420399525,28.07640892208611,1.5718801000000002
320,Gaia DR3 3442508612361815808,1856311.1606565043,156.8407811167872,-10000.0,11835.640880124492,84.65633694221374,28.214117929260684,0.93950856
299,Gaia DR3 3442294276313267200,1861395.984892934,106.93073643465694,-10000.0,17407.49242880594,82.1958919422158,27.76021700896884,0.96176624
357,Gaia DR3 3403134997894139008,1864227.689196107,0.1802558954598529,0.0,10342117.712379139,85.27228368926404,21.525923889928368,0.9154548
380,Gaia DR3 3417976794255610880,1865130.2485165787,0.01045072110128928,0.0,178469048.2541422,80.6706224638678,25.742016304784702,4.0324025
370,Gaia DR3 3403637169763389824,1868727.7073419718,671.1036889804325,-10000.0,2784.5588364758023,83.22816494640973,21.288633454233988,1.0224661
314,Gaia DR3 3402945267714436736,1879848.172188962,0.0060704998531898235,0.0,309669420.583409,84.59952087402611,21.305359540184238,1.1890287
338,Gaia DR3 3402945263416868864,1881078.4510090186,0.05479220157785463,0.0,34331134.66587359,84.59696896986111,21.302588743966886,0.97936505
336,Gaia DR3 3402940109455149952,1903810.0474714434,0.006081749915312596,0.0,313036555.9225053,84.81445554248151,21.304361059434985,1.1359363
343,Gaia DR3 3418036782062713344,1906806.7653526368,3398.5737664696035,-10000.0,561.0608732890339,80.6568241987998,25.996420482290105,1.8680598000000002
310,Gaia DR3 3417155974465259776,1911597.465595526,0.23026940185511965,0.0,8301569.597154989,80.52873220249958,23.95367361889593,1.02362
318,Gaia DR3 3403146375260091392,1918046.3020407117,0.22395616098970766,0.0,8564382.839768624,85.78127644188322,21.66173320414246,2.1612616
379,Gaia DR3 3403631672207852032,1921640.1214143864,75.23927742511655,-10000.0,25540.38511769253,83.365453663819,21.17006014355199,0.98480517
262,Gaia DR3 3417645699521996928,1922609.9620266843,349.5442236476914,-10000.0,5500.333954780209,80.50259160154576,25.61498108437032,0.9886484
367,Gaia DR3 3427705028324021888,1924626.5670791252,136.0861601321131,-10000.0,14142.706100390285,87.52421050828926,23.901841557635755,1.0091350000000001
351,Gaia DR3 3403611880998589568,1929619.6443441166,105.26236181557343,-10000.0,18331.525258049376,83.1967138959337,21.172296642439353,0.9921568999999999
375,Gaia DR3 3427469320518392320,1941164.1340531737,116.38213033149576,-10000.0,16679.228404945676,87.33692158384794,23.23935494471916,1.0145751
364,Gaia DR3 3429432331026691968,1946959.2891481197,3514.8015302089816,-10000.0,553.9315015127919,87.15035010965299,26.595098234983183,1.2744924
362,Gaia DR3 3418090490629692800,1952973.1867316754,0.009061927099940392,0.0,215514113.63092095,80.82989793785923,26.531667868627586,1.0598549
358,Gaia DR3 3403627995715622656,1953275.3139269557,94.28730835494831,-10000.0,20716.206115183322,82.90473148580206,21.25894740181421,1.0718729999999999
352,Gaia DR3 3416055638203146112,1953740.7866160716,0.15563817082745132,0.0,12553095.273665814,81.1603215128592,22.473919609756432,1.0047327
382,Gaia DR3 3403119609023921408,1960300.7993492654,0.012727187541089707,0.0,154024665.1524885,85.53998399756125,21.447072065376453,1.0773776000000002
297,Gaia DR3 3417645836962937600,1962736.3684053386,0.015218835758667431,0.0,128967576.72724873,80.44785002539743,25.61395653469029,1.102292
286,Gaia DR3 3417222284465618688,1966825.4027632177,1238.7190843629187,-10000.0,1587.7896995304377,80.31444414480339,24.23586050595707,1.0934795
309,Gaia DR3 3428977442454598272,1978102.4302112747,0.28223092563911484,0.0,7008808.215229573,87.63263654804565,25.28582419334163,2.0587752
319,Gaia DR3 3429460536076681728,1985016.0357743888,0.010696762439916971,0.0,185571666.84070033,87.10689810262829,26.731592706489664,1.0153235
377,Gaia DR3 3442593141614626432,1997912.0233065868,0.005923994347221662,0.0,337257584.360053,85.18886451552608,28.266078355953503,1.0171123
363,Gaia DR3 3441794655652759936,2000085.359891227,2876.9287845438903,-10000.0,695.2154570653794,85.96157631111406,27.968681819430266,1.3886234
291,Gaia DR3 3417531487750738432,2000783.0938771125,0.024127487636269877,0.0,82925463.43985754,80.27314945033534,24.787368107552986,1.7659383000000002
324,Gaia DR3 3421082330486780160,2002840.333210617,249.61005511500264,-10000.0,8023.876811724793,80.49276429082792,26.310770430715518,1.2573749
360,Gaia DR3 3441773696214291968,2016815.1697268786,3081.823072722715,-10000.0,654.4227628048329,86.25380082314553,27.799005824119448,1.1412202
340,Gaia DR3 3421089546032764672,2020604.465420139,118.08159796785984,-10000.0,17111.933613653495,80.51891679085732,26.53435116884725,2.2803237000000003
361,Gaia DR3 3441496378766872448,2020954.471326349,950.290967390814,-10000.0,2126.6691367963062,86.90212850511296,27.209800844769067,1.9951363999999998
354,Gaia DR3 3441569629431341696,2030374.4643984807,2344.886433797879,-10000.0,865.8732615506666,86.59610721315956,27.533662746196505,1.3925678
334,Gaia DR3 3427508494917075584,2047073.0746337129,0.1330602210615038,0.0,15384560.902596906,87.63517099060584,23.63892032451031,1.3097041999999999
376,Gaia DR3 3414566654646673152,2047941.849796648,0.026899877198214125,0.0,76132014.83063313,80.93938219527764,22.473302645212122,0.97406703
396,Gaia DR3 3403107407024030976,2057655.6636132824,0.2247883663967187,0.0,9153746.239615534,85.37612858486196,21.180279970221164,1.4996823000000001
387,Gaia DR3 3427263578702042624,2065096.6868535017,0.007674817916553859,0.0,269074355.80970365,87.00097597587309,22.360021366615467,1.0983399999999999
392,Gaia DR3 3445406791871089792,2073815.4080660674,0.006538976432898756,0.0,317146793.43885267,82.4966424575364,28.302335682251115,1.0893509
391,Gaia DR3 3429459196045905536,2083168.3260282932,91.40898967491786,-10000.0,22789.53452430405,87.3128574473111,26.811368829709988,0.91119814
397,Gaia DR3 3402461065983615104,2089510.5436320542,0.060323981947743056,0.0,34638140.191775426,81.52904219294821,21.744187282089253,1.1035297
384,Gaia DR3 3414487970845898240,2097651.570326691,0.012890348298730606,0.0,162730402.75670907,81.18740112741978,22.038721535336624,0.978519
346,Gaia DR3 3417532866436988800,2107985.799833672,0.00821914690970282,0.0,256472578.3578786,80.07367323079198,24.722421297831197,0.9895046999999999
373,Gaia DR3 3416349757562637952,2111835.7253695014,1247.7884836110202,-10000.0,1692.4629078623836,80.33377476669412,23.161890772223067,1.024713
359,Gaia DR3 3427453858635712896,2124647.610617189,0.012461134059270402,0.0,170501946.3326107,87.60698507615433,23.150052910962376,0.99991846
374,Gaia DR3 3414762681249748992,2130252.2326940284,0.11698484776268088,0.0,18209642.30355306,80.63594721320055,22.646090963591515,2.195912
349,Gaia DR3 3428098898300697984,2144360.518218332,0.2966550614287997,0.0,7228464.290783728,87.9601173615783,24.337709383686338,1.5759002
406,Gaia DR3 3428094328457323520,2160746.0448713196,159.61925174567858,-10000.0,13536.87616775724,88.0892819281836,24.245332905538692,0.9785254000000001
365,Gaia DR3 3417137145329838592,2168992.4995337524,0.061940706345035214,0.0,35017238.70327813,80.0834887435372,23.75837235590777,0.9882076999999999
0,Gaia DR3 3416747570320423552,,,0.0,nan,83.99362556280738,24.74824156200685,3.699143


==> anc/DR_Tau.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
408,Gaia DR3 3406080830061332224,32558.19932483187,0.1846303920947302,0.0,176342.57803085257,71.8097763106015,16.946087664678938,1.0387783000000002
9,Gaia DR3 3406269842981827712,39930.96079488888,98.37959136582349,-10000.0,405.88662994549367,71.72109581024823,16.999978721425098,1.0482538000000001
10,Gaia DR3 3406270362673330944,50195.67953346207,0.005476767186836401,0.0,9165202.357717363,71.74622346890598,17.044370412606778,1.5836656
66,Gaia DR3 3406269778557780224,59256.414443422414,172.04761037341217,-10000.0,344.41870081666514,71.69128708805752,16.998384431163476,1.1080271000000002
4,Gaia DR3 3406084064172108672,74554.01713996673,291.8024415726407,-10000.0,255.49483663729868,71.8591408436579,17.057031526098285,1.0148025999999999
5,Gaia DR3 3406274107884758528,81604.94123474503,99.44465934469943,-10000.0,820.6065742744656,71.60902027255159,17.070331244946516,1.1129336
101,Gaia DR3 3406084304689259392,115191.43937918128,2892.0026173265583,-9596.20946786358,39.83102874425031,71.92515411333585,17.06481313323852,1.5800228
296,Gaia DR3 3406064028148991744,156999.10952426738,256.4987958061009,-10000.0,612.0851719044722,71.95779493663089,16.80072165394424,0.97261107
3,Gaia DR3 3405968198838494080,232781.76640883062,0.004544408073048232,0.0,51223781.55020939,71.90531505884022,16.669395101571,0.9947944
127,Gaia DR3 3405963289691756800,279236.8947988315,0.0051034055411307245,0.0,54715795.66787925,71.88777284521457,16.592407467154597,1.0761836
85,Gaia DR3 3405960953228540800,281549.22159517667,0.22224096356698197,0.0,1266864.6548156256,71.66284611434065,16.589296224653012,1.1262338
385,Gaia DR3 3406087053469332352,282705.4646343437,0.028609226225094285,0.0,9881618.692167617,72.1745761966573,17.06028613110347,1.1184741000000002
109,Gaia DR3 3406294414490106624,284257.1188863085,106.34415416689396,-10000.0,2672.9924283398054,71.60677460791281,17.355860151165956,1.1034145
8,Gaia DR3 3406061043147574784,292475.3879407087,0.06412963577669017,0.0,4560689.989869202,72.1527155596428,16.790652290493743,10.304119
110,Gaia DR3 3406298705162146432,301949.3004002947,1266.8232083989622,-7202.345086436949,238.35156981525827,71.86389398497948,17.417699142499544,1.1342632
83,Gaia DR3 3405957963931320064,335335.65088720416,0.12750222988536228,0.0,2630037.5388626982,71.70031482145278,16.501734400931127,1.1258303
287,Gaia DR3 3406165217578350592,341587.3916767169,317.70758707058087,-1054.030587304849,1075.1628402277688,71.34883331924061,16.734769258651905,2.5073705000000004
396,Gaia DR3 3406117255677775872,344930.5872787649,0.052432485096598994,0.0,6578566.448706027,72.15592150861328,17.29809798907135,0.9480476000000001
27,Gaia DR3 3406099319895088000,347912.29374908004,2575.580463891279,-10000.0,135.08112001418186,72.28040098484738,17.116146797823948,0.99907905
140,Gaia DR3 3405930613580490368,348068.38451940764,248.9148749951514,-10000.0,1398.3430460963318,71.61553917841331,16.382026704485074,0.94221324
1,Gaia DR3 3406301831897571328,353848.5906618828,0.021935457350181604,0.0,16131352.312968904,71.59744766408573,17.455578135738403,0.9502767
229,Gaia DR3 3406116564188688768,368898.9457529854,0.021217727713004276,0.0,17386354.973670837,72.2000468882518,17.298053579809928,1.0051082
132,Gaia DR3 3406069461283434752,398681.7518432252,151.56819275938415,-10000.0,2630.3787396616653,72.35642656359731,16.903449120827347,0.9916113000000001
26,Gaia DR3 3406245726739949440,400784.6361368951,0.13451729251773883,0.0,2979428.3592501204,71.27004069168859,17.255878799542533,1.0598028
2,Gaia DR3 3405933740316680448,405504.1518413762,1004.7171450662322,-10000.0,403.6003106273705,71.59462880952914,16.408717485057732,1.0856776000000001
12,Gaia DR3 3406324960297571072,422017.1755676297,106.07697789714351,-10000.0,3978.404965277522,72.03397708721842,17.55426571098095,1.5079122999999999
151,Gaia DR3 3406329083466066816,428605.4692751593,84.54359799818535,-9737.402748909455,5069.638380949424,71.87101118133529,17.60627692426215,1.0049781999999998
220,Gaia DR3 3406345163822839296,428960.6350918954,3445.666129724226,-10000.0,124.49280311619377,71.32122810716491,17.43177744335039,0.8957272
7,Gaia DR3 3406328598133550336,446191.0873552985,0.0032167738055912205,0.0,138707635.14044833,71.77146007723138,17.620781228079515,1.1195626
63,Gaia DR3 3406328598136974336,446583.2829707939,0.006585606328319089,0.0,67812022.26595587,71.77138972312031,17.62134532136955,0.82669806
6,Gaia DR3 3406114163302886400,450999.4616736298,88.58387516315248,-10000.0,5091.21395787874,72.36221928159081,17.271992520188984,1.0449913
41,Gaia DR3 3405945766224103296,457667.5582211433,0.0836135045261695,0.0,5473608.1308241505,71.39043652791091,16.44422693911914,1.0707027
259,Gaia DR3 3406046848279226368,493051.46365656523,155.35528933271405,-4763.864580935372,3173.7024582447903,72.49628815009856,16.971751678672298,0.9680709000000001
240,Gaia DR3 3405945418331952640,499134.9216768387,1606.377384589034,-10000.0,310.7208346340947,71.29082909559068,16.42158673059971,1.0943817
258,Gaia DR3 3406318431947272704,501146.33883058216,0.004354276760430253,0.0,115092899.78643045,72.19267893494077,17.567345733931198,1.0148181
327,Gaia DR3 3406379519266688384,501685.7815267141,0.07033545871624737,0.0,7132757.654295721,71.65370282468281,17.690265388095128,1.0903081000000001
23,Gaia DR3 3406017681157040640,506241.17667285097,0.26520015001024627,0.0,1908902.3013497232,72.47716401001686,16.78019788698189,1.2491379999999999
149,Gaia DR3 3406376877862135296,511046.0085800937,0.0037155632767342586,0.0,137542001.1765404,71.73650562046218,17.71309974144852,1.457573
120,Gaia DR3 3406142059114370944,512279.4914620066,0.18003220964488265,0.0,2845487.996134074,71.14004131347076,16.605045122554714,1.213709
103,Gaia DR3 3406241397412658176,517805.9239046275,0.025640552574192503,0.0,20194803.618460424,71.05280151878067,17.159341531487,1.159433
57,Gaia DR3 3406047020078115072,519641.62870183977,0.05831539310552606,0.0,8910882.719447838,72.52336458266447,17.008159802869187,0.9773499
62,Gaia DR3 3405896460000635136,527077.3374480405,0.008785569072409228,0.0,59993534.06750946,72.1890658362323,16.342108269948394,1.0560313000000001
339,Gaia DR3 3406248922197130624,532093.3178674012,2475.069159411338,-10000.0,214.98119187665543,71.04047711531341,17.272950439235732,3.6813197
317,Gaia DR3 3406126837750610048,543867.0472112627,0.044799013874702524,0.0,12140156.672474839,72.39051954714397,17.46348081226141,1.0573044
111,Gaia DR3 3406161304863472000,549208.4783731275,301.0363419848732,-10000.0,1824.3926123734414,70.9631067852505,16.848356973137903,1.0142553
20,Gaia DR3 3405938718183281792,570475.3565645755,0.11497642488939387,0.0,4961672.422093197,71.25486782482209,16.343764037780012,0.97772247
75,Gaia DR3 3406337261083756160,572872.3660293459,0.014082293436637,0.0,40680331.553022504,71.99277092198555,17.774134512970605,1.0307866
13,Gaia DR3 3406385978897250176,579072.0667591739,2753.639316010268,-10000.0,210.2933610049511,71.97882204918805,17.821894154074112,1.0022315
14,Gaia DR3 3406262764874993664,599474.2557430918,522.9738485942786,-10000.0,1146.2796033768066,71.00333455529581,17.414038762161642,0.9587688
11,Gaia DR3 3406048291388437504,601081.3248988495,4071.454127221679,-10000.0,147.63308295186948,72.64413498243024,17.049918909977553,2.9716196
15,Gaia DR3 3405886392597316480,605852.6473756416,6.88236462053399,-936.5559400183017,88029.72245440763,72.17609478271935,16.203528066526587,1.1395954
165,Gaia DR3 3406499576487297152,618711.5237696749,4692.2362114891375,-10000.0,131.85856292885123,72.51879420539433,17.506695112278127,1.0188162
19,Gaia DR3 3405920958494045184,625048.1598018784,0.0060294768883848715,0.0,103665404.37462583,71.40533178805529,16.158592944490938,1.0073928
114,Gaia DR3 3406502595850068096,628212.0715460532,0.09247842077813037,0.0,6793066.601485641,72.49984675582073,17.520464157937624,1.7263197
133,Gaia DR3 3406401990535426944,629517.7505732144,205.01941416013761,-10000.0,3070.527506636554,71.75256865168252,17.9476506015532,0.9956356
59,Gaia DR3 3406216624041791104,637128.2747719716,4839.935319893226,-10000.0,131.63983248975057,70.8335168780479,17.100316590869955,1.0179322
353,Gaia DR3 3406160922610611584,647106.0136458112,0.01639545936431462,0.0,39468611.35554784,70.86128474387326,16.80194984573,1.0113243
16,Gaia DR3 3406387323222541056,653454.9781012363,59.51993189427249,-10000.0,10978.758834300972,71.95555349520336,17.90840726642826,1.1723012
248,Gaia DR3 3406402613307124480,655152.293273902,1288.575595942651,-10000.0,508.43139924175625,71.69502138251784,17.961691370129724,1.156217
70,Gaia DR3 3405882643090261248,659324.3255796413,1066.3259664971442,-10000.0,618.3140487007985,72.09558274051224,16.074752447188462,1.0357127
277,Gaia DR3 3406043927701465856,662741.8500093304,0.03851232248241398,0.0,17208566.17546139,72.72994782959877,16.978081137861817,0.9752318000000001
78,Gaia DR3 3406269400601249280,668965.6305909741,0.2677073277975216,0.0,2498869.3290343597,71.0127986491906,17.56585421940708,1.2474083
131,Gaia DR3 3406698003977565184,671051.864697017,0.010838472986539414,0.0,61913875.27840998,72.31880998503958,17.777501548060904,1.6150666
286,Gaia DR3 3406403678458008832,680179.3797250154,120.91965203591012,-10000.0,5625.052406890974,71.8073662440541,17.994785861439755,1.0319402
161,Gaia DR3 3406228168913819136,696966.9651162167,3204.2167619312,-10000.0,217.5155480730182,70.75174399194312,17.111851321203538,1.0813961
18,Gaia DR3 3406694190046602240,698253.3686325164,0.021089649706794222,0.0,33108817.753742382,72.4756748514298,17.70006807879213,1.0617301000000001
28,Gaia DR3 3406212290419516416,701253.3467509572,0.02214965121552175,0.0,31659791.8372431,70.7696601599546,16.898125844252387,0.99407905
44,Gaia DR3 3405918759470004480,701796.8179510885,0.17926684685217026,0.0,3914816.544577341,71.31640255327271,16.078807150417813,1.0077438
22,Gaia DR3 3406501844229997952,704164.5152010089,2509.393946168646,-10000.0,280.61138677573143,72.64399368295761,17.59376916600712,1.04741
21,Gaia DR3 3309863499523324928,705189.8333105922,414.89145555451336,-10000.0,1699.6971710783666,70.93230974820185,16.253853777555086,0.9606813
74,Gaia DR3 3406400513066696064,720210.9245303117,0.026003564397298937,0.0,27696623.18313262,71.51907319841351,17.982932860606596,0.9837419
246,Gaia DR3 3405232561135735296,735616.4348849233,206.10948854698762,-10000.0,3569.0566216568036,72.64240828233756,16.28492253306237,1.0509498
129,Gaia DR3 3409367820072311680,746013.1602464144,0.00702639995731593,0.0,106172885.79903013,71.0075288052487,17.728717621988302,1.3021641000000002
17,Gaia DR3 3406206689782688384,753052.6968674085,0.3494932019013025,0.0,2154699.1265371502,70.69470043992638,16.90048329771409,0.89798856
56,Gaia DR3 3405852582614859008,765010.1872594359,0.0548455703086188,0.0,13948440.739237186,71.671369671898,15.882227792013865,1.3365787
254,Gaia DR3 3405127695214541440,766771.2855332252,0.0655188466492497,0.0,11703064.457744174,72.2441713167574,15.97896281771992,38.530704
377,Gaia DR3 3405229125161863040,767338.8782513615,247.4519457455508,-10000.0,3100.9611823396153,72.83551206946963,16.383917279892724,1.04914
55,Gaia DR3 3406219510261077120,771509.0723491975,577.9089113413653,-10000.0,1335.0011692300664,70.62094305993544,16.9469275929847,0.91893446
31,Gaia DR3 3405244415245420544,780490.9157078606,93.4158559099296,-10000.0,8355.015410450236,72.84219392247263,16.51238892138198,1.0894116000000003
40,Gaia DR3 3309786460692949888,793182.9295075749,79.72973169834259,-10000.0,9948.395819373658,71.3045337926153,15.786569030102315,1.9475255
144,Gaia DR3 3406483216956587520,800787.993287376,914.3012279038829,-10000.0,875.8470062686604,72.85289119751911,17.411151148092074,0.98489773
95,Gaia DR3 3310054054335799040,806316.9230727344,0.01707476385221483,0.0,47222727.649503864,70.81804107430605,16.32297910126574,1.0163153
37,Gaia DR3 3405221943975776896,814365.8545259009,0.2990555638810905,0.0,2723125.5755860354,72.69910513334163,16.256002112745374,1.1023812
389,Gaia DR3 3406769227418436096,816099.2543934943,0.03661201604772566,0.0,22290475.709659547,72.10649117136775,18.105817110800604,1.0949813
24,Gaia DR3 3406705455745162368,818882.5174241381,0.14034346697583466,0.0,5834846.003662851,72.53724598800564,17.878464051132095,1.181975
32,Gaia DR3 3405848150207984128,819883.250113205,0.1275242131094693,0.0,6429235.908394911,71.73269813651531,15.799054656801367,1.1373181
82,Gaia DR3 3405221634738931456,823538.2880239558,199.71796841453042,-10000.0,4123.50623512571,72.73616898922675,16.234444180135938,0.999556
138,Gaia DR3 3309774885758238592,824386.5330714454,0.007114137658759333,0.0,115880036.71202701,71.61824368685964,15.802302171406494,1.0738729999999999
29,Gaia DR3 3409383801646111104,836286.4482619034,0.01078938408597131,0.0,77510119.35419638,70.8846446550435,17.787741527152438,1.0670676000000001
25,Gaia DR3 3409274395943748608,839375.0572733831,0.04534921578244644,0.0,18509141.62000315,70.71318181609409,17.553440533406842,0.99118
48,Gaia DR3 3406785277712878080,840984.3308210642,82.12491943561042,-10000.0,10240.306311416636,71.79529545553531,18.205888752641336,1.0373459
378,Gaia DR3 3405121957138209920,850040.7949801323,0.010659647173345001,0.0,79743802.1312472,72.50530603413313,15.995996294976845,0.9448757
61,Gaia DR3 3405118345069755520,856660.5013972115,624.814372078831,-10000.0,1371.0640146560668,72.55553364637292,15.935633599444106,0.95034635
45,Gaia DR3 3405114535433806592,856743.4760454987,0.12353961154851383,0.0,6934969.806903244,72.35690283872282,15.89062002701858,1.0804071000000002
54,Gaia DR3 3406724254817488768,860770.3365242055,202.09420356298983,-10000.0,4259.252968905245,72.36423758667085,18.09036428656069,0.97521603
33,Gaia DR3 3409234332488594304,868103.1187804434,59.13688754119932,-6523.045103032659,14679.553741742931,70.51577678022527,17.174098191133456,1.0030439
273,Gaia DR3 3409388367196086272,872757.9725893163,4651.947162685501,-10000.0,187.61132533704142,70.82891616725226,17.89311806648046,1.1240515
43,Gaia DR3 3405223451510000256,873803.6854683511,1022.548959684908,-10000.0,854.5348143893357,73.000528686042,16.25749953155717,1.1199763999999999
68,Gaia DR3 3405108724343198848,875028.813601065,342.8478750546998,-10000.0,2552.2363627351,72.40177554767256,15.759372713026133,0.98101383
107,Gaia DR3 3406434911460866304,877443.1044647094,0.018503353812479417,0.0,47420760.22309674,72.99411662982014,17.312268075148634,1.110214
293,Gaia DR3 3406724667133544064,879469.0840293149,1961.9844830901607,-10000.0,448.2548621608543,72.4354690799653,18.077018193595613,1.0034142
342,Gaia DR3 3310128035148102912,887074.4723669707,3899.4868967746443,-10000.0,227.48492195234468,70.5021805217213,16.787917831175264,1.0758005
39,Gaia DR3 3309768799788263936,891993.2009810242,210.09736528930623,-10000.0,4245.618214929732,71.50769634993196,15.636113738824985,0.90604246
36,Gaia DR3 3409385309179139584,894622.1051730252,149.214938240318,-10000.0,5995.526424654563,70.8350571885458,17.866185058298868,3.5546606
34,Gaia DR3 3309786185815632512,900773.9747823802,0.02520908638123007,0.0,35732115.046147384,71.32183215515288,15.763928637683547,0.9914213
35,Gaia DR3 3406496552831443328,903208.998448723,183.35197655996538,-10000.0,4926.093600923511,72.98444851300425,17.641924170278784,0.9819022
47,Gaia DR3 3406496552831443584,903296.8652793614,82.81878842062959,-10000.0,10906.907508614993,72.98681096501767,17.638789694800856,0.93672127
71,Gaia DR3 3405109931228162304,906723.8777723614,0.15833935553988998,0.0,5726459.316956946,72.37044111242449,15.816514373259814,2.1250117000000004
30,Gaia DR3 3409280718135620224,916541.2518672592,0.05438232678691176,0.0,16853660.113856032,70.59968431372174,17.576176156985255,1.1348478000000002
178,Gaia DR3 3405081687523767424,934829.2122715823,0.14081110333090546,0.0,6638888.483635683,72.0523822530997,15.661500779408904,1.1182475
67,Gaia DR3 3406788090914668800,951476.9639741246,0.0031902798070640678,0.0,298242480.75899786,71.91747120169127,18.340829596264843,1.1999345
141,Gaia DR3 3406797230605523456,952039.2184983767,381.7598240302177,-10000.0,2493.817208022967,72.42352278299535,18.229534270026125,1.020757
234,Gaia DR3 3309782509323306240,957578.7143206969,0.011403011536162782,0.0,83975948.92225558,71.14339181803804,15.753740446687873,1.0288694
38,Gaia DR3 3409229045383636224,959221.0501988641,1462.726896158809,-10000.0,655.7759023354425,70.37747642531585,17.137273391907936,1.014006
42,Gaia DR3 3406745626574892800,960314.0567722727,0.005813410296215902,0.0,165189451.25847486,72.5540561357495,18.121082139195167,1.1643523999999998
72,Gaia DR3 3309740246844958464,960572.342414998,255.39237349577425,-10000.0,3761.162987237329,71.16582470456191,15.487453849430599,0.9817705
50,Gaia DR3 3406535310616294656,961774.9080479195,328.9607911541795,-10000.0,2923.676419531556,72.91236002463779,17.85883663962879,0.9710309000000001
52,Gaia DR3 3406745660935546752,965976.2397943172,0.004583611476685347,0.0,210745663.04491103,72.56615867324895,18.122665284430347,0.89517194
49,Gaia DR3 3310058765918331648,969989.0038504,772.7024045963416,-10000.0,1255.3202864136556,70.5370812211556,16.27744234980487,10.759871
281,Gaia DR3 3309778837126856064,978968.2805655283,0.19353946444687442,0.0,5058235.969410001,71.2420900462211,15.674280453812154,0.92701274
202,Gaia DR3 3405058868362389120,984787.375798226,449.2787763888248,-10000.0,2191.9294379175158,72.63963879897351,15.682159566648204,1.0449253
295,Gaia DR3 3406520398489859328,993889.3561633131,0.006538711905365997,0.0,152000787.08891845,73.01868611615217,17.687364120756346,1.002177
46,Gaia DR3 3409292812762953856,1011069.1368112457,308.53277683497254,-10000.0,3277.0234241661933,70.55033446953179,17.765753777141914,0.9712466999999999
108,Gaia DR3 3409342054564242304,1012723.4975296077,0.006617512056359958,0.0,153036894.9696585,70.62836183296461,17.877597644485775,0.92047787
242,Gaia DR3 3409798008291552640,1014526.1285402824,2048.340616407763,-10000.0,495.29171096528256,71.87795670728161,18.45779347073607,1.0471462999999999
117,Gaia DR3 3405659171647211648,1019402.84545772,371.9739495895732,-10000.0,2740.522142968624,73.2489407349496,16.989710333618135,1.0603553
262,Gaia DR3 3405062927107984384,1025220.4463755935,0.11708142101057814,0.0,8756474.234139731,72.65195539989887,15.790806511033633,2.413888
64,Gaia DR3 3405076602282506112,1026557.2705780824,0.16000025273025023,0.0,6415972.806672934,72.13534433239217,15.54512907393675,0.95874345
169,Gaia DR3 3406541289210656896,1028468.5811866095,0.00556466746193197,0.0,184821211.37020117,72.88139527432477,17.963279912197432,1.0078790000000002
53,Gaia DR3 3406798952888656896,1031484.7739887441,0.004762953542910495,0.0,216564105.59033826,72.42586711119313,18.313531319793636,1.0544537
80,Gaia DR3 3409251512357883648,1031863.2597489821,0.03838368263396938,0.0,26882862.42852029,70.3273649081754,17.307206722928118,1.00273
69,Gaia DR3 3310044644062968576,1032857.887692443,0.27695762559351456,0.0,3729299.330462736,70.56217776910141,16.11975025260132,1.2064091000000001
51,Gaia DR3 3409225265812606592,1035116.7998774619,0.12180124359375502,0.0,8498409.124047188,70.28596965503864,16.997071493056442,1.0102385
349,Gaia DR3 3409251306199667968,1041565.8250449232,0.17722919964898148,0.0,5876942.552964403,70.30659421559021,17.277045759654893,1.0388906
206,Gaia DR3 3409802234539380864,1051414.9210166766,2481.08576305708,-10000.0,423.77209876097606,71.76189711629844,18.504731997400718,1.1323571000000001
102,Gaia DR3 3409439391406358784,1052629.6408036216,0.006401984310865584,0.0,164422402.4443603,70.69429009822134,18.03969467747752,1.2300848999999998
228,Gaia DR3 3406816304555684480,1055354.4307722235,3322.9978227306656,-10000.0,317.59106898992445,72.20720348214499,18.45703703457413,1.0947441
347,Gaia DR3 3409810068560750208,1056219.751394784,270.2903851098943,-10000.0,3907.722248297318,71.46720655362151,18.4849937717767,0.9451702
344,Gaia DR3 3405164872450617856,1067233.4205058264,0.2529609745201584,0.0,4218964.694179649,72.99592949316317,16.044798780530613,1.0437368
58,Gaia DR3 3409245606777770368,1074071.3949451472,4608.278492601824,-10000.0,233.07432410377803,70.2388532373171,17.275375458469828,0.9295707000000001
172,Gaia DR3 3310033988248808960,1074659.65075065,559.3212580001427,-10000.0,1921.363859105058,70.39692656511937,16.152147054002928,1.0438124
225,Gaia DR3 3405034374164362752,1075198.0226567572,0.1983200629412927,0.0,5421529.252817152,72.40212198080705,15.563066163859574,1.096877
65,Gaia DR3 3405035817275338368,1079447.1359415266,0.15121064101086784,0.0,7138698.233968497,72.43663707068684,15.57208379268767,1.2830229
307,Gaia DR3 3409450111645228928,1081183.8487744853,436.02676497243374,-10000.0,2479.6272514207685,70.7580000601491,18.20496934205254,0.9617652
318,Gaia DR3 3409245606777770112,1086211.3203285711,0.20790160083464607,0.0,5224641.445606213,70.24067968652287,17.27503910397757,1.1326649
350,Gaia DR3 3313152585479660544,1090746.7294346176,0.020365901478146993,0.0,53557498.08595558,70.2072215360979,17.04590999766075,0.99376994
60,Gaia DR3 3406516408464159616,1090806.488918347,0.029016638113344942,0.0,37592449.01692033,73.19346447871372,17.653924332449606,0.9740144000000001
302,Gaia DR3 3308947361523300096,1095146.2846196094,159.58147255099544,-10000.0,6862.615484824827,72.0667957466954,15.283574678517091,1.0172957
97,Gaia DR3 3405642575892285696,1095147.7113649365,578.7507887319886,-10000.0,1892.2612853182377,73.38918857151714,16.854750990665153,0.9633184000000001
88,Gaia DR3 3409810717099926400,1095559.4716768914,0.013070683440080803,0.0,83818070.92943555,71.48974544317231,18.529390704815164,1.0056936
84,Gaia DR3 3309807699308330624,1096993.5016803793,88.49252285590002,-10000.0,12396.454144116877,70.78220713955005,15.698888642478956,1.0620742
244,Gaia DR3 3405658003416097792,1099002.0053648711,215.87394211959344,-10000.0,5090.943328194877,73.40746971833468,17.017989776703388,1.0028974
204,Gaia DR3 3409809273990933504,1099801.7255293594,252.74519273886827,-10000.0,4351.4249019393,71.58449585201745,18.55246649556733,0.9574153000000001
212,Gaia DR3 3409823159622345984,1114743.8478828736,0.007154803278733173,0.0,155803563.62785277,72.06536778166826,18.556868402019962,1.0080953000000001
213,Gaia DR3 3409823258404289664,1122658.7082977332,0.00315477359315381,0.0,355860309.8282617,72.08047657780706,18.565625773770773,0.9227109
116,Gaia DR3 3409824224772892672,1129485.9046967425,0.0032654980712976678,0.0,345884725.70982075,72.02406764056119,18.58536259312841,1.0578002
93,Gaia DR3 3405055574123248000,1134791.7457297756,0.17007432832827035,0.0,6672328.25132461,72.59764688539053,15.566671536248254,0.9258228999999999
159,Gaia DR3 3409859031187759360,1140945.995638262,186.0784761879411,-10000.0,6131.531271171284,71.42943217450454,18.613952209631726,1.0531083
146,Gaia DR3 3405022898012742144,1142889.3313885704,75.22848797148882,-10000.0,15192.241160313088,72.31442317225118,15.366592207397757,1.0445205
121,Gaia DR3 3405207066209921024,1145707.2691857046,227.53878392517254,-10000.0,5035.217510710074,73.46462091232813,16.446651648401488,5.5935535000000005
73,Gaia DR3 3405207066209656064,1146949.9275738571,980.7871245489857,-10000.0,1169.4178062352535,73.46515110267632,16.44752557266708,0.9558968000000001
86,Gaia DR3 3409304224492423424,1148192.44299768,205.00679854787646,-10000.0,5600.75300492796,70.16038086645409,17.458768054598337,2.0589904999999997
309,Gaia DR3 3308986742079163776,1149606.9290575208,179.77354044949038,-10000.0,6394.750452058417,71.72871254152408,15.238224047825318,0.9691358
275,Gaia DR3 3405670269842682752,1150893.9755277396,0.017543284929821334,0.0,65603105.69723276,73.42230633177597,17.16334374624581,1.0133020000000001
205,Gaia DR3 3409828622818552704,1154185.608342764,3277.914269502414,-10000.0,352.1097604904624,71.93249158585051,18.662269904597363,1.149019
166,Gaia DR3 3409827832544356992,1157244.9420117512,2033.1552029824024,-10000.0,569.1867203813105,71.95985279303177,18.657767286104512,1.3782055
162,Gaia DR3 3310031827882425856,1162689.0986124084,2099.843174061097,-10000.0,553.7028255132822,70.31626585006086,16.082787402590178,1.1099201
115,Gaia DR3 3406463739281445760,1168064.7461288136,0.014496896057687437,0.0,80573437.34001668,73.36822379493661,17.518716412315253,1.0083287
105,Gaia DR3 3310033339711961856,1168609.8321667013,1530.40378187151,-10000.0,763.5957555839441,70.30318008755094,16.141589621213523,4.189872
128,Gaia DR3 3310008085303165440,1169367.279325057,220.59580990529483,-10000.0,5300.94964100671,70.41006639255015,15.874074857708244,1.0387453000000002
76,Gaia DR3 3409336763164597248,1171889.8374884878,146.7273826703473,-10000.0,7986.851643918266,70.24188935228085,17.787260507436585,2.9351382000000004
154,Gaia DR3 3313165951417888768,1179051.2703213056,0.013411290466962246,0.0,87914826.18513215,70.08480123348005,17.122774221629676,1.0187648999999999
189,Gaia DR3 3308988460066076032,1181266.3245387708,0.008836643773612514,0.0,133678165.01398432,71.77051529304208,15.278054957542171,1.0041323
139,Gaia DR3 3409247977600840704,1184768.2891904137,147.65279282405368,-10000.0,8024.015438720551,70.09092242409164,17.301250987976132,1.0464914
130,Gaia DR3 3405198132677990016,1185635.8404297095,0.009746338070892984,0.0,121649365.31091195,73.34030306171971,16.296094840002283,1.0831627000000001
404,Gaia DR3 3409491553785409152,1195094.6929799546,0.07577628335712366,0.0,15771355.363889126,70.96332410724247,18.494847450826107,18.153582
314,Gaia DR3 3313165504739752576,1195671.6795315205,4647.094824938769,-10000.0,257.29444407179165,70.04646251043505,17.10282888210636,1.0575541000000002
185,Gaia DR3 3310086631663334784,1196114.564571996,0.3075360674222667,0.0,3889347.2710296907,70.20117702585652,16.282174640785556,1.0867746
77,Gaia DR3 3310090784896532096,1205656.1287551601,0.12623133697660718,0.0,9551163.424487762,70.15688899659,16.353271513747398,1.0415334
148,Gaia DR3 3409250279704386944,1205657.934355626,0.08538752237890153,0.0,14119837.42783399,70.07523888480586,17.324708319415056,1.0630133999999998
325,Gaia DR3 3308987154396022016,1207900.4100703667,72.642793326574,-10000.0,16627.945522966224,71.79219696700262,15.211334734860966,1.089756
89,Gaia DR3 3409863772831048576,1210719.2017326336,2881.9676639695563,-10000.0,420.1015913082858,71.24414517021656,18.667688948252387,1.1409041000000002
94,Gaia DR3 3308979625316730112,1216121.08060682,0.12051062471015973,0.0,10091401.347654736,71.39810455861871,15.269128250642847,1.1723948
301,Gaia DR3 3405212284594105856,1217120.7060379258,305.0130801386851,-10000.0,3990.38856131848,73.5318719822023,16.556023652363976,0.98324287
79,Gaia DR3 3409455613499194368,1218971.7331865905,90.19385577891931,-10000.0,13515.01965027973,70.45784756737326,18.171659285157357,1.3939611
100,Gaia DR3 3405020492830226432,1226972.3763900017,0.2191088462761586,0.0,5599830.391346046,72.24886085940848,15.276747954472256,1.2092466
113,Gaia DR3 3309797666264750464,1227971.0499771354,48.958339542885874,-2458.000268928536,25081.958690642965,70.69678813626679,15.578201665675044,1.0424433000000002
300,Gaia DR3 3406548947135713408,1231056.6619721004,0.02355455090303742,0.0,52264068.503779136,73.14493243995783,18.103768681466672,1.0194446
334,Gaia DR3 3405007951526556416,1232080.9007109806,71.64175282161239,-10000.0,17197.80508133094,72.39842737304261,15.249556564165832,0.9910091999999999
96,Gaia DR3 3309732073524317568,1234395.04297528,187.15790837585027,-10000.0,6595.473595998783,71.00567820267689,15.359739255907893,1.0406564
87,Gaia DR3 3309800586841340800,1237212.4749606904,0.20360941392268392,0.0,6076401.140423173,70.6673444619677,15.584592271341787,1.0891763
198,Gaia DR3 3409821750870383488,1238896.9790140553,0.057072338154649106,0.0,21707485.956804715,71.72771647907359,18.761257643518654,1.1202317
92,Gaia DR3 3409821613431419776,1241415.5248563006,0.01939328520990055,0.0,64012647.23433965,71.77611499532914,18.765534698753765,0.9872158000000001
99,Gaia DR3 3309797185227252096,1249766.2572488792,0.20350261249067642,0.0,6141278.689019965,70.71309077651416,15.526945954278789,1.1218927
90,Gaia DR3 3310105495161262592,1254407.7953206291,2564.9585872117464,-10000.0,489.0557693893376,70.01111312060189,16.513837435482333,2.3944572999999996
160,Gaia DR3 3309796085716963584,1256210.1962010723,0.042576368413444206,0.0,29504869.555863827,70.75043729697914,15.489049338727051,1.2687001
163,Gaia DR3 3405697242237270912,1260109.607613567,246.58242310948356,-10000.0,5110.297772741383,73.65640211296522,17.372305206160394,0.9466273000000001
125,Gaia DR3 3405591238148644480,1260215.2934130488,429.67304748734335,-10000.0,2932.963332893647,73.62190098095977,16.71822706867135,0.98781294
226,Gaia DR3 3310030453492839552,1260880.8529128043,191.79313755231735,-10000.0,6574.170843671928,70.12908018671286,16.101866000417882,1.0265222999999999
81,Gaia DR3 3313169799708595840,1261231.3013462601,0.018231446277890993,0.0,69178894.6484041,69.96969061295914,17.16234232253614,0.98549575
321,Gaia DR3 3406549466827416064,1262255.6159996656,0.30319821448317347,0.0,4163136.7063004808,73.17698708193875,18.13549170946485,1.0358423
98,Gaia DR3 3406830117170397312,1262663.1289666863,2359.905430468317,-10000.0,535.0481899251845,72.3293510812673,18.743922215507006,1.1350888000000001
124,Gaia DR3 3310085463431446016,1266975.2368905689,0.07653121492542199,0.0,16555012.724222513,70.10207163319194,16.254213524244395,1.0590603
112,Gaia DR3 3405178856864783360,1268951.2219160413,128.44113221625358,-10000.0,9879.632793796425,73.49390257007896,16.05696596483087,1.0257427
104,Gaia DR3 3308984676199098624,1275619.1317431503,401.18641795165746,-10000.0,3179.6169428070248,71.73758525616802,15.116546413333745,1.0258609
126,Gaia DR3 3409843466225631616,1276868.1946286159,3502.5415673756065,-10000.0,364.5547583280649,72.0214601902109,18.815696593075604,1.0333506
152,Gaia DR3 3404852847371433216,1285939.304974708,325.5892758204331,-10000.0,3949.575125698922,72.96528507567481,15.50994755848972,0.9528224000000001
419,Gaia DR3 3405588390586373504,1286581.4249936056,215.47505938153583,-10000.0,5970.90646447156,73.61020486948027,16.628725499614074,1.3002121000000002
168,Gaia DR3 3313163992910216192,1288155.4484256224,0.06739713731282866,0.0,19112910.425951123,69.92213014115596,17.022801653601014,1.0153872
118,Gaia DR3 3404853160903198720,1296885.6915907082,0.23103358123847145,0.0,5613407.733363535,72.96673033788058,15.540707649608562,1.4637033000000002
323,Gaia DR3 3309817526191460096,1298249.5675449648,0.1018007107372001,0.0,12752853.670112517,70.39289869145415,15.721575869682775,1.0926597
91,Gaia DR3 3405591654761500544,1300157.453368379,0.017105831144777078,0.0,76006681.13489218,73.63247749414727,16.741702521030437,1.0290116
123,Gaia DR3 3409460080263835776,1304601.338743925,0.05076965947297895,0.0,25696476.05058826,70.40406039270252,18.261018943616776,1.15546
284,Gaia DR3 3405186381647444224,1306485.2720739758,0.007181103530638692,0.0,181933774.7324994,73.52428516731416,16.28547785825337,0.9978943000000001
190,Gaia DR3 3409468391026160896,1309900.7375208058,0.01993183436485004,0.0,65719025.832907125,70.51680651704167,18.38213722304477,1.0092665
183,Gaia DR3 3406856058773417600,1310435.0266288978,3198.583685958941,-10000.0,409.6922748594671,72.87585789481507,18.54809041376649,1.0539855
393,Gaia DR3 3313217795965180928,1312662.810030069,610.5337406822204,-10000.0,2150.0250069116214,69.88127372168537,17.217288752340068,1.0241221999999999
243,Gaia DR3 3409847211437034752,1315675.3013483458,3298.459863351714,-10000.0,398.87564374102425,71.79863916087875,18.909861490808925,1.050216
122,Gaia DR3 3409847864271805440,1319248.184755029,2856.2536308879,-10000.0,461.8806153937125,71.93033317479629,18.90310648858749,1.3637342
170,Gaia DR3 3409362464247735296,1319443.9703679315,5188.90184658989,-10000.0,254.28192888926216,70.18125341085761,18.046885360829826,1.0814757
192,Gaia DR3 3405583648941437824,1322808.6451675931,1581.181068100712,-10000.0,836.595296929863,73.63863098785694,16.523645318894516,1.0424244
298,Gaia DR3 3404833369696265856,1332075.2329419276,490.2386144296173,-10000.0,2717.1976946201394,73.05010627244474,15.31036928962917,1.0205935
237,Gaia DR3 3310103742815818752,1333252.4566007424,0.03963689254017129,0.0,33636654.418595366,69.93150818512962,16.447822650057756,1.0405621999999999
106,Gaia DR3 3409322946253388160,1334119.5676179302,459.75805401354546,-10000.0,2901.786180734583,69.95587332662811,17.65849346828303,0.9875331
288,Gaia DR3 3406907770180083328,1334230.7901554804,4403.947557904989,-10000.0,302.96246097675834,72.72698004637023,18.660733578226225,0.98639333
294,Gaia DR3 3405194554969202816,1343717.258724434,795.3377280537878,-10000.0,1689.492666231923,73.66707445192002,16.395783450972093,1.0526049
119,Gaia DR3 3404825157716911232,1347657.6070726374,0.19855796282709623,0.0,6787225.190490971,72.7617440597071,15.307673925483925,0.9444895000000001
271,Gaia DR3 3309729324744019712,1351040.5427575882,0.25339331852425656,0.0,5331792.292811609,70.87120857928436,15.25689551689508,1.4587507
384,Gaia DR3 3409838754646297856,1353982.7272216761,0.0032373470557724615,0.0,418238361.193747,72.23884039548422,18.871805725736337,1.0332694
137,Gaia DR3 3409886003583769216,1357497.7411758814,616.1912897333028,-10000.0,2203.045975809602,71.29294237469288,18.906041367290968,18.178371
195,Gaia DR3 3406924980113029888,1360968.1558498302,113.41796092081077,-10000.0,11999.582295436152,72.53497129258099,18.81044841460353,1.3519987
156,Gaia DR3 3406839085063570176,1361740.126860236,0.0052453174786769585,0.0,259610620.78623918,73.12540778275006,18.400274602570573,0.9891421999999999
142,Gaia DR3 3409693417248212608,1372066.89843959,4542.297788140548,-10000.0,302.06449740523607,70.92283206037665,18.79349622736768,1.1329672
324,Gaia DR3 3308932488051636992,1376867.869678328,0.0884201518424209,0.0,15571878.593152957,71.92782505991389,15.002304519868247,1.092968
135,Gaia DR3 3409881674255355392,1377700.7904983289,144.62728759816088,-10000.0,9525.87034838264,71.02449919719321,18.84472942725705,0.996978
270,Gaia DR3 3409300857236921728,1384631.2184865023,5987.275239703599,-10000.0,231.26232936554436,69.81561630868144,17.412617554510266,1.0126594
134,Gaia DR3 3409851639548651520,1384739.8708486028,0.020675518013030223,0.0,66974857.41232242,72.16026300868731,18.934448545206163,1.0670463
214,Gaia DR3 3406569906577438976,1391067.759233779,0.02190205669774226,0.0,63513111.04847862,73.59496249712785,17.815724033470214,0.9532209
392,Gaia DR3 3409875657004447872,1392508.8067134095,0.0034559191106622953,0.0,402934432.816209,71.52591643251775,18.96738458973314,1.0564114
157,Gaia DR3 3404946997350080512,1397117.0405558024,206.70700798178774,-10000.0,6758.924403176972,73.4969170950023,15.696710238059511,1.3561885
421,Gaia DR3 3308910910135731200,1401957.5191280374,0.09227471732817483,0.0,15193300.610631822,71.66234370254638,14.963556426647155,1.0072440999999999
210,Gaia DR3 3406646292571279744,1402091.090273465,0.0065894039494303145,0.0,212779653.6733315,73.32359000221919,18.274022203147236,1.0621126
366,Gaia DR3 3406570044016525568,1407687.8357773614,0.06716528027155336,0.0,20958564.158237603,73.61262086015805,17.83452529357583,1.0074030999999999
145,Gaia DR3 3406628322427670912,1407972.2723925652,4585.353073906677,-10000.0,307.0586386040249,73.47755786579863,18.11180502895194,1.0833224
209,Gaia DR3 3409660706777953792,1408999.6210546566,5048.439269810194,-10000.0,279.09608212591826,70.38082610944387,18.493125484052698,0.99015176
182,Gaia DR3 3405678378740367616,1409183.9735945994,2725.6033215337557,-10000.0,517.0172645671789,73.82155156924678,17.169117607508568,1.2402834999999999
153,Gaia DR3 3309648025307433984,1409622.9862414638,0.035065145921030605,0.0,40200117.50175068,70.68603980826332,15.266858700596535,1.0218114999999999
267,Gaia DR3 3406458035564835712,1410167.5516898418,229.34500495741807,-10000.0,6148.67348844883,73.75246685187642,17.604823758517774,1.0463009
147,Gaia DR3 3405188542015552512,1412690.8711463977,0.01727830197514687,0.0,81760978.20135416,73.68551694178393,16.279260454894555,0.96428627
143,Gaia DR3 3313223503979654528,1416828.289632773,149.10174940590326,-10000.0,9502.425660853298,69.76652088444692,17.357052942951626,0.9937555
260,Gaia DR3 3309910499349465344,1417785.7262865885,0.052905874968180965,0.0,26798266.30103525,70.21742088211592,15.66075265624394,1.0642408
171,Gaia DR3 3406859941423164032,1419347.1731744572,3076.460140764154,-10000.0,461.3572444406542,73.07942384092719,18.58354120736766,0.9964013
221,Gaia DR3 3409551782110979072,1421071.2687130447,0.059552899940452965,0.0,23862335.337724544,70.08137585501065,18.124455467785246,0.9810222
187,Gaia DR3 3405620478285726080,1423020.438550806,519.190893918351,-10000.0,2740.8424439250525,73.99683561170505,16.91343121625732,11.054155999999999
203,Gaia DR3 3409542612358567168,1424446.7191802852,0.012774327220998525,0.0,111508551.06003313,69.99093680405342,17.987674231145675,0.97660875
415,Gaia DR3 3309716508562761088,1426543.7165762817,73.77652071274376,-10000.0,19336.012362668494,70.33227254282552,15.511907847917886,1.0054197
402,Gaia DR3 3409888163949585408,1429701.8773540151,718.3355677413409,-10000.0,1990.2980467045784,71.4308954888255,19.00939072058167,1.0343795
167,Gaia DR3 3409912288780631680,1431962.1334835365,61.56055280817344,-10000.0,23261.034350123864,71.53457010811599,19.077062476088802,1.3521885
181,Gaia DR3 3409912288782143744,1433627.7152159924,68.29091640678695,-10000.0,20992.94885247014,71.53531929839944,19.07720875942569,1.3275128999999999
305,Gaia DR3 3409946201843196544,1433827.409936259,3025.27514080619,-10000.0,473.94942383791437,72.2432291548993,19.002287701426283,1.0012312
136,Gaia DR3 3406556888532246528,1434425.7647638735,157.077776226243,-10000.0,9131.945964767381,73.68725634083789,17.761988649076518,2.6781068
391,Gaia DR3 3404834950243154816,1451331.339460278,0.03259250567680139,0.0,44529603.02752369,73.0579090317346,15.328854838457891,0.9959756999999999
155,Gaia DR3 3309629440984471680,1451791.2139737112,0.21949469870683083,0.0,6614242.724435014,70.91215191612818,15.075477528145823,1.3189104
191,Gaia DR3 3308904656664267520,1460758.8662169487,58.76324528132867,-10000.0,24858.376340918116,71.47682355717741,14.845588899968407,1.2649171000000001
251,Gaia DR3 3405595571771633920,1473310.2935505135,0.007882660600528443,0.0,186905204.7543116,73.88887104892994,16.795579933140516,1.5000781
215,Gaia DR3 3409690634109430912,1473614.9371838865,1627.4011112038947,-10000.0,905.501985367183,70.64816693405142,18.7843914683236,1.0433459
164,Gaia DR3 3309708708902162176,1475626.2643337718,177.71427866496506,-10000.0,8303.36355310925,70.27618349935751,15.39096206646436,1.2027217
193,Gaia DR3 3409907444058404352,1479028.499304023,4339.045950039839,-10000.0,340.8649081696043,71.83270962000877,19.15124367718285,1.0654588
158,Gaia DR3 3409688744324360064,1482429.3161279366,0.09515253889688052,0.0,15579503.535207681,70.55038673544003,18.725477302984807,1.1136523
219,Gaia DR3 3404806947055657344,1482711.306490168,0.22370313759352478,0.0,6628030.8914768025,72.8690408854676,15.14527862025836,1.2859296
299,Gaia DR3 3409918709757195264,1492136.8968392943,160.5441121972343,-10000.0,9294.248642430122,71.49208942784959,19.20393359789147,0.99224293
150,Gaia DR3 3313103897730560128,1492456.3556231214,0.018710353617269325,0.0,79766336.12341835,69.6865163164795,16.478424613042268,0.9939152
364,Gaia DR3 3309708880700852352,1493347.0491179645,229.0864984228291,-10000.0,6518.703893066919,70.28358656736073,15.405544267709036,0.97221136
227,Gaia DR3 3406933535688052864,1496219.7511206942,0.01310667410669223,0.0,114157088.13242932,72.691822225592,18.927886125880626,1.0802515
211,Gaia DR3 3308949869783324416,1496931.9378456334,394.05351739202536,-10000.0,3798.8036441162026,71.36601798759456,14.840880324413686,1.0395287
186,Gaia DR3 3405572924407913472,1497364.7577708098,0.0509610161640811,0.0,29382552.988144666,73.88681315244136,16.542347746117052,0.93729126
224,Gaia DR3 3406933948004973824,1499450.1509456607,280.01521787699517,-10000.0,5354.888074705775,72.68738806269012,18.96800954786529,0.94986963
272,Gaia DR3 3406577397000537856,1511005.607619056,2201.557586446687,-10000.0,686.3348099187442,73.83463833668584,17.926381729242696,1.0217824
263,Gaia DR3 3406844513901517824,1511861.5116515576,3043.3093114048497,-10000.0,496.7820740356009,73.34738826303774,18.504633706049788,0.9803973
278,Gaia DR3 3308859404889943424,1513746.0653208152,62.13984394011428,-10000.0,24360.313276287754,71.1904258076444,14.813139259544453,1.4236897
180,Gaia DR3 3308731410567813376,1516809.3313587701,0.02353668142167024,0.0,64444485.78728871,72.43752916045247,14.897676072216955,0.9529494000000001
231,Gaia DR3 3404807702970670080,1520380.78589278,0.007609393892357701,0.0,199803139.04103917,72.97806901904488,15.149601479053937,0.91187847
223,Gaia DR3 3308859301810917888,1521275.3808435458,142.89550546011347,-10000.0,10646.068789533625,71.19456751453659,14.801722995429044,0.9960905000000001
252,Gaia DR3 3409938711419871360,1521285.7522565133,2634.579724658511,-10000.0,577.4301449365702,72.5590551262122,19.07794475728614,1.6955333
175,Gaia DR3 3308914346109819136,1524256.425085464,0.236220747583563,0.0,6452678.016973334,72.05582408376681,14.802233020086739,1.0393153
336,Gaia DR3 3409701388708085632,1525588.5720239594,77.06993912337438,-10000.0,19794.858921346506,70.41991415540718,18.772700854365187,1.0379075999999998
174,Gaia DR3 3409916167136513792,1525639.7797550554,0.01506480380127023,0.0,101271798.81535642,71.51011293311477,19.158535031459703,0.9739078000000001
179,Gaia DR3 3409916171432565120,1526727.096522204,0.004126982884715008,0.0,369937830.89740956,71.50840846755813,19.15990347643077,1.0040649
406,Gaia DR3 3409917133504569216,1529925.4522872018,2902.4605041603263,-10000.0,527.11327168595,71.4479643682951,19.176934797736454,1.0780315
216,Gaia DR3 3308899330903354752,1533921.1636922045,0.08114953569137824,0.0,18902402.221078593,71.64039593046903,14.774557133504876,1.4463688000000001
176,Gaia DR3 3405581587357514368,1535989.1797135985,5178.484221946007,-10000.0,296.60980199653744,74.01130935124179,16.698149825930958,1.0278584000000002
333,Gaia DR3 3409562158752053120,1540947.8645301114,0.0150074016850634,0.0,102679191.03303468,69.93796442911308,18.2204357474018,1.0034266
367,Gaia DR3 3405625189866257792,1543082.9075560232,0.38726448262622093,0.0,3984571.208523072,73.99721081375387,16.97566806013345,1.0562274
184,Gaia DR3 3404797150236002816,1544036.0655425095,0.2200626690996218,0.0,7016347.0790383285,72.72361356403931,14.967996861077747,1.1167382
399,Gaia DR3 3409506843870968192,1556346.1620685621,396.5189412865438,-10000.0,3925.0234982945517,69.6157501583171,17.6420406155219,0.9586369
194,Gaia DR3 3405578181447970560,1556520.6162294094,188.1459648375566,-10000.0,8272.941795872657,74.01783549479815,16.64052864972818,0.9565906999999999
283,Gaia DR3 3409918056921574016,1560301.2010008942,0.0033768674296271546,0.0,462055805.7184879,71.5505833434288,19.21324356915603,1.1143321000000002
201,Gaia DR3 3404802029318181888,1567388.9254543209,0.013414467802776544,0.0,116843168.77110106,72.92428680806574,15.036318902492047,1.0088974
374,Gaia DR3 3409938226089353600,1567987.034922067,0.10159837904430136,0.0,15433189.482662473,72.62666779914116,19.06917185823161,1.0398613
233,Gaia DR3 3409999596877309952,1572768.7116396374,0.003077339131636753,0.0,511080724.08097726,72.10243630861025,19.218854183806176,0.9720269
188,Gaia DR3 3405684151177018496,1575287.7596298433,243.9967799389035,-10000.0,6456.1825775909565,74.1018522199063,17.311205444942196,0.9534915999999999
397,Gaia DR3 3406943710466668032,1575531.1073577655,64.43341522991729,-10000.0,24452.081295641547,72.97330960818793,18.99019865839001,1.0011758
196,Gaia DR3 3405582961747641088,1575656.1771255662,0.008013205167587991,0.0,196632451.58114994,74.03376380548708,16.762181960654775,1.2246758
173,Gaia DR3 3405582961747640960,1575863.67462292,0.007691629374506782,0.0,204880344.3189787,74.03411934225132,16.762761837265405,1.0416309000000001
177,Gaia DR3 3313122245828515456,1576454.2196094098,146.12475010839728,-10000.0,10788.413451109242,69.50242189102373,16.631756710322716,1.0311055
264,Gaia DR3 3313211649869855104,1578047.715363259,0.10756879113561142,0.0,14670125.960361702,69.50704207092407,17.090152996021295,15.464307000000002
197,Gaia DR3 3308702312165569152,1579786.8093226291,0.07326474994950599,0.0,21562713.452395823,72.04818582239311,14.720726916402205,1.8570305
312,Gaia DR3 3310003687254938880,1581924.428100073,0.27158323962792774,0.0,5824823.469472299,69.61643373371629,16.255809418494433,1.0700631
289,Gaia DR3 3405621856970857728,1585318.1332954997,0.6013675671277087,0.0,2636188.28143227,74.05755817242239,16.933043891718594,1.0221594999999999
297,Gaia DR3 3405625808341339264,1592831.826734476,0.019097259548814038,0.0,83406303.541253,74.06848253478873,17.018238833835966,1.0090540000000001
369,Gaia DR3 3308717804110782080,1592948.128277039,0.0686884144128954,0.0,23190928.80353317,72.44055277879444,14.78385621598358,1.605717
343,Gaia DR3 3313226042302975872,1602047.8211623458,4127.018827700906,-10000.0,388.1852465535807,69.44272992395767,17.203788159777755,1.0023438
200,Gaia DR3 3309711869998103552,1605120.6288137347,217.50623611598758,-10000.0,7379.65337213498,70.02474821550919,15.422355949274824,0.9466469000000001
320,Gaia DR3 3406554930026441728,1609067.826140688,0.19010058179443465,0.0,8464297.220724206,73.9472475481767,17.785023931616703,1.1189353000000002
217,Gaia DR3 3410095735425274624,1612319.4135158649,0.010239614007554736,0.0,157459003.0763175,71.0177196874133,19.172120660463452,0.9633934999999999
274,Gaia DR3 3308715575023558912,1614374.2875752733,69.60848636486706,-10000.0,23192.20502961667,72.6313707365722,14.77937417976712,1.0159340000000001
411,Gaia DR3 3309693174003456768,1618583.6985669548,310.60122667449474,-10000.0,5211.131056681902,70.2384948556462,15.226532136513448,1.0187595
373,Gaia DR3 3404782650426392064,1619433.9498801094,0.060382157148748755,0.0,26819743.221341133,73.29602413381376,15.211075535522053,1.0367577
306,Gaia DR3 3309881778904464128,1624325.321649246,380.56731249790266,-10000.0,4268.16825383078,69.77786537339858,15.545709839592824,1.0169823
376,Gaia DR3 3410090512744481536,1625244.862264196,3324.0700717264726,-10000.0,488.93219071644535,70.86919700909633,19.14405025106653,0.99088806
232,Gaia DR3 3309623050074647168,1628470.6328389265,0.005275345644268296,0.0,308694584.7061742,70.63480283285072,14.930775675069466,1.0354834000000002
236,Gaia DR3 3308700113141239168,1628753.2961514953,102.03476425665589,-10000.0,15962.729056290726,71.96181230987253,14.637358638584848,1.0106252
363,Gaia DR3 3404776774910106368,1638642.3158613152,92.89956203845439,-10000.0,17638.859429531258,73.38103493336594,15.081378213893032,2.3905877999999996
285,Gaia DR3 3404770525733887744,1647346.040203733,154.64244428056148,-10000.0,10652.612533820406,73.58642651619427,15.083288206952314,1.0084945
207,Gaia DR3 3404971972584513024,1654287.5749256182,0.1732466696646173,0.0,9548740.983755132,73.91512301562334,15.932194792519427,1.2312617000000001
279,Gaia DR3 3308884590577169920,1658819.3888316052,0.005097649705586301,0.0,325408665.68641907,71.58935322844522,14.59790073246532,1.0107165999999999
199,Gaia DR3 3406579939619828352,1660211.6537391988,0.04596022439419277,0.0,36122792.602139086,73.91930555586735,18.03562876389498,0.9778561
250,Gaia DR3 3406560530664478720,1662963.8714187618,0.007494784789872456,0.0,221882804.9160117,74.02348494210715,17.802531867972746,0.9656408000000001
208,Gaia DR3 3309923590409915008,1664740.638124878,0.160190758249425,0.0,10392238.955088744,69.69985121499995,15.781516041998806,1.0891364
328,Gaia DR3 3404967643257283712,1665460.1025592415,226.41050283915166,-10000.0,7355.931291502103,73.83741757396923,15.739281872961518,0.89755
381,Gaia DR3 3404869069463700736,1666789.704163957,1373.8527311115774,-10000.0,1213.2229797406055,73.83054596273297,15.303357602600125,1.0414149
346,Gaia DR3 3404967647552952832,1668122.8045282369,291.04246517081873,-10000.0,5731.544376347904,73.83768735413831,15.739075911769307,1.5163078
331,Gaia DR3 3410113946085822208,1668494.5332315653,0.15620683843840188,0.0,10681315.555141423,71.57113546066292,19.37157544716412,0.8683678
245,Gaia DR3 3404785059902367104,1677027.126095568,2709.9589862944463,-10000.0,618.8385634532084,73.48104498582228,15.241112832162445,1.0241373
222,Gaia DR3 3409623941859030656,1680803.3947324674,0.007807915827715221,0.0,215269148.87660998,69.93114593896436,18.544062484608997,0.9658511999999999
372,Gaia DR3 3404744584130651008,1691606.3026175275,0.2162019290105478,0.0,7824196.1593922665,72.84972616731315,14.7929490062121,1.0538204
395,Gaia DR3 3404761111165604096,1692480.1517355798,109.12820682684989,-10000.0,15509.098893386767,73.40780867431188,14.903403305214455,1.0179273000000002
337,Gaia DR3 3308657399690962944,1700799.3225078385,796.1463068828544,-10000.0,2136.2899102891843,72.59572711677166,14.520015056542704,1.0310705
239,Gaia DR3 3409622636187556992,1701926.168647533,4111.030548030878,-10000.0,413.99015374933913,69.80978258463755,18.492801532927608,1.0573726
218,Gaia DR3 3406603686495102720,1707431.4652168602,3693.433617362035,-10000.0,462.28838585066023,73.9950612590353,18.064114596090935,0.96655434
256,Gaia DR3 3313026176002038656,1707590.0673429116,306.6715698959309,-10000.0,5568.13945264761,69.32963735396898,16.522706929289306,1.0089917
311,Gaia DR3 3405834092780411776,1708774.3477750535,584.0682811081647,-10000.0,2925.6414070850774,74.25254942690914,17.83907878115869,1.0043971999999999
401,Gaia DR3 3404751456079135616,1711718.7035042958,0.011754060576686388,0.0,145627861.31112912,73.1842291196878,14.956570623983307,0.9235773000000002
420,Gaia DR3 3405615053743374720,1714794.329981968,110.14103190879649,-10000.0,15569.078119786662,74.29844253749171,16.968375628064667,1.0919663999999998
335,Gaia DR3 3406947107784892544,1718493.365968705,381.72029147525853,-10000.0,4501.97017121394,73.28417774100242,19.04997897768006,0.9875929
238,Gaia DR3 3406610180486164480,1721776.2471349526,82.44486599099261,-10000.0,20883.97168749189,73.93125178213779,18.272580385448276,0.950509
235,Gaia DR3 3404883363113885440,1722142.5204375128,0.18596078108892633,0.0,9260783.431609621,73.69356788795933,15.407407848240235,1.0707866000000001
247,Gaia DR3 3406610180486164992,1723220.3324609476,80.24582462049791,-10000.0,21474.26785892571,73.93012078267495,18.272333963837344,1.0352907
241,Gaia DR3 3406664468872776320,1724976.3195579278,0.00642839982692272,0.0,268336812.58181405,73.78088277584055,18.443442488917007,1.0968903
308,Gaia DR3 3406664258418758144,1726521.9356783882,0.038546708938413256,0.0,44790385.04783592,73.78322816220297,18.44400358102646,1.012577
268,Gaia DR3 3409612878021674368,1727192.2680659567,3891.827479474784,-10000.0,443.79980283685325,69.62801120499113,18.292872106930822,1.1655923000000001
365,Gaia DR3 3308795250960856192,1727765.5001598455,331.90430301184995,-10000.0,5205.613438817511,71.25433759004792,14.508718672353284,0.99372244
292,Gaia DR3 3406870623006553088,1729346.408645039,0.06584950383423444,0.0,26262102.338665925,73.5941571684185,18.67886051045814,1.0889692
253,Gaia DR3 3404785575298440704,1730040.4337778324,0.15631709467848215,0.0,11067506.323196663,73.55413989043515,15.234901031187869,1.0922322
269,Gaia DR3 3313180206411991552,1742123.6304789688,1092.6649947676085,-10000.0,1594.3803808316284,69.23456231908001,16.929011794050783,1.0707246000000001
303,Gaia DR3 3405357351410419968,1745957.8978778657,654.3372907741388,-10000.0,2668.2842663792603,74.26886423324224,16.175375397766448,1.9447794999999999
280,Gaia DR3 3313419663725997824,1748771.5895038478,214.92491649925847,-10000.0,8136.662877381559,69.2742657286844,17.38203410487444,1.025406
355,Gaia DR3 3404783509418996352,1750523.3609102925,1521.6912443329968,-10000.0,1150.3801230568292,73.5145893077073,15.152538844732508,3.507914
257,Gaia DR3 3313025454447539328,1751458.324980189,0.017466035072599764,0.0,100277957.63033986,69.30321095332765,16.486139846470678,0.96171385
230,Gaia DR3 3405784133720714496,1753329.7246837928,0.2312029331216778,0.0,7583509.867329615,74.24489788941122,17.502379809498528,2.2932552999999998
266,Gaia DR3 3405384220726007168,1754406.023143166,4429.684573228099,-10000.0,396.0566478584853,74.31886106728736,16.515092181902403,1.1285503000000001
382,Gaia DR3 3308781236485201664,1756339.594115235,63.48132736906579,-10000.0,27667.02693383019,71.31892770611235,14.371715881136383,1.1006601999999999
276,Gaia DR3 3410014195469687936,1758786.607625193,518.1124329078972,-10000.0,3394.6041359286305,72.14170762684611,19.516435540241815,8.751119000000001
348,Gaia DR3 3406878289524241536,1762875.1600307308,2657.01468611435,-10000.0,663.4796447470076,73.63155566363352,18.786669009619718,1.7180376
249,Gaia DR3 3409625694202940672,1767243.2181415695,0.01448855008935315,0.0,121975160.19496118,69.73912940650999,18.502730616199635,1.2719074
282,Gaia DR3 3409616172261238528,1769247.8030030637,0.05734495992832937,0.0,30852716.70281568,69.67375456640633,18.416340729694678,1.0762626
413,Gaia DR3 3409758146700400768,1770428.7100431507,0.08562535749814253,0.0,20676453.351818785,70.26761978483215,19.032806638046967,1.085652
319,Gaia DR3 3410023094641931776,1774222.187994468,0.022737769688161373,0.0,78029736.96748424,71.80431003886731,19.532360432025786,1.9476023
290,Gaia DR3 3409626140882305920,1774663.9878724164,0.022918741138961092,0.0,77432873.69547305,69.75547969854578,18.541855652381717,1.0184184
265,Gaia DR3 3309666854443990016,1784226.1087222635,0.04308657351364223,0.0,41410257.609771065,70.0470166062606,15.079108604372285,1.0243082000000001
310,Gaia DR3 3405307740242927616,1787952.0264354935,2480.7814629613963,-10000.0,720.7212941284848,74.19655033868112,16.030755778017568,0.9913293
255,Gaia DR3 3404979325568620160,1788039.0595153603,0.03687484715822818,0.0,48489395.816149995,74.16761828046948,16.027290027610277,1.0292991
261,Gaia DR3 3309898752613860608,1798649.0418246698,0.2277527850202054,0.0,7897374.522401999,69.55726988988032,15.643784523440347,1.17682
291,Gaia DR3 3404764130530720256,1804628.9136724325,0.25646663867642594,0.0,7036505.500231019,73.50537242569713,15.040066019411368,1.0984040000000002
398,Gaia DR3 3312999439829192704,1809399.293506329,0.013948893236781718,0.0,129716333.96226299,69.29004432820568,16.200895717340266,0.97773093
417,Gaia DR3 3410026152658890752,1813624.1987437701,0.008374830129839729,0.0,216556535.5507071,72.1354183666682,19.564368245204605,1.0131199
412,Gaia DR3 3406671272101297920,1820238.5952174861,0.22274167653448168,0.0,8171971.332610954,73.87163052109571,18.551320797560397,1.0517331
354,Gaia DR3 3309896931547853440,1825484.0388651013,0.2812191786814241,0.0,6491321.2798088705,69.53516096965534,15.605764685099091,1.0535008
410,Gaia DR3 3406684534959040512,1826631.5594398824,3725.8351564399245,-10000.0,490.260970425017,73.84419937807318,18.625182608225305,1.1415118
341,Gaia DR3 3308776219963505664,1843345.011703169,82.64204851097429,-10000.0,22305.170853290085,71.44227824408783,14.308382821882859,1.2703228000000002
313,Gaia DR3 3312973532586529024,1862779.9790012788,1484.196556559621,-10000.0,1255.0763379475943,69.17148027878702,16.07415457214468,0.99960595
326,Gaia DR3 3409774192698243584,1869180.6591813955,0.07601364604351607,0.0,24590067.132305857,70.21263476140122,19.16849378621605,1.0592023000000002
371,Gaia DR3 3405394563006988160,1869335.4780394486,0.08993479647173193,0.0,20785452.921183996,74.41343940910124,16.444980910822533,1.0583572
340,Gaia DR3 3410036636673945600,1873229.0574710758,0.006507946347909465,0.0,287837200.4515387,72.49533946877925,19.57730084990235,2.3090692
368,Gaia DR3 3410036632379520000,1873538.1499795658,0.0033281676226143576,0.0,562933830.9913175,72.49575334716495,19.577647936688763,1.318347
352,Gaia DR3 3405737786728632704,1878319.6311838883,0.007982204690779456,0.0,235313388.21135542,74.44279708823301,17.42423924577758,1.3660138000000002
332,Gaia DR3 3406596230432567680,1880696.5330246494,273.4833935076211,-10000.0,6876.821692547268,74.33524417404008,18.144623546691,1.3373042
304,Gaia DR3 3409590269315583872,1885925.5956937957,0.009080562566695878,0.0,207688189.1228489,69.33314328084215,18.16301555873445,1.0396224
345,Gaia DR3 3313197180122436864,1888277.2796394713,93.14045520949355,-10000.0,20273.438382841447,69.02217369747329,17.04108188628473,0.81732196
375,Gaia DR3 3308629602661851648,1889853.3343622827,0.004128464625479654,0.0,457761784.53817207,72.2917837991713,14.307381689458744,1.2538136
380,Gaia DR3 3409578312126684928,1899236.5521791016,276.74401597873407,-10000.0,6862.791758883218,69.22166816898039,17.988770521900875,0.96952313
315,Gaia DR3 3313001368272379008,1900819.9657432945,403.1816274212396,-10000.0,4714.550059984105,69.12828711811498,16.179374220039954,1.003718
405,Gaia DR3 3408398089470928128,1917324.5793725203,0.020370127372336743,0.0,94124329.43233855,73.64963443585495,19.005046419905707,1.0224729
360,Gaia DR3 3410167375478811136,1921910.1954599987,2558.9157606437993,-10000.0,751.0642691014041,70.65933781745109,19.55042538282684,1.1343618999999998
338,Gaia DR3 3308645167624285952,1926997.2378877357,0.02122069701427138,0.0,90807443.15758282,72.968444519398,14.473972880028224,0.9649846
330,Gaia DR3 3406690169957007232,1932290.5898162539,0.012171170232413276,0.0,158759638.79548195,73.91032382610769,18.762149269024835,0.9213949
316,Gaia DR3 3409585115354841856,1936051.9351771707,0.014742699752115493,0.0,131322754.1583324,69.25188530117238,18.16022781696139,0.975648
370,Gaia DR3 3405721637651750912,1941173.2034741146,141.4414760205432,-10000.0,13724.214834919958,74.6041090493876,17.310820169188272,0.94843316
414,Gaia DR3 3308574906254406400,1943492.9308923027,0.10666873698215465,0.0,18219892.593435723,71.92066578393701,14.184556143229909,0.9300402
394,Gaia DR3 3404913805842872832,1948505.727006881,0.007235210999111702,0.0,269308763.38590646,74.3063420634248,15.768350420909805,1.0597352
351,Gaia DR3 3312976045142286080,1948879.9179435715,0.29092364145312233,0.0,6698939.653749667,69.12399339928609,16.063187630761465,0.94437
359,Gaia DR3 3408175575806350208,1951096.9466090964,377.6311812986665,-10000.0,5166.673313096951,74.11187308618382,18.707072216906422,1.0282433000000002
322,Gaia DR3 3405820074006725504,1955903.2746584583,0.007581611695470008,0.0,257979879.90167117,74.4635909502894,17.817407031537833,1.031949
383,Gaia DR3 3410280487737742720,1963188.3750949912,4120.32328611348,-10000.0,476.46464579889323,71.37279477020645,19.80593573598191,1.0266700999999998
357,Gaia DR3 3409750420054603904,1966205.048597632,0.006202319587832958,0.0,317011244.0601612,69.85288744486404,19.055276513676752,1.1010803999999998
356,Gaia DR3 3409750420054603392,1967341.4047509553,0.014112453807325561,0.0,139404630.2372829,69.85403801698314,19.05856901223535,0.9915379000000001
329,Gaia DR3 3313073420640415360,1967706.538071714,0.2607946933597154,0.0,7545040.555551669,68.97134413013714,16.58143664613827,1.1200693000000002
379,Gaia DR3 3392755303184724992,1975648.982569189,0.08140304417628669,0.0,24269964.37984208,73.78484008003606,14.965427595870864,4.37793
358,Gaia DR3 3404911160143025536,1988197.259979499,216.35472193909033,-10000.0,9189.525618670019,74.34642328243089,15.706640626073243,1.0274386
361,Gaia DR3 3410529247948113408,1991082.4027360901,319.9143623606954,-10000.0,6223.798106604526,70.04018392095965,19.277729706460487,9.7954
422,Gaia DR3 3405519190072435840,1995207.9094117384,0.36132599214577193,0.0,5521905.295445226,74.64797408676642,16.99987106573217,1.0205764000000002
418,Gaia DR3 3308831195542825344,2000215.9793886773,0.14912124133366525,0.0,13413353.868971001,70.386402240412,14.456623459077266,0.97158027
362,Gaia DR3 3408401765962894720,2009162.998056628,0.22411679436524604,0.0,8964803.390781457,73.67481470147331,19.160044543407334,1.1072357
400,Gaia DR3 3411482391386373760,2023624.6915054778,3616.202819174576,-10000.0,559.5993346322828,73.03332970726103,19.629457345201907,1.2764944
386,Gaia DR3 3408471821174724096,2032631.868159792,11.267999427110924,-1659.8105382450267,180389.77382881814,73.33641142006452,19.453876533109568,1.2749777
390,Gaia DR3 3313073729879853952,2041303.1410135068,0.02166574453268665,0.0,94218001.04463689,68.8702006008583,16.540889404022728,1.0628417
388,Gaia DR3 3409597961599804160,2041344.623685571,0.13446974313293023,0.0,15180698.468856279,69.10994243770989,18.214467398531106,1.0108732
387,Gaia DR3 3405764617388880896,2052624.4657717154,0.12479265725520311,0.0,16448279.176987661,74.66482727786605,17.598959485064746,0.9964277
416,Gaia DR3 3308633352169177344,2053274.9711545806,0.15870672333519042,0.0,12937542.45570328,72.81747221907484,14.212370561916472,1.0864018
407,Gaia DR3 3313405404434514176,2083176.20524446,145.67032607880265,-10000.0,14300.62155635962,68.72638710302768,17.27248774682736,0.9919728999999999
409,Gaia DR3 3410390164022527360,2085212.8785444421,0.03024335943443188,0.0,68947792.75646342,69.33001608509524,18.718535764888802,1.0198146000000001
403,Gaia DR3 3313496006766982016,2111553.3915874828,1026.5289918486803,-10000.0,2056.9836880931903,68.8447582010526,17.798583862635112,1.1142111000000001
0,Gaia DR3 3406081865148861440,,,0.0,nan,71.77592068126691,16.978497681334044,1.8684415


==> anc/DZ_Cha.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
2,Gaia DR3 5200056891140078976,144167.5193510911,48.01288075423951,-6129.706702657317,3002.6842190334764,175.32236215381894,-79.16119345139992,1.0470741
4,Gaia DR3 5200056891140078720,144412.56575184083,22.255341457605844,-6213.382433547943,6488.89463353919,175.31815247643559,-79.16116836254413,0.99773824
28,Gaia DR3 5199993634861897600,159329.631716549,33.30269629537401,-5501.872871669958,4784.286242272853,177.66240156664884,-79.29255702633236,0.9754361999999999
1,Gaia DR3 5200085474144432384,165946.0617514163,0.012706293487756834,0.0,13060147.076825658,176.94952379181805,-78.69795298942644,1.7129804
51,Gaia DR3 5199604472167045504,321618.35019053327,0.0032453470782268777,0.0,99101372.65387717,177.43330107387027,-79.73703798036681,1.0668327
18,Gaia DR3 5200024318108381568,368731.12357310334,1425.1760929517493,-10000.0,258.72671131425375,178.39251503413672,-79.0425488210459,20.81551
61,Gaia DR3 5200228822975033728,482504.3406339527,452.72471577683956,-10000.0,1065.7786593471349,176.41731369918446,-77.92979951301228,0.93196493
170,Gaia DR3 5200114100102063104,490415.65616613533,2458.4913429227067,-10000.0,199.4782928879948,179.16011141938057,-78.8737787401892,1.0959982
65,Gaia DR3 5199985216726016256,528269.7722567285,0.2528426127800465,0.0,2089322.5491079793,178.76273628283258,-79.32082888880835,1.1045145
9,Gaia DR3 5199985216726016896,530337.9063737367,0.016224897121791683,0.0,32686672.981207322,178.76913231863574,-79.31975637609018,1.19589
266,Gaia DR3 5787431052263700096,553474.2358291681,171.525352886693,-10000.0,3226.7780040352673,180.679931923374,-80.06581759034907,1.0162908000000002
325,Gaia DR3 5224337608278453632,680781.0174237273,0.1380062441336411,0.0,4932972.57451974,178.22798269870162,-77.17138751131554,1.0608469999999999
15,Gaia DR3 5199981334076455680,720443.6753104287,0.019654170903923115,0.0,36656019.672985695,179.30535121089488,-79.35879694282738,1.3799629
77,Gaia DR3 5224211134379625344,754003.507456724,212.2246368700865,-10000.0,3552.8556843204206,179.70822739602752,-77.85482496922887,1.0150424
39,Gaia DR3 5224308784755729408,816284.645041388,130.63549529095246,-10000.0,6248.567001053979,175.78254603823032,-77.08024960065973,1.0646038999999998
29,Gaia DR3 5224187838477368704,850932.7663168762,133.5633298399125,-10000.0,6371.005929073455,179.6108760562949,-77.91259989403694,1.1878852
136,Gaia DR3 5224188216434490880,860582.2190765481,418.49748069045205,-10000.0,2056.361767475228,179.6164904295314,-77.90825922233095,6.215379
102,Gaia DR3 5224176396684045312,874204.0028071665,191.18496672694016,-10000.0,4572.556188770574,179.78241759003535,-78.20892229176677,1.095446
53,Gaia DR3 5224212027732828672,881565.3621639123,165.68110334383772,-10000.0,5320.856418576602,179.64596158758212,-77.82545044812473,1.0499506
7,Gaia DR3 5788550767418361088,945277.4930279703,166.62495882191817,-10000.0,5673.084630966022,180.00369947810555,-78.80806642314394,1.2750164
111,Gaia DR3 5836666564476158336,960338.1204173962,275.81461282906366,-10000.0,3481.824659567862,180.02034197053788,-78.19296063313374,2.0711619999999997
14,Gaia DR3 5836666560185012352,961644.2269269652,157.57175747917165,-10000.0,6102.897132781415,180.03357893654916,-78.194282471714,1.4274832
196,Gaia DR3 5197901122496651136,979937.7718404146,0.04680763541212714,0.0,20935425.667465523,178.5503026949352,-81.29135056806494,1.1039556000000001
231,Gaia DR3 5199519539191912704,981240.5306738428,0.018681764638896117,0.0,52523974.56238498,175.0191569494953,-80.17763758983409,0.9318880999999999
6,Gaia DR3 5836666564480769280,982856.921548609,223.79818597912038,-10000.0,4391.7108498828775,180.03787313983213,-78.1951076446867,1.5535169
5,Gaia DR3 5788551695132821376,1001890.8187283907,433.6095790191576,-10000.0,2310.5827620199448,180.157133349328,-78.75232716442946,1.107078
91,Gaia DR3 5224796108925768704,1010725.7411818377,59.313606672505934,-3235.3729031831804,17040.368945399958,178.00714433506906,-76.11030015071721,1.0121369
21,Gaia DR3 5788625396770225152,1031970.2963761523,236.14014815086242,-10000.0,4370.160281752934,180.2290374663744,-78.34152872121416,1.1671675
37,Gaia DR3 5199491501643414144,1049049.788372035,1.4939291165457762,0.0,702208.5430650286,174.93718448726693,-80.40523478995601,1.124355
3,Gaia DR3 5788345399261714816,1069214.6685459036,0.016758952378046796,0.0,63799612.55492972,180.33156214849154,-78.98494818750245,1.2149711
104,Gaia DR3 5197781314385525760,1081639.6018631936,0.07431804712022921,0.0,14554198.391587896,177.84366347086322,-81.80157746550394,0.9941053
20,Gaia DR3 5788345708499360256,1098364.1759131888,0.057806711342667766,0.0,19000634.189381298,180.4120071006449,-78.98805449309724,7.6801076
44,Gaia DR3 5788603818854455680,1099781.3489870357,404.73689053377274,-10000.0,2717.2747893986843,180.43017613554846,-78.59646267741691,1.230688
11,Gaia DR3 5788622854149598336,1111508.2927326278,213.06625034638506,-10000.0,5216.726210395273,180.43422440949539,-78.32407291168415,1.2174331
183,Gaia DR3 5224807172761802496,1117301.6474196431,0.004300977009040243,0.0,259778567.7698769,178.02075065071816,-75.83151911912678,2.968782
13,Gaia DR3 5788625843446841472,1119178.822885526,200.44836449097448,-10000.0,5583.3771741047,180.46810535085467,-78.31147681964856,1.2111878
83,Gaia DR3 5224851599902890496,1121497.4667265136,0.003950879415440693,0.0,283860211.562903,176.8778996090891,-75.79430096907363,1.0147606
22,Gaia DR3 5788534858859490432,1134392.8993116685,0.030291699660100143,0.0,37448968.2665736,180.51445939943434,-78.88372069601586,4.490089
126,Gaia DR3 5787219258834961152,1139124.7992834328,0.3063580551689296,0.0,3718279.2489504,180.05896581124938,-80.50244764195746,0.9513598
152,Gaia DR3 5200261950059498112,1147726.5359634967,144.7501761751082,-10000.0,7929.016504788642,174.03365202565033,-78.65176975230268,1.1244428999999998
68,Gaia DR3 5837864718618436736,1147856.561455966,227.14391712383244,-10000.0,5053.432977605062,180.715143643246,-76.28808816663711,1.057933
173,Gaia DR3 5200262156217930240,1157762.4792659224,182.87150556248642,-10000.0,6331.0162821966815,174.0139746987399,-78.64269192090279,0.99559444
38,Gaia DR3 5197971083222159872,1166960.894511362,0.008917252763340985,0.0,130865517.15891278,174.92706335765743,-80.9386393716992,1.1052024
93,Gaia DR3 5224860567794441088,1171006.0569544064,55.43531388282461,-10000.0,21123.828385451183,176.83557438785732,-75.65628014125166,0.9845449000000001
47,Gaia DR3 5197971529898761984,1177842.881866627,0.011680228037578977,0.0,100840743.69756608,174.87636025817508,-80.924976895282,1.1421173
350,Gaia DR3 5224912515419282688,1224968.4331901183,151.94575546651964,-10000.0,8061.879908583777,178.1481856436744,-75.49842872698301,1.0037802
143,Gaia DR3 5224914340785979776,1258831.7735280755,20.63011777916822,-4889.411919721369,61019.126841787234,177.83622758639996,-75.3600124109211,1.0821306
32,Gaia DR3 5836761122481160064,1292285.4366482731,0.01369300923068564,0.0,94375561.63712347,180.6711813269876,-77.46575621260914,1.1002648000000002
52,Gaia DR3 5836953532716155264,1299436.965086248,138.34116118149427,-10000.0,9392.988709856745,180.7268374978576,-77.31060384756199,1.3106048000000001
69,Gaia DR3 5837862764414045696,1314064.7625346368,0.010885304821823375,0.0,120719151.55744077,180.0237633959649,-76.36232855930858,1.119365
79,Gaia DR3 5224879500011370496,1346895.4188612553,93.96407647152682,-10000.0,14334.152683013855,179.92537493840743,-76.02396516369774,0.94415283
107,Gaia DR3 5199873715076646656,1414540.7281686647,0.04037198948333193,0.0,35037677.019921824,173.48169062918876,-79.07577167094671,1.0386447
23,Gaia DR3 5836756960654872832,1422796.547986608,143.28817376275134,-10000.0,9929.616036159383,181.1497324666681,-77.52634194633404,1.2745423
10,Gaia DR3 5200398461301799936,1424753.7973930773,0.010025034189148003,0.0,142119594.857378,173.53962832859742,-78.00145062368344,1.1784803
162,Gaia DR3 5784105613704681472,1425333.950969307,0.028662570501972157,0.0,49728057.39356962,180.39345650014488,-81.38502405770946,3.4147239000000003
301,Gaia DR3 5225011303967443840,1441141.3384390024,0.002524019018183038,0.0,570970871.4779949,176.64183538747676,-74.93965733952645,0.85833263
146,Gaia DR3 5836680858132132224,1445809.6533480976,204.2956854181281,-10000.0,7077.04448279946,182.10215242886173,-77.86480724657393,1.0503619
292,Gaia DR3 5226504131520362240,1466648.2276984472,34.709170672151885,-10000.0,42255.35209561141,176.8153642946304,-74.74586216177507,1.0460975000000001
155,Gaia DR3 5225174581440559232,1530931.5310280723,1791.8166379961656,-10000.0,854.4018950176466,174.98348962884108,-74.98591797758924,1.1434075000000001
64,Gaia DR3 5199501633471105152,1540748.1572032948,0.09099287833794793,0.0,16932623.57830851,173.4166513690324,-80.39435028089541,1.0403293
149,Gaia DR3 5226431112777324928,1561997.4916245996,0.005289079746976928,0.0,295325002.90194875,179.56849522201588,-75.1318289557356,1.0365090000000001
8,Gaia DR3 5788542967753682048,1574892.6721390842,1458.8607265648054,-10000.0,1079.5359991954135,181.7722490620488,-78.74155392796024,4.4311824
25,Gaia DR3 5788542967759337472,1582765.8005170594,224.17165624947725,-10000.0,7060.5081257713655,181.77207281138595,-78.7411566919441,1.0297124
116,Gaia DR3 5224534528236845184,1587603.1385828308,168.8232942093028,-10000.0,9403.934131356074,171.53418572695824,-76.91894752740214,1.1213881
218,Gaia DR3 5225172897817489024,1603135.9268890845,0.009685006453168544,0.0,165527605.44259658,175.20624915996964,-74.99424560680053,1.014964
313,Gaia DR3 5226496709817339136,1613505.0004758202,97.28802449418454,-10000.0,16584.826435367373,178.08048234704293,-74.35947116932584,1.0209986999999998
314,Gaia DR3 5226583536876870528,1613611.2705726875,54.753460046398274,-10000.0,29470.489521672378,179.47524995973183,-74.2157961943287,1.048441
24,Gaia DR3 5199843036128381184,1617088.7723284608,999.7214455849623,-10000.0,1617.539345054523,172.53796502137786,-79.34557752918766,1.5502236
199,Gaia DR3 5226539075374608512,1624187.2532446755,0.0026710065393758735,0.0,608080597.8199494,176.98287110658626,-74.38252229499376,1.0300037
254,Gaia DR3 5200409353338832896,1635375.5234657885,0.02172649595899107,0.0,75271020.5342165,172.94036907947674,-78.03024491362825,1.0199687
124,Gaia DR3 5788617494030468992,1637160.6908090862,169.85194061163975,-10000.0,9638.751755874218,181.94071693712704,-78.26848924538315,1.1127332
113,Gaia DR3 5837882207728535040,1651311.2692482339,665.7726202986717,-10000.0,2480.2931494951545,181.10409865708047,-76.04509486582984,1.0989666999999999
135,Gaia DR3 5787220805023168768,1664372.6541150701,0.4027483626713035,0.0,4132537.3567649256,181.71256757665142,-80.39052702029295,1.1950227
66,Gaia DR3 5199879762390710528,1668681.712965112,0.07504955430865028,0.0,22234398.702788543,172.77405265985809,-78.93296985436182,1.0547752000000001
84,Gaia DR3 5197952116646468992,1671338.8803493083,160.67154084888512,-10000.0,10402.208577318846,172.77127502938163,-81.15829706464642,1.0066651
200,Gaia DR3 5226523407334415488,1672177.623328803,55.27927165054462,-10000.0,30249.631975972832,175.7582124165949,-74.50110098369015,1.1422326999999999
248,Gaia DR3 5226548558662615808,1679088.530489676,53.634956171284934,-10000.0,31305.86189214835,177.29369218873632,-74.17169779123667,0.9608306000000001
377,Gaia DR3 5226638821696840576,1688649.2005782612,57.24383183587813,-10000.0,29499.234178098533,177.68681765900752,-74.18711416987422,2.8976238
17,Gaia DR3 5787486405802316288,1695539.0589274561,0.010536122266085102,0.0,160926289.20843628,181.95010009646026,-79.8784693306913,1.1791111
171,Gaia DR3 5225083906094232832,1700704.2748400266,0.007971294039711313,0.0,213353599.3487977,174.4108604461797,-75.21239096881992,1.047843
182,Gaia DR3 5838099056336692096,1710265.5621966633,4159.075928400107,-10000.0,411.21287315727363,181.380401417976,-75.6625169354165,2.544579
70,Gaia DR3 5224622660961652480,1715269.9279084823,0.11042889454841806,0.0,15532799.951704798,173.34622099521374,-76.36945573206525,2.0986185
73,Gaia DR3 5224622660965933568,1715337.2748699498,0.05536622133047669,0.0,30981656.931782186,173.34612932464688,-76.36924970438513,13.562999999999999
372,Gaia DR3 5197183656799885952,1728218.6279983527,60.87207515957208,-4483.567270728656,28390.99247837277,176.75431257559606,-83.64559874179692,1.0611638
133,Gaia DR3 5837888190620531072,1730930.02192356,379.682186547067,-10000.0,4558.891839685996,181.371329173803,-76.01452874963044,1.0480651
214,Gaia DR3 5226532233485499136,1732236.825799451,0.0037660192907398686,0.0,459964936.99827474,175.87291689300022,-74.31051901719663,1.192843
238,Gaia DR3 5197186306797211008,1739073.7490673002,37.35635442884333,-10000.0,46553.62589997643,175.11839630155896,-83.57239726256542,1.0629576
184,Gaia DR3 5841257781444541824,1739322.8410971605,84.71883976539837,-10000.0,20530.531885394757,180.01050249518033,-74.73522113223613,1.2022727
145,Gaia DR3 5788355123065105920,1739397.5612761944,2805.6023048149905,-10000.0,619.9729584948767,182.282236074657,-78.78097729273415,3.8673135999999997
343,Gaia DR3 5226645281329192320,1744721.620350245,1546.422463546849,-8760.691814831078,1128.2309080977655,177.32336314361686,-74.00516305366429,3.4108086
348,Gaia DR3 5787535712027145600,1749278.833610634,150.26173779484245,-10000.0,11641.54534136285,183.19559650535447,-79.408719403422,1.0509297
186,Gaia DR3 5836791702648502912,1751240.4882585579,174.22663762322782,-10000.0,10051.508266179633,183.38391965364997,-77.19722461988398,1.0719272
375,Gaia DR3 5197414588601855488,1759084.884845105,0.04126559492513577,0.0,42628366.028320804,174.00272809260218,-82.3407903433652,0.96248317
284,Gaia DR3 5787417750748041600,1773559.8732595472,1208.564821716462,-10000.0,1467.4925509917227,182.23618840981274,-80.1661259571617,0.9510868
19,Gaia DR3 5788355123068307328,1774178.4947301296,0.013320703139328245,0.0,133189552.84665254,182.28106514514909,-78.78134654086868,0.9547608
192,Gaia DR3 5841451054970133120,1779213.730433624,4906.273981773164,-10000.0,362.640516417023,180.39848348941243,-74.50723291479629,1.1136582
275,Gaia DR3 5197172528542349696,1819562.0879940835,6.609416679579427,-2301.4423027926928,275298.4380022272,176.84518160905196,-83.85577318699855,0.98368526
294,Gaia DR3 5226619099206537344,1894591.3678142908,54.035910993805736,-10000.0,35061.708648374086,179.33009215672774,-73.8048909107999,1.1025698
163,Gaia DR3 5787158270300417536,1896064.3261896807,0.014135726247602185,0.0,134132784.75955959,182.30867866144757,-80.62384693122577,1.1418872
174,Gaia DR3 5787158270300417664,1898001.1733396125,0.015486952552997625,0.0,122554851.69496687,182.31464349982917,-80.62306752355475,1.0616937
239,Gaia DR3 5226727194941548800,1919096.2148543089,0.014938178077502164,0.0,128469228.63669623,174.6208980563581,-74.32616902001284,5.309736
215,Gaia DR3 5841173084688499712,1920656.3173611672,0.009151892217577439,0.0,209864394.34593523,181.09993420239846,-75.06732031885043,0.9662038000000001
35,Gaia DR3 5199882511171392640,1978197.3069424306,0.015344430075438715,0.0,128919568.67846534,171.92318760413156,-79.07624663655626,1.0891223
148,Gaia DR3 5225090743681549184,1992113.3934472038,204.0927295043548,-10000.0,9760.824887222147,172.86248875329494,-75.64868898591186,1.0132349
106,Gaia DR3 5838113178184712448,2013305.097296652,8051.012027678991,-10000.0,250.0685740345445,182.31099175450538,-75.56291640193953,1.2452
315,Gaia DR3 5788568771921725952,2016697.8134710395,183.36309563103717,-10000.0,10998.384416071567,183.48516525838173,-78.57402806334154,1.1505235
48,Gaia DR3 5837057058610125440,2020072.5880776145,786.0945862699542,-10000.0,2569.7576644852984,182.70177742066647,-76.64126973646201,0.96990114
345,Gaia DR3 5837835139184665856,2020112.0794382808,164.6202891519584,-10000.0,12271.343282440399,183.7881040660677,-76.22581355240705,1.0513713
202,Gaia DR3 5199882755986030464,2027257.8832526302,0.012792100469567903,0.0,158477326.54034632,171.78707666655447,-79.0633537347924,1.0804185
354,Gaia DR3 5770590554214754048,2027374.6422279994,51.3948258585891,-10000.0,39447.057332312856,181.0843115747395,-84.39287334261327,1.0770591
349,Gaia DR3 5227002553886942464,2028009.5764856634,63.15597790888188,-10000.0,32111.126193177926,179.70242394762786,-73.49947572966387,1.017269
16,Gaia DR3 5788586978283302912,2060570.3086094093,217.87591160398938,-10000.0,9457.540732427069,183.09434287405662,-78.3678091403389,1.3887756000000002
374,Gaia DR3 5226705926266355456,2062634.7636410652,0.0028608505270282226,0.0,720986554.2271713,176.08163573631626,-73.30422893683378,0.9260363000000001
369,Gaia DR3 5227033580731175168,2070154.6219703394,175.665599712647,-10000.0,11784.632992211844,179.06139286208958,-73.21161086530229,2.48536
299,Gaia DR3 5197154592758749440,2082009.338563617,0.014950191922041658,0.0,139263050.8972951,179.76737250214782,-84.08200927875245,1.03073
234,Gaia DR3 5197227809063711744,2090988.1303539015,0.05651229575038087,0.0,37000587.263167575,174.0968809244174,-83.59975552763942,0.92653763
30,Gaia DR3 5788309729555855872,2093315.4089363993,0.06981235385015928,0.0,29984885.10256159,183.16002155259983,-79.03333900738681,1.0026094
121,Gaia DR3 5225095382240896512,2096341.3537371133,1557.5089658438033,-10000.0,1345.9578080832362,172.480504122726,-75.54456057574312,1.207739
203,Gaia DR3 5225137713443795456,2097245.9374996144,0.009987148475619384,0.0,209994468.65333074,173.05379375333786,-75.00112393622466,1.1000978000000001
119,Gaia DR3 5200366815980633216,2112898.4753051805,0.022826590647867386,0.0,92563033.52084608,171.61106805747218,-77.98469012613211,1.4575541
267,Gaia DR3 5199693158949708288,2114604.9918674505,0.010781035141923362,0.0,196141183.4791775,171.72293060542356,-80.29352516264737,1.0549734
324,Gaia DR3 5191199156746332288,2180499.6020101886,346.89490448801257,-10000.0,6285.764287107131,171.46695558215453,-84.11247800958519,2.3334843999999997
378,Gaia DR3 5191199156743525376,2181989.559087074,306.4465129475547,-10000.0,7120.29495163647,171.47071563125238,-84.11263586457609,1.1351113000000002
100,Gaia DR3 5836989546022237952,2183882.007770957,194.33332885355892,-10000.0,11237.815050328472,183.1759223002711,-76.92693580216951,1.0816497
291,Gaia DR3 5836989541721915648,2184677.5625339993,779.2295576009591,-10000.0,2803.637953955496,183.1749626289888,-76.92812814459306,17.14276
259,Gaia DR3 5226788595794194304,2189974.902494184,0.02575262792386924,0.0,85038890.3597823,173.7868773605134,-73.98651584169319,11.756008
195,Gaia DR3 5225246633809878144,2218550.709910499,0.05886913592767495,0.0,37686143.595451295,172.99791076996655,-74.56984295603766,0.9520122999999999
12,Gaia DR3 5788291557551905280,2226489.022242389,0.01298491385686038,0.0,171467369.50172818,183.51890556895862,-79.23111945924384,1.1875452
283,Gaia DR3 5226782990857357952,2286591.4920015866,0.006158776992507155,0.0,371273630.26514554,173.31312356182102,-74.02074538103531,0.8613403000000001
305,Gaia DR3 5226782995156753408,2286855.272147206,0.011594264565118707,0.0,197240218.15296504,173.31090810828343,-74.02165977058444,1.0064709
298,Gaia DR3 5191209258509558912,2298384.837091069,85.14522406506958,-10000.0,26993.702375304107,173.20682998050538,-84.06592586261709,1.1148964
158,Gaia DR3 5838183443852841216,2306926.877182643,129.46768472901758,-10000.0,17818.55357969178,182.72616602391983,-75.13193054788468,1.1855863000000002
56,Gaia DR3 5787165348406719104,2313633.8847078285,565.017327783648,-10000.0,4094.8016475589343,183.9794537638348,-80.69869186472512,1.0497874
49,Gaia DR3 5836992466600468864,2373592.7952420833,195.86435600181923,-10000.0,12118.554103943428,184.37695606548053,-76.84237729010202,0.9768125
204,Gaia DR3 5225462584771078528,2405037.4958413974,120.61886781628944,-10000.0,19939.14832217153,169.57347093058462,-75.7331637982508,0.8068994
132,Gaia DR3 5199757544803148800,2416741.2137182485,0.01206577770320114,0.0,200297177.12079754,170.73107739795998,-79.41230106351587,1.3120154
244,Gaia DR3 5787161152220130688,2426169.1485409006,1187.86621933776,-10000.0,2042.4599243957787,184.0158431568016,-80.7763519035818,1.0031879000000001
59,Gaia DR3 5837011948571910784,2455710.004085173,231.5566948670378,-10000.0,10605.221349766054,184.46754290346016,-76.61079075912849,1.0065976
31,Gaia DR3 5788664871812309376,2463791.909755623,152.8696305342873,-10000.0,16116.948154741673,184.19055030775226,-77.89266876706718,1.1771413999999998
229,Gaia DR3 5838202681008566400,2471069.09189526,480.85217975707144,-10000.0,5138.937070314737,182.98800165598996,-74.89734754756924,0.9567610000000001
169,Gaia DR3 5200520644531246336,2477112.6177078523,987.7611807606314,-10000.0,2507.805192142029,169.85335424456585,-77.1013932077434,1.0488076000000002
352,Gaia DR3 5199771018116562304,2477238.030737003,203.41305155870361,-10000.0,12178.363245399172,169.34186426993617,-79.79914612924155,1.0245287
41,Gaia DR3 5199711953724662144,2497873.458966316,0.8147692585447572,0.0,3065743.377981291,170.58812052802222,-80.04825698669393,2.1455482999999997
211,Gaia DR3 5837841117779242496,2500575.2696671337,216.4304456184427,-10000.0,11553.713076373448,183.85673979299844,-76.05843418388014,1.4578273000000002
288,Gaia DR3 5782987685256612352,2543797.748708252,0.05124663263045936,0.0,49638339.49933132,183.26307136169552,-82.6927846944305,0.9251693999999999
139,Gaia DR3 5199911377648278784,2547001.3849516097,0.011346400735442042,0.0,224476593.4448006,170.34854235720042,-78.96345398777143,1.0512386999999999
74,Gaia DR3 5200481989819631616,2549713.336056716,0.072814724106271,0.0,35016452.61108842,170.45996057425086,-77.55684270017612,1.0005176
311,Gaia DR3 5770613712678447104,2591368.476911723,0.01639148012006095,0.0,158092402.75624892,182.27636654375868,-84.07146554532481,1.0131841000000001
181,Gaia DR3 5782941093451566080,2594545.143692985,853.2551374565807,-10000.0,3040.7612328323225,186.05029726970184,-82.90855149684694,1.0731760000000001
159,Gaia DR3 5198200468835938816,2604642.661855322,338.6355840089504,-10000.0,7691.57993091027,169.949966522352,-80.35613492194612,0.9901757999999999
187,Gaia DR3 5787534436419552896,2613884.628247534,0.10636428586078014,0.0,24574833.621022366,184.5857987558318,-79.31218335228661,1.8001697
285,Gaia DR3 5838209763412855296,2648082.724396819,128.01493219482379,-10000.0,20685.73313280943,183.64166671376802,-74.77805204860276,1.0551475000000001
88,Gaia DR3 5198013311339463040,2649004.2491237097,0.9522051826425423,0.0,2781967.8966378253,170.5898559174416,-81.56903062980841,1.0930063
42,Gaia DR3 5836710991623471872,2657594.9838713356,0.020444948247829574,0.0,129987855.76057717,184.61160178694112,-77.58606728424421,0.9753248
33,Gaia DR3 5200571290783752832,2692396.8548491052,2045.3911567797898,-10000.0,1316.3236997112788,166.91954824404982,-79.27365163501436,9.830805
166,Gaia DR3 5787526945997094784,2694852.3026889865,621.2698562353323,-10000.0,4337.65178793448,184.81502022292892,-79.39718529098134,1.0211649999999999
220,Gaia DR3 5226007010528887168,2705103.8281367817,4288.304068314161,-10000.0,630.8097058985431,171.15324430715825,-74.46833209659,1.5838988999999999
62,Gaia DR3 5199912992555490176,2711638.24099531,164.7618187728405,-10000.0,16457.928549173666,169.51572657916162,-79.0082255049548,1.0307868
206,Gaia DR3 5782720538290709632,2736742.2354743746,0.017378298295651885,0.0,157480449.9793353,183.5122444535533,-83.2710011796036,1.0311995999999999
303,Gaia DR3 5225912285027866880,2738615.633381015,0.4918564532999693,0.0,5567916.44189491,171.13904456750709,-74.58039436362681,2.417422
212,Gaia DR3 5200682444535814400,2758323.714089521,150.2759493477772,-10000.0,18355.05765267901,167.88380048816617,-78.76228802334387,1.1015191
129,Gaia DR3 5199959992380639232,2780224.440627778,0.056357373165301296,0.0,49332044.49528063,169.70697702586162,-78.62039920584209,0.8713129999999999
60,Gaia DR3 5199807714317621120,2789151.9320410206,164.23531381108884,-10000.0,16982.656575608544,169.38560430021568,-79.35979051327888,1.0802040000000002
335,Gaia DR3 5226053052575633920,2797301.770548092,0.014693697017874097,0.0,190374265.04339406,171.500777044049,-73.84075689828337,1.0150579
40,Gaia DR3 5199797745697026560,2799025.057674651,478.42748513424283,-10000.0,5850.46876412058,169.64780213407954,-79.59856135139347,6.819948700000001
71,Gaia DR3 5199797749993133440,2813003.094537173,0.0861489541857896,0.0,32652782.858752124,169.6491335741632,-79.59863806585443,2.7283630000000003
115,Gaia DR3 5199927354926144896,2849228.5598571487,230.32411569454973,-10000.0,12370.517743073533,169.41195108935588,-78.86563328475651,2.0407789000000003
78,Gaia DR3 5199786514358999168,2937209.3072746503,171.43019127633778,-10000.0,17133.559062184097,168.67907499417532,-79.62023993059309,1.2263075
27,Gaia DR3 5199967109140217216,2939061.277473537,0.2552658487939609,0.0,11513726.929628626,169.27787721626743,-78.390981283934,1.2020177
26,Gaia DR3 5199967109143375616,2939307.0076683853,0.01593079971205757,0.0,184504674.01480836,169.2772100105443,-78.39076037679624,1.4748383
89,Gaia DR3 5199786514358999296,2942330.0892304904,166.10078529382687,-10000.0,17714.125095950658,168.6803215137715,-79.61850713475326,1.1285161
361,Gaia DR3 5838240137421477248,2964949.183567915,165.74594820852622,-10000.0,17888.51682719683,185.68936242098079,-74.89559962420061,1.005161
250,Gaia DR3 5197484716828239232,2969495.596648636,2455.761218362071,-10000.0,1209.195574246104,169.3722361013629,-82.68292323724785,0.95404303
147,Gaia DR3 5225353183363023744,2980592.7185993856,0.01320363732543002,0.0,225740274.83008835,169.65775056492666,-76.00448791500469,1.0127089
346,Gaia DR3 5199787442071929600,3061100.903450324,249.0061984214443,-10000.0,12293.271905904105,168.44574428145137,-79.57710584987227,1.0449594000000002
164,Gaia DR3 5783009675490125312,3071890.8181566736,11970.144609005703,-10000.0,256.62938239238525,185.44168274834416,-82.60018891948685,3.0203898
226,Gaia DR3 5838271026826568832,3115563.393019093,162.0400999899341,-10000.0,19227.113493589743,186.74354469528825,-74.6301886522763,1.0224663
297,Gaia DR3 5787547909733282688,3133797.9780559847,12578.039528399497,-10000.0,249.14836457464588,186.72274671886916,-79.7071322157194,1.7064278000000002
246,Gaia DR3 5841316570956614656,3140441.257049697,120.88412686054099,-10000.0,25978.938166734613,184.9726858959336,-74.33597096183937,1.2423905000000002
323,Gaia DR3 5837182402937505536,3142338.0737422905,0.019998368664000652,0.0,157129720.25557554,185.576293473424,-75.99338155575859,0.9998545
353,Gaia DR3 5837182407234220288,3143955.194924519,0.00937273597430651,0.0,335436227.3239155,185.58133909405018,-75.99428885875732,0.9673134
273,Gaia DR3 5841382846589454080,3179665.544374668,115.94408765215765,-10000.0,27424.12837741189,184.9314428379704,-74.06594453052868,0.9142643
76,Gaia DR3 5784080153137557248,3202540.8564545163,10170.766002734055,-10000.0,314.87705602445527,186.6067054645835,-81.1806681743217,1.1764603999999999
96,Gaia DR3 5225325141518272384,3266211.9499495355,140.6654594967935,-10000.0,23219.715498274043,168.11376398955306,-76.42463067787526,1.2374145
279,Gaia DR3 5191429263914470144,3267025.4082446075,202.27218540167513,-10000.0,16151.629556762338,168.91549031551426,-83.49532215149033,1.0024459000000001
308,Gaia DR3 5841394189606679040,3281859.353893923,118.51023738628265,-10000.0,27692.623238925284,185.15013479743644,-73.88416052346352,1.1659823999999999
188,Gaia DR3 5201291294804191360,3286725.9412011295,0.028149141127556537,0.0,116761144.72933586,168.53891989005857,-76.80167510741616,1.243903
286,Gaia DR3 5197700431562844544,3335386.99978083,606.7473214036648,-10000.0,5497.159826045313,165.4983673823109,-81.70450000218295,0.9144681
370,Gaia DR3 5841324542416019712,3405804.0365138403,203.38358573471882,-10000.0,16745.71733117226,185.7019614272179,-74.17238182863365,1.0686809
125,Gaia DR3 5837190997169864704,3428002.440378326,168.2612309822514,-10000.0,20373.097357999955,186.49203472802571,-75.85328728420615,1.0586377
87,Gaia DR3 5836903577956815744,3471109.311517902,0.014356315177741276,0.0,241782746.37629002,186.726297950185,-76.71120136901219,1.0272905
97,Gaia DR3 5200721816498348032,3499964.622197961,0.0369764040239789,0.0,94654002.04758316,167.7342141591302,-78.25409045977953,1.0684546
144,Gaia DR3 5787272001034371328,3502993.835094943,153.72389949968232,-10000.0,22787.568143248816,187.17807707674896,-80.28628289109723,1.0280321
85,Gaia DR3 5198108453456157440,3540297.445593566,0.056725718615377646,0.0,62410799.404731296,167.86541685779088,-81.0943241995866,1.0102519
118,Gaia DR3 5837191237684194176,3553501.032334803,0.06659765121565325,0.0,53357753.12597782,186.7216892202139,-75.83762896258249,1.023327
309,Gaia DR3 5841343264173653248,3564872.8213695316,0.07082520770260521,0.0,50333390.285820544,185.9329549400512,-73.97127380843978,25.509764
46,Gaia DR3 5200567854809282048,3601440.909473601,0.010197629274552185,0.0,353164526.03948516,167.44420259640088,-79.26489295809394,1.0506959999999999
208,Gaia DR3 5201202337439624448,3601772.134188513,671.4172309693337,-10000.0,5364.432081953852,166.36383166418227,-77.37644936426432,1.1312309999999999
227,Gaia DR3 5787274200057643520,3623418.335290541,321.0075411379203,-10000.0,11287.642410038416,187.9747124255132,-80.19354568941996,2.677043
123,Gaia DR3 5787274578014765440,3639413.3186034295,1092.0051209465641,-10000.0,3332.780450194903,187.97723633064305,-80.1940020085483,0.86702263
117,Gaia DR3 5201122936381243392,3660995.079057248,0.011305392443439265,0.0,323827332.60903233,167.3263609614149,-77.79453141517153,1.0160476
373,Gaia DR3 5225953173115389056,3700137.287085806,0.009156760252739628,0.0,404088038.23150826,168.05170740524298,-74.68216606190792,0.91957307
276,Gaia DR3 5787350440019647360,3773145.196847973,1345.5080527850187,-10000.0,2804.2531510964022,188.47235003692936,-79.77931597392758,0.97014534
366,Gaia DR3 5191304675503300096,3793793.914702217,193.1705167980337,-10000.0,19639.61155971207,165.76212228006347,-84.11440704664103,1.1099502
342,Gaia DR3 5841364330993472768,3800802.478069696,0.00923844864367696,0.0,411411333.72766715,186.62854401819993,-73.88249381676172,1.0651714
108,Gaia DR3 5787290967610018048,3806149.040507386,0.010550387214047802,0.0,360759180.04597145,187.8258510586007,-80.03917523485147,0.8881610000000001
34,Gaia DR3 5787649923798412800,3826315.9069024636,154.5113609158337,-10000.0,24763.97776980785,187.9827418593803,-78.80908480867602,1.4915527
156,Gaia DR3 5225377338259188480,3862001.4299176224,0.03159182468015328,0.0,122246861.93399338,167.02755163811239,-76.29109002341805,0.98864186
55,Gaia DR3 5788408792980671232,3912089.72406878,0.014168725705732054,0.0,276107379.4015306,188.18212442346407,-78.56557281414813,1.0144689
112,Gaia DR3 5783895465248528256,3917550.5571877114,144.60358151803013,-10000.0,27091.656486386855,189.1351950956998,-81.72108916274165,1.0118204
43,Gaia DR3 5198242318997123968,3922242.0477096885,263.32770370935543,-10000.0,14894.908482697334,166.5373324212904,-80.2471789969877,1.0457712
36,Gaia DR3 5788405253927033216,3926271.5772518315,216.75210046200232,-10000.0,18114.1108615929,188.62708586758148,-78.57989808846733,1.0798371
287,Gaia DR3 5198244067046868096,3933924.4869461567,0.011899711452723932,0.0,330589905.6943647,166.60016293112432,-80.18934576838865,0.9076636
58,Gaia DR3 5788421639223883392,3949282.845082426,0.021941148686889737,0.0,179994352.23016375,188.28187615998908,-78.46755278784953,1.093466
82,Gaia DR3 5836849083411678976,3952084.5212580315,2949.8506711444784,-10000.0,1339.7574866814218,188.19948089908192,-76.90668091026673,42.862907
334,Gaia DR3 5841358038860765568,3952853.802575256,496.0105822519278,-10000.0,7969.293285294404,187.32059780551444,-73.91156823316673,1.0560029
359,Gaia DR3 5191349308803485696,4019029.911876962,1768.2249028329006,-10000.0,2272.9178315710924,163.0875492875934,-84.06007829619357,1.4462125
103,Gaia DR3 5201336447796415488,4024269.882452215,135.69335821978484,-10000.0,29657.08812316397,165.92568792827356,-76.55346122431176,0.8361867000000001
92,Gaia DR3 5201313426771792384,4031566.6265304885,0.01974538058831343,0.0,204177711.76903147,166.41124016412783,-76.94881903099534,0.96901065
344,Gaia DR3 5770751873186702976,4036512.6526266704,289.6580977179778,-10000.0,13935.438658292831,190.2045764027451,-83.46763248237177,1.0033002
368,Gaia DR3 5191349308801466752,4037775.373174985,220.35883133340124,-10000.0,18323.637626603046,163.0859830329178,-84.06030594963192,1.329811
336,Gaia DR3 5788717549588549632,4064760.6847941778,463.451590153244,-10000.0,8770.62625559259,189.1849185811752,-77.57377454368357,7.6094593999999995
257,Gaia DR3 5788733694369243136,4068575.4211973217,4599.185479218006,-10000.0,884.6295587733281,189.11048243900112,-77.46375502716019,4.822268
128,Gaia DR3 5836941201870638720,4109792.9131836523,7498.277328368323,-10000.0,548.0982808724643,189.14334294486412,-76.27504755862452,2.8176930000000002
209,Gaia DR3 5837976628285923712,4110597.564014152,0.010759467597481365,0.0,382044699.4028202,188.2081103174527,-75.43478882862016,1.0756006999999999
109,Gaia DR3 5783975218497782144,4160017.677374507,899.3947706709571,-10000.0,4625.352306942027,190.69345550050124,-81.13042898709082,1.0381943
50,Gaia DR3 5201167019925432704,4163412.556548278,0.010162416195516033,0.0,409687270.866283,165.93443572848406,-77.76971920696809,0.9730113000000001
179,Gaia DR3 5201552257018225920,4212873.8520453675,3780.7693176599682,-10000.0,1114.290108197567,165.37602331696084,-76.3912495423409,1.0785576000000001
110,Gaia DR3 5201327170667529088,4219137.549294925,0.014280743939990011,0.0,295442420.0184823,165.91084066269855,-76.80343872970136,1.0093610999999998
63,Gaia DR3 5788712941084796160,4259179.226101888,0.011658530398768418,0.0,365327282.29209906,189.08826531150743,-77.70207130085866,1.3902243
355,Gaia DR3 5782667830452221824,4262921.307391406,0.06352812117071877,0.0,67102902.286936544,188.207340816662,-83.47749005535961,1.014889
54,Gaia DR3 5200591455651675520,4272824.6703264695,0.050816674113135965,0.0,84083123.20506541,165.58182843162638,-78.95318518683912,1.0079591
45,Gaia DR3 5788500121160692480,4278202.313001849,1339.1769149581803,-10000.0,3194.650583665003,189.25940055001809,-78.14051532777745,1.0461221
293,Gaia DR3 5837134612838444032,4305911.841489277,0.0324069275779878,0.0,132870104.11977594,188.95340673574344,-76.10976095472328,1.0651190000000001
161,Gaia DR3 5787678717258871040,4353381.316363605,264.8722217926433,-10000.0,16435.779059427656,189.58751994109886,-78.56868773905481,1.4448191000000001
306,Gaia DR3 5837135265668604928,4359735.622433965,163.74216465921975,-10000.0,26625.613698874986,189.24245165252705,-76.04239546169518,1.2694253999999998
252,Gaia DR3 5837135265668605056,4368699.258291704,163.21599808142295,-10000.0,26766.366714323598,189.2442225201997,-76.04202731028322,1.3117466
219,Gaia DR3 5200757623643102848,4372946.393279499,155.7283521368553,-10000.0,28080.605318654623,164.86940388677243,-78.27684766337174,1.1170022
105,Gaia DR3 5784196976248054656,4433355.324748096,0.029451876472527335,0.0,150528789.86788917,189.4692855469653,-80.79971582322722,1.0424353000000002
237,Gaia DR3 5784256074997983360,4442377.622208872,0.015370474350620155,0.0,289020203.3374224,189.546040886964,-80.44702588270049,0.9928101
201,Gaia DR3 5201193133326623104,4457280.675093737,0.03213195382132254,0.0,138718009.4892305,165.15539554660592,-77.41953863823805,1.2523674999999999
134,Gaia DR3 5201193133326622976,4457464.904631559,0.011840421918421185,0.0,376461661.19272226,165.15493662271015,-77.41908289124015,1.2075372
223,Gaia DR3 5837530707602605056,4490042.719075428,370.7850037369799,-10000.0,12109.55856850264,189.8762627892331,-75.71312967101629,1.032577
194,Gaia DR3 5197514579737549312,4494183.344761511,167.10607923352472,-10000.0,26894.194187160912,164.24522659387344,-82.69264935058645,1.0205772
216,Gaia DR3 5782834131586074624,4500065.630137875,768.5764766409415,-10000.0,5855.065522959254,189.4519856123135,-82.99957965062471,0.88383925
67,Gaia DR3 5787304299188912640,4536637.237360213,358.2409738770429,-10000.0,12663.647009058484,191.23490496526097,-79.94074306095798,1.0753983999999999
290,Gaia DR3 5198965900727640960,4617493.254171447,182.96622157179522,-10000.0,25236.861834410025,161.98740167507808,-79.95334672867476,0.97938144
262,Gaia DR3 5838361599097855104,4652348.578530582,130.09655328808057,-10000.0,35760.73662942175,189.8379909450464,-75.04427275765255,0.9003357
72,Gaia DR3 5788461466460429312,4677497.119450901,161.0253611011156,-10000.0,29048.20139800012,190.41300563666968,-78.033574044236,1.2579542
185,Gaia DR3 5225603665854660352,4691501.999275667,7962.225602708992,-10000.0,589.219928367701,164.79222422909436,-75.69917423017769,0.94608235
371,Gaia DR3 5197665345974215168,4702486.359403715,0.15467736350425812,0.0,30401904.020521138,164.79667311394732,-82.0561584357713,1.0317165000000001
333,Gaia DR3 5838411489438615168,4751960.92500939,140.81705833028656,-10000.0,33745.63409685538,190.75553681153232,-74.65842184309287,1.0417870999999999
251,Gaia DR3 5782841587649445120,4857328.303208024,148.7572438507308,-10000.0,32652.717793575615,190.97659316213964,-82.7352618268733,0.8105144
261,Gaia DR3 5782841381491016832,4860316.250316593,144.1779196600998,-10000.0,33710.54501115576,191.00410809388688,-82.73436651427758,0.8512017
57,Gaia DR3 5787670088666679040,4879111.942159559,542.1047872949966,-10000.0,9000.311483145964,190.90172435311047,-78.56885960392701,7.397500999999999
98,Gaia DR3 5787595910289518848,4882552.46966608,195.24047699284003,-10000.0,25007.890499289937,191.60951518541268,-78.9699856076479,1.3454008
137,Gaia DR3 5201545698604583680,4885622.280995422,0.010413890323079544,0.0,469144779.6572021,164.13042819030701,-76.30929687908836,1.1711147
75,Gaia DR3 5787595940350178432,4908271.212881678,751.4500339505033,-10000.0,6531.73330378075,191.6768478003209,-78.96649664520912,1.1239308000000001
376,Gaia DR3 5782786504691102464,4920959.764786505,0.7958174840292989,0.0,6183528.087208166,190.31895856392367,-83.01279521086919,1.1247721000000002
176,Gaia DR3 5787664694187259904,4979999.280234123,0.022950797981742054,0.0,216985887.99377865,191.13419043646095,-78.68771534692806,1.001476
101,Gaia DR3 5788889996816726016,5025198.252318681,0.02463986489810599,0.0,203945852.50769603,191.21431428465354,-77.72541285851784,5.753309
86,Gaia DR3 5200991235505585664,5043818.398912133,277.28343296289205,-10000.0,18190.118122156728,163.25616024085264,-77.7531255535717,0.99757385
205,Gaia DR3 5197572682055001984,5055703.073374432,0.2016467944443299,0.0,25072072.617401298,163.8094086085631,-82.12781438240572,3.5234949999999996
271,Gaia DR3 5201631937249252608,5092273.192995287,0.009481387532767695,0.0,537081010.073302,163.6505409618635,-75.81141677337206,0.9088376
295,Gaia DR3 5225802265144060032,5104269.234682609,0.022287378215427825,0.0,229020622.58490857,163.9211168580519,-74.66399161293235,1.0087365
141,Gaia DR3 5787594050565524352,5133507.772630775,0.12166389959716536,0.0,42194174.19323275,191.55740123097846,-79.06978681626295,0.9674645000000001
95,Gaia DR3 5788888867242670336,5191937.325240744,255.0041791695493,-10000.0,20360.204848990674,191.78708029978125,-77.6931025641549,0.97978073
99,Gaia DR3 5788909723603959296,5247042.685536073,0.021894009465570033,0.0,239656545.95095703,191.80441032490737,-77.44563333767935,0.97281224
282,Gaia DR3 5198965350971797248,5268521.072672156,360.74243212918736,-10000.0,14604.661396709267,161.89753742438106,-79.99831823808927,1.3119674
180,Gaia DR3 5837314894087048832,5279506.302199343,0.02517931271738506,0.0,209676346.66827533,191.67291940176062,-75.95978509897503,1.0064169
193,Gaia DR3 5201407366296670208,5317832.174258519,145.44476314909195,-10000.0,36562.55515234561,162.54339289623834,-77.0190814957556,1.1891869
172,Gaia DR3 5837286379802373120,5334169.863445257,181.70864099595354,-10000.0,29355.620262241922,191.9880126691769,-76.10257688304155,1.1737874
236,Gaia DR3 5837552805215620224,5367047.231471421,173.46089393657894,-10000.0,30940.963750790594,191.97708196968262,-75.4255701044468,1.082324
189,Gaia DR3 5201630223561265408,5387974.86375885,0.01599170286724356,0.0,336923147.4901433,162.8146302054619,-75.81441097654174,1.0245123999999999
81,Gaia DR3 5200634852002789632,5426114.816585635,0.05044767388622323,0.0,107559266.83207199,162.39650405354598,-78.77360961422896,1.0401624
80,Gaia DR3 5199080932835414400,5459432.639196207,0.010604787347202792,0.0,514808308.7810556,162.32775956425638,-79.69119402793626,0.88467664
217,Gaia DR3 5784662791222630656,5491932.124230204,144.4624161817538,-10000.0,38016.33857016893,193.65653882847806,-80.07280958833935,0.8981985
131,Gaia DR3 5788828428460012800,5498802.971431137,356.0207376023164,-10000.0,15445.176054810128,192.72754379736344,-77.92032858829278,0.9366996999999999
130,Gaia DR3 5784662791222630400,5506108.940851142,453.8359384066044,-10000.0,12132.377528722865,193.65153234343688,-80.07295567397313,0.89443743
263,Gaia DR3 5204481738247738880,5506747.1075960435,453.1309363300787,-10000.0,12152.661992569645,160.2511348012147,-76.55682241819035,1.3074774
338,Gaia DR3 5191474412610171776,5524296.930228479,244.07875577905986,-10000.0,22633.255862829265,161.89272321136713,-83.42310826612925,1.0567278999999998
140,Gaia DR3 5198916044746980480,5555429.813348372,0.03446093463591933,0.0,161209493.3594121,162.14791394281886,-80.67372890223808,1.0083574
138,Gaia DR3 5198916246608372096,5568129.743564527,0.011566809520246772,0.0,481388556.95842165,162.11243442026816,-80.67242203737145,1.0324010000000001
326,Gaia DR3 5837643205688724608,5585696.713026162,0.009402012121592543,0.0,594095885.0923114,192.28275761072476,-74.85947802677467,0.94490397
197,Gaia DR3 5789135810682435328,5632569.903026634,0.010576174812147229,0.0,532571558.5333712,192.83063308663586,-77.03112936790713,1.1884745
122,Gaia DR3 5201011404671885696,5644416.678875828,251.84847266690872,-10000.0,22411.955169333327,161.7744169735883,-77.58813628010613,0.9739886999999999
210,Gaia DR3 5789221641309120128,5687690.711025336,157.87612151177717,-10000.0,36026.28856448724,193.0618756347056,-76.47441083013751,1.2016168
178,Gaia DR3 5789138559458933504,5789292.804184773,8574.69366600209,-10000.0,675.1603065586836,193.6359841397771,-76.88867969321497,2.2213222999999997
94,Gaia DR3 5199300461500141312,5817380.903991124,0.013416166570890222,0.0,433609770.2165839,161.32274687780398,-79.3248330692493,1.1549261
160,Gaia DR3 5201463475749481600,5821682.569614962,0.012380988709746445,0.0,470211443.2130991,161.45061426031918,-76.68293291632817,1.1533859
358,Gaia DR3 5198494205940589312,5829839.282470206,2027.2786963103706,-10000.0,2875.6970085467096,160.4351217054741,-81.37459245251341,0.98392147
327,Gaia DR3 5198343130469489024,5840371.707101713,513.7825943975694,-10000.0,11367.398916948096,161.26526555997887,-81.82942197430556,0.96448034
339,Gaia DR3 5198280350929973888,5857254.029925708,0.12430322518242465,0.0,47120692.333845176,161.65072925837342,-82.6188939957846,18.14369
265,Gaia DR3 5837278270899410688,5927467.696549768,0.10126671316510547,0.0,58533228.849697255,193.5071691888572,-76.03084362463356,1.1736374
90,Gaia DR3 5199301694152945920,5980359.738287549,0.010283973907703527,0.0,581522258.9983213,160.87134135831232,-79.28444515235694,1.0992322
114,Gaia DR3 5788868113961236224,5991642.814063646,0.028712171626742295,0.0,208679541.6227965,193.88408995414238,-77.63154116746334,0.96585715
120,Gaia DR3 5788853682870952704,6192577.480793057,0.012550272728443933,0.0,493421745.86837476,194.4449439493532,-77.695738178566,1.0162121
270,Gaia DR3 5789166047252660608,6223629.989306977,138.55891368199062,-10000.0,44916.85034129927,194.45407973388907,-76.47604128096238,1.0959858
268,Gaia DR3 5200835379732617344,6225450.6710270345,0.07843292783878111,0.0,79372922.09495798,160.18962394009898,-78.67800870612355,7.6670256
240,Gaia DR3 5204521320664617728,6263060.713785416,0.47044349238000005,0.0,13313098.842329055,160.30557752190566,-76.0961094589761,0.9815285
264,Gaia DR3 5789142235954070656,6277150.895682219,0.02674391381004816,0.0,234713248.78873125,194.60378664791972,-76.86770877906419,0.9608770000000001
165,Gaia DR3 5787807669356347136,6321672.417734336,158.29568730888485,-10000.0,39935.84743340959,196.34950363634502,-78.67223493831405,1.068094
190,Gaia DR3 5198388274867371520,6392515.414515431,1226.4595177421322,-10000.0,5212.169926557235,159.78990619297412,-81.77613323231792,1.0106455
154,Gaia DR3 5200948388911940992,6476122.418930893,141.52118684811097,-10000.0,45760.79782231798,159.42492976554638,-77.76564647336043,0.89226377
151,Gaia DR3 5783180374670009984,6481992.176830307,0.015993420670006104,0.0,405291170.0738647,195.11008875696405,-81.3341704989532,1.5829693999999999
235,Gaia DR3 5198304750641486976,6501568.738710307,0.027427553891460572,0.0,237045154.0971919,159.7484087005902,-82.23662805761447,1.0790069
198,Gaia DR3 5199332484776169600,6502328.663238644,0.022678919909989822,0.0,286712448.78705347,159.42412592979323,-78.81930496799224,1.0481907
127,Gaia DR3 5788025991134329600,6507513.800425903,163.9001948419158,-10000.0,39704.124859049116,195.36183619369038,-78.25303926617616,1.8436145
322,Gaia DR3 5204721706660675200,6520447.020998603,0.011491483250346414,0.0,567415613.7156657,159.75677264141981,-75.15747771599392,0.8717355999999999
177,Gaia DR3 5788208853662207872,6616990.502287396,280.1837142662842,-10000.0,23616.613548061774,197.2004786492529,-77.46310771950137,1.0835997
332,Gaia DR3 5200941757482352384,6699308.812686746,481.86722761594694,-10000.0,13902.81062655326,158.66287420277052,-77.88360438329767,0.9756563
150,Gaia DR3 5784409212055512832,6769780.923770653,0.012338772841076833,0.0,548659174.6979467,196.01616299981117,-80.37014594747284,1.0602635
243,Gaia DR3 5788014583701123328,6789854.84705849,0.045600331914732395,0.0,148899241.7808443,196.1277118779365,-78.38531510528105,0.94677293
304,Gaia DR3 5837385262829989120,6837291.887425854,0.05567130927929575,0.0,122815359.93924709,195.98064201625408,-75.58857347399659,0.94948417
233,Gaia DR3 5198748163065619328,6868578.743215382,0.013060795189003901,0.0,525892845.25326234,158.48593426749233,-80.51649837864584,0.9891622
142,Gaia DR3 5199184463023155200,6877252.815558968,0.011435304014100773,0.0,601405332.7378694,158.40539855165687,-79.64750313112751,1.0914118
300,Gaia DR3 5192329832657071232,6881179.884203886,300.15776020888893,-10000.0,22925.210660604153,154.20810626365926,-82.51031544063126,1.0963873
337,Gaia DR3 5203947169437207296,6950443.816212785,0.016033503291401754,0.0,433495019.14157975,158.21742992769074,-77.76155149205715,1.0255668
222,Gaia DR3 5204077491627046144,6986125.985965335,0.04506290598453253,0.0,155030525.29198328,158.17051471568942,-77.06765226538899,1.0532471
255,Gaia DR3 5789294032980890880,7004843.763824054,725.8662580888905,-10000.0,9650.322887672004,196.70722260056286,-76.13044550504323,1.0080091
242,Gaia DR3 5789052660118567680,7046539.688780258,0.07182206725980687,0.0,98111067.49810374,196.7241492785526,-76.70849564438619,19.003173999999998
351,Gaia DR3 5198384018557773440,7112384.522551972,203.70630775017884,-10000.0,34914.89586701681,157.10939297427558,-81.66661286999114,1.0049190000000001
224,Gaia DR3 5204158619267507584,7161327.893151717,0.014506561484896185,0.0,493661292.55426145,157.7292103460276,-76.62945673894458,1.2623918
269,Gaia DR3 5788225410757836928,7166104.628464177,139.90862164438812,-10000.0,51219.89298614191,199.59171648102418,-77.30261959357513,0.8499396999999999
207,Gaia DR3 5788985001494040704,7250168.305310526,0.04764930428804181,0.0,152156855.4596934,197.31859565122204,-76.99498537557896,1.0676708000000001
331,Gaia DR3 5198374638349171456,7252668.441260742,172.5851286552156,-10000.0,42023.71605116605,156.44507380366704,-81.9135327178641,1.1578975
228,Gaia DR3 5204156587745644160,7279472.367470821,0.009754012495258412,0.0,746305417.4894172,157.3920032302612,-76.71087407327953,1.0009724
256,Gaia DR3 5782809220776295424,7281798.339171603,0.01749323594354476,0.0,416263655.4306972,197.11603789962845,-82.72119410582552,1.0275396
260,Gaia DR3 5782809220774143360,7283270.505710164,0.05908424855554125,0.0,123269241.52828375,197.12037203516326,-82.72022026414383,1.0546075000000001
157,Gaia DR3 5199203601397832832,7349562.461447897,1.3404712677080248,0.0,5482819.839931657,157.11179962419925,-79.9070862961133,1.2129813
319,Gaia DR3 5782815061931850752,7391346.1923198495,173.16242883783121,-10000.0,42684.46822977944,197.55466875432984,-82.55392346885284,1.1802986999999998
175,Gaia DR3 5198730910180572928,7441952.279201529,5134.785853516856,-10000.0,1449.3208658554818,156.80208678574414,-80.70379347968644,1.2013943
153,Gaia DR3 5787829449134743936,7539169.588613665,0.15738280575527552,0.0,47903387.87285821,198.2025379912014,-78.96978519098376,0.9445024999999999
167,Gaia DR3 5784805418496805632,7566287.126759675,8837.620219335015,-10000.0,856.1453127626024,198.98234678587707,-79.23122881898499,1.1152138
347,Gaia DR3 5192203079582015360,7623404.516913262,436.8877489603339,-10000.0,17449.343761766617,155.18367510903337,-83.14969083101239,1.100293
168,Gaia DR3 5202364486871193344,7687893.613941595,0.010064353715059723,0.0,763873551.3079067,156.1499218564691,-78.81512492946692,1.0630692
249,Gaia DR3 5784804868742273792,7708120.100262884,0.12121318741720598,0.0,63591431.4647313,198.6649000739856,-79.2916715508323,17.699026
191,Gaia DR3 5787846770734831360,7879649.692434344,6099.625368379749,-10000.0,1291.8251886881744,199.98554978828065,-78.48084696626395,5.938299
230,Gaia DR3 5202375898601632768,7898818.150474133,575.5350332002063,-10000.0,13724.304681425781,155.32598821984197,-78.65186411410355,0.931895
363,Gaia DR3 5788226892521329280,7911204.879005101,1916.5789770879046,-10000.0,4127.774004401098,199.87146819464058,-77.22987847733117,0.9882576999999999
213,Gaia DR3 5783482328050134912,7921869.033694792,0.012970711165968452,0.0,610750554.2548491,199.0968350726339,-81.51560908337183,1.0644592
330,Gaia DR3 5784824007111936512,7924282.353988047,0.1394537435954797,0.0,56823733.445079826,199.26582634482796,-79.01645380967891,1.0259367
232,Gaia DR3 5788176997887922816,8099131.429368702,0.11947904599407912,0.0,67787044.6820446,199.70300510121243,-77.41129989289026,1.1266534
221,Gaia DR3 5787886387513397632,8145267.762700407,0.0102763982137065,0.0,792618930.6129044,199.87160999954082,-78.36906853643637,0.97050416
316,Gaia DR3 5204345845481741184,8194912.208819093,0.010684500858890488,0.0,766990645.3327833,154.8803097468242,-76.42187211428111,1.041569
320,Gaia DR3 5192357595326202624,8266185.400024175,0.02774585041715552,0.0,297925105.0424864,154.80863746832358,-82.25841353460748,0.9906726999999999
357,Gaia DR3 5201845208144894208,8272090.763646406,147.57255768093998,-10000.0,56054.397197147744,154.24308570215553,-79.74936849880757,0.9316747
296,Gaia DR3 5789748857136660736,8451260.07989498,0.6609805458801654,0.0,12785943.750645846,200.6351362072792,-76.84054856800495,0.9440244000000001
258,Gaia DR3 5787866282771667456,8453640.206860466,0.039974807977289736,0.0,211474191.7375338,200.72590075574345,-78.50879689520984,0.8627434000000002
247,Gaia DR3 5202487670831286784,8485844.608832419,145.4888614237831,-10000.0,58326.42118295687,153.83035593628725,-77.88286518615567,0.9725999
245,Gaia DR3 5202487632173220352,8491444.934421515,703.0069071524686,-10000.0,12078.750362234898,153.82303831761905,-77.89817193865345,0.9839078000000001
277,Gaia DR3 5204227544902285440,8495484.540925717,0.011648981416243006,0.0,729289904.1868036,153.98594941564525,-77.08637558131596,1.0102673
289,Gaia DR3 5784472506992391296,8560788.316734493,0.041116469558809716,0.0,208208253.49534994,200.98925660827516,-80.13732322329882,0.9277287000000001
341,Gaia DR3 5204234107612305408,8565759.327221852,202.41186431372685,-10000.0,42318.46466245384,153.63654969893432,-76.89241594023159,1.0668387
253,Gaia DR3 5783325024872351104,8637075.073520536,4858.8248568100025,-10000.0,1777.6057643681138,202.12290108035006,-81.27752386232929,2.6185129000000003
274,Gaia DR3 5198693767302473856,8801293.049698507,829.6317193424724,-10000.0,10608.6747221695,152.82981961360917,-80.78901572195525,0.9688135
225,Gaia DR3 5198696967054962432,8806223.086555235,162.90497876135748,-10000.0,54057.421409173956,152.7198024021524,-80.65565920495976,0.91140705
241,Gaia DR3 5201703822119065984,8885301.835223999,200.88341353839633,-10000.0,44231.13724879872,151.98078211698018,-80.55360478034184,1.0077904
317,Gaia DR3 5202242548458295040,8954866.708080003,0.142453560026129,0.0,62861656.1526261,152.65826241625402,-79.45539323636159,0.95152265
328,Gaia DR3 5783240465553831680,9017150.570502397,0.01085025307584868,0.0,831054400.9865961,202.08807487376788,-81.97320522811722,0.9893630999999999
318,Gaia DR3 5202707848033759488,9140602.623109028,0.01995633335480661,0.0,458030163.1866384,152.1826919592816,-77.3472938165563,0.9996119000000001
310,Gaia DR3 5784794801339547392,9165110.902219813,0.013804415470170198,0.0,663926040.3328627,202.69304779425627,-78.96021991321008,1.0447527
321,Gaia DR3 5789409584781922560,9259149.88649524,0.0500832810782739,0.0,184875065.83333364,202.9279169679685,-77.7180607275199,1.0838584999999998
302,Gaia DR3 5783396394345862656,9284079.813964657,411.71309297906816,-10000.0,22549.877505199154,203.6461226686372,-81.52457448919384,1.0120695
340,Gaia DR3 5789410104477515776,9337207.779821467,0.01022144551213741,0.0,913491909.6065269,203.142140526699,-77.68308751339252,0.9972711
312,Gaia DR3 5202670052321415040,9439668.056493286,0.010770268297777908,0.0,876456165.7615207,151.33266879759944,-77.81166915500884,1.2744516000000001
307,Gaia DR3 5201832636778215680,9522277.599830061,0.02389676969872496,0.0,398475514.46830624,151.1024797576471,-79.84066501274441,1.0237312
367,Gaia DR3 5198656697441633792,9559713.283624448,0.011960945248361393,0.0,799243963.1754099,151.07716527034918,-81.10820740853897,1.118718
272,Gaia DR3 5784586718763396480,9733153.58337059,0.014841429721828527,0.0,655809700.6688803,204.26015037432262,-79.17114423726106,0.9905396000000001
329,Gaia DR3 5192596739105008128,9828128.686342936,544.3894108542908,-10000.0,18053.48981884127,149.99195662586123,-81.85385910600979,1.0814575000000002
280,Gaia DR3 5201674513259761408,9942743.09181773,0.11967304658086983,0.0,83082560.15776165,149.98759687526362,-80.73830016525937,1.019786
278,Gaia DR3 5201674513262093312,9943966.961969472,0.01281736235963343,0.0,775820069.9144363,149.9842464648497,-80.73884573804386,1.1028335
281,Gaia DR3 5783745175752991872,10017568.156293634,0.06270926906814431,0.0,159746211.4477501,205.02739681852532,-79.9058564116817,8.758208999999999
360,Gaia DR3 5202616794727824384,10106681.016899629,0.03548225697263014,0.0,284837602.7684934,149.48196147221452,-78.02857788760241,0.87745494
362,Gaia DR3 5786309894001984768,10122528.507149262,0.02133213460406573,0.0,474520187.26808476,205.33528343778931,-78.50532065469595,0.90401965
356,Gaia DR3 5783676048256861568,10672285.53317798,0.034454019637095004,0.0,309754439.26686674,206.82446894725567,-80.20659282759712,0.9748431000000001
365,Gaia DR3 5785161385387026560,11020181.93914581,0.010340379151398236,0.0,1065742539.7844963,207.78384260931725,-80.25953442051883,0.95184827
364,Gaia DR3 5785161419746765184,11021316.827584019,0.010922306425215956,0.0,1009064972.0410225,207.78699787054177,-80.25915367290514,1.2753188999999998
0,Gaia DR3 5200035927402217088,,,0.0,nan,177.38175429054363,-78.85031295916292,1.5081141000000002


==> anc/HD100453.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
1,Gaia DR3 5345014476938106624,1254.0074588003672,12.642479581154808,-3832.0578810229786,99.18999281356338,173.10227454762511,-54.275104048101426,0.96788627
551,Gaia DR3 5345034027626030848,2767.36227544228,1409.0930716667494,-9739.625012711222,1.9639315039487761,173.4346134082658,-54.30975239975832,2.8665597000000003
4,Gaia DR3 5345014442568487808,3863.307262892084,31.528955386671036,-3739.922200562714,122.53204127800915,173.1035576631754,-54.28932325703722,1.0124556999999998
44,Gaia DR3 5345038047719734016,75808.45474359763,27.460205887828312,-4400.282822408437,2760.665927024225,173.2812794679525,-54.09172037042006,1.0295099
48,Gaia DR3 5345039078505258112,78149.89860023175,0.08671184983049487,0.0,901259.7327008926,173.18350253064477,-54.13554294698999,3.2106178
56,Gaia DR3 5343499487350150400,124500.33497276083,882.9835134739558,-10000.0,140.9996144581844,173.02772762649886,-54.742650657480276,1.0242418
257,Gaia DR3 5345046122252020352,135496.23160236666,120.21665339802273,-10000.0,1127.1003456880064,173.37733507142394,-53.974689611774394,1.2023437
5,Gaia DR3 5343448252675501056,208202.4837748305,0.09751055739891305,0.0,2135178.890661857,173.40006379403388,-54.86719481690225,2.974757
557,Gaia DR3 5344955000232824960,209166.5843841338,1758.2842019908917,-10000.0,118.96062317303203,173.77509875468704,-54.68288105606681,3.2131383
21,Gaia DR3 5343512475338273664,210506.15715741718,0.15078800302038825,0.0,1396040.4869142962,172.83279844222966,-54.676353022930364,2.7648919999999997
460,Gaia DR3 5346518643207282944,218562.94164936064,46.39967264094602,-10000.0,4710.441458082331,172.15924226153217,-54.467862769431285,1.0014565
3,Gaia DR3 5344945860538454272,246046.32028044586,0.0037683078208714067,0.0,65293583.214639984,173.89014096721806,-54.554346110103104,1.2272673
240,Gaia DR3 5344977505845596160,256738.2435528205,2001.9625339091933,-10000.0,128.24328088273097,174.1011248408837,-54.335947846713964,2.6933212
7,Gaia DR3 5348069813588939136,262684.5493491917,302.0522197079454,-10000.0,869.6660120663296,172.49284828668888,-53.660609545902254,9.739737
423,Gaia DR3 5344971218026141952,276646.2645949163,0.004847634680135677,0.0,57068298.84036836,173.99772012468983,-54.47624190261103,1.0284584
429,Gaia DR3 5344935002845313024,283062.0340925762,2687.8804080204786,-10000.0,105.31050163092657,173.9955858485926,-54.88603528161303,1.2869378
29,Gaia DR3 5345128173296498816,300584.58587871824,3372.9503698747376,-10000.0,89.11621960505785,173.61919575546844,-53.532213681177645,0.9841549
647,Gaia DR3 5345155626740869632,301676.3309933347,1972.5587533708874,-10000.0,152.9365502942829,173.30870697991546,-53.459805647074525,2.1839445
604,Gaia DR3 5344939950663318144,304678.86076886806,47.9888399095112,-10000.0,6348.952409422214,174.25998190382282,-54.75009672602498,1.1820898000000002
242,Gaia DR3 5345130337961674880,339443.8300833557,3451.437933848314,-10000.0,98.34852504645208,173.67261356306258,-53.41507370699195,1.2854381000000001
38,Gaia DR3 5346505650910288768,342415.84593668993,237.7607347683736,-10000.0,1440.1698677044858,171.95060947489867,-54.564208457549235,0.96896243
367,Gaia DR3 5343433344845833728,372930.90455035213,1494.9950008260664,-10000.0,249.4529442200726,173.659567704954,-55.25302688154663,6.886946000000001
573,Gaia DR3 5346522422763144832,379183.6655517718,0.21294084240858066,0.0,1780699.565488768,172.26021456189838,-54.39081697200643,1.0748975
331,Gaia DR3 5344937751624529792,381191.07611251995,2868.4510747921104,-10000.0,132.8909108690817,174.2585710968869,-54.84532791930469,1.0887436000000001
40,Gaia DR3 5343469968025389952,384611.8041181114,0.008060390326758574,0.0,47716275.332385816,172.68414490257504,-55.16903252844183,0.9800121999999999
2,Gaia DR3 5344965819233212928,397912.96930121933,0.0032692670468769227,0.0,121713204.70175083,174.30208398558895,-54.59881628149476,1.0764288999999998
26,Gaia DR3 5344750147462539648,398549.5424416814,4799.535453644399,-10000.0,83.03919124903086,174.31046680948623,-54.8452786716231,2.268088
144,Gaia DR3 5345135801170347136,400418.379102936,0.006449590021898752,0.0,62084315.08721749,173.79078537337935,-53.38628889129762,1.0795641000000002
9,Gaia DR3 5346485520414915968,413024.2286410427,0.0031731432804952267,0.0,130162489.40910818,172.31585515980237,-54.877830665449274,1.0059369
6,Gaia DR3 5346479400072689792,414768.13884206506,0.1167353751795445,0.0,3553062.970022002,172.33829677379055,-54.92365094886458,5.546167400000001
330,Gaia DR3 5348174095381411968,419184.3346018628,0.21291676114766941,0.0,1968770.9522837217,172.67845164482202,-53.37311299566967,1.1733245
703,Gaia DR3 5343358097030893696,422864.0223126535,0.011693568180939494,0.0,36162103.45460862,173.04910364968563,-55.43407803903262,1.0076851999999998
23,Gaia DR3 5345509085365122432,426591.61840263096,2448.901997137962,-10000.0,174.19709686267137,174.01578907607208,-53.3234652652564,1.1937678
58,Gaia DR3 5343406819139066880,445140.4363583554,0.0124444738657148,0.0,35770129.067870155,173.669905316239,-55.44798865593671,0.9803359
149,Gaia DR3 5344885524839095296,451243.7457601267,3470.331538862912,-10000.0,130.02900175583255,174.67990253779115,-54.25915087477906,3.5486016000000005
224,Gaia DR3 5345510013078052608,454656.71163280425,0.11652205920104121,0.0,3901893.896745875,173.93412635670987,-53.30299851615933,1.0072254
12,Gaia DR3 5346519845798137984,464736.71169236145,0.1509946736861976,0.0,3077835.1338285846,172.03134174443332,-54.399809765566886,2.0303912
11,Gaia DR3 5343354764144246784,472070.27493890974,0.1802900299926996,0.0,2618393.6791070756,173.1177352997616,-55.57856776114325,1.3364493
10,Gaia DR3 5348176672372346496,474582.68663183204,0.09803903371055028,0.0,4840752.388818788,172.6315848257501,-53.22819401917744,1.2749846000000002
19,Gaia DR3 5345205517077038080,492367.55529017554,0.175843231308139,0.0,2800037.0081198914,172.92447158020127,-53.053690641165275,2.6559699
13,Gaia DR3 5345116521045719680,494099.67730417574,0.03172593306809258,0.0,15573999.864517836,174.3608354905891,-53.57264949259904,15.794077
25,Gaia DR3 5345116525357448192,494209.8217684191,0.004176281047058268,0.0,118337299.66917233,174.35913321919793,-53.569676090794104,0.97858757
258,Gaia DR3 5346627872793985024,499617.72417029535,257.29014809967407,-10000.0,1941.8455306603644,170.35518380857232,-54.75655947211274,0.97388804
114,Gaia DR3 5344926069330958080,507292.24279539764,0.003805984957542785,0.0,133288031.4700232,174.4735030937084,-53.69037261901594,1.7723387
547,Gaia DR3 5348085859586493312,514568.9521607391,56.802712580754616,-10000.0,9058.879915799667,171.8143041773785,-53.44396972152124,1.0848225
97,Gaia DR3 5346542317051410560,520251.72516853287,0.25448914926208654,0.0,2044298.2605625743,171.9022815030926,-54.07917723489639,2.044725
595,Gaia DR3 5343305698439429120,523214.80757229903,20.8033881886261,-146.53473333415107,25150.461205081865,173.37589763418822,-55.72124181514906,2.181765
30,Gaia DR3 5343370466535745792,523558.2745547832,0.1269235650717348,0.0,4124988.722613314,172.3887181571231,-55.41174675561598,2.1147006
396,Gaia DR3 5344864359229958912,524324.2771174096,2035.9669171733747,-10000.0,257.5308433033641,174.84644830136276,-54.4877122792047,3.2882946000000004
8,Gaia DR3 5346531317635327616,534588.7836682322,0.015274126104131569,0.0,34999631.40435437,171.8428700967548,-54.371397743990315,1.0086498
327,Gaia DR3 5344908270988136064,562677.3710593848,3180.856801036322,-10000.0,176.89490796192544,174.9380855093145,-53.91607339302097,2.5533377999999995
349,Gaia DR3 5348082389252884096,578820.819193772,0.0074179936725038845,0.0,78029295.35236388,171.915660371187,-53.57770138766494,2.6377916
20,Gaia DR3 5345286125019730176,594180.227471438,3582.797250361676,-10000.0,165.84254869891305,174.96234885341855,-53.7411886045721,1.5240048000000002
18,Gaia DR3 5346347978367448576,611425.555510249,0.2049564245527976,0.0,2983197.8033591392,172.13080534288048,-55.49664930829498,2.0938835
185,Gaia DR3 5345552138107669120,613562.3360528116,1793.9889647857312,-10000.0,342.01009487597025,173.7367054778759,-52.700346936648494,1.9566162
187,Gaia DR3 5345558357220502656,634942.2535970724,1182.0588900521204,-10000.0,537.1494254140553,173.81390478163303,-52.637752478780676,1.7949544999999998
113,Gaia DR3 5345348281789725568,638991.0735198201,3100.6177689949564,-10000.0,206.0850840466365,174.58748006027,-52.92106701058964,2.09585
440,Gaia DR3 5345623743814856832,642268.0444323814,33.49913396904709,-10000.0,19172.676076516833,173.23578987913356,-52.329453892576474,1.0175394
49,Gaia DR3 5346363405886746752,643045.0030457403,210.6981237842197,-10000.0,3051.973085931681,171.6244233360282,-55.3881533904925,1.0299236999999999
54,Gaia DR3 5346508747582240768,645068.5953474418,0.3535514914815711,0.0,1824539.3129138194,171.55792296026718,-54.523750353435936,1.1252928999999998
132,Gaia DR3 5345604291894556928,650080.4861226275,98.52417164169793,-10000.0,6598.182712834877,173.44723437796847,-52.5072018767641,0.9054584000000001
43,Gaia DR3 5346402644727271680,662229.7119737383,0.0033441973511468387,0.0,198023514.2960798,171.5980470882679,-54.90461349814175,1.0902803
181,Gaia DR3 5343270651481842688,662639.0884929188,0.16681966375874407,0.0,3972188.1315576364,173.2421412529367,-56.09793573696421,1.3606455
65,Gaia DR3 5343315319163139840,664447.0937310855,0.15062252540229698,0.0,4411339.485620872,172.757101299254,-56.02658423943453,2.96313
42,Gaia DR3 5348590879007575680,666554.2796683722,0.014390644121315091,0.0,46318585.46769893,172.68968579639701,-52.638601007120094,10.739024
31,Gaia DR3 5348590879017159296,666594.0188770953,0.04333940035815206,0.0,15380785.460076405,172.68993543494858,-52.63840212461933,1.3951339
17,Gaia DR3 5344724721265614208,675999.3616384922,46.406921540053915,-10000.0,14566.778816712409,174.8601896295016,-55.20361105045554,1.1221923
247,Gaia DR3 5345340001097594496,678387.0870916301,173.55871896278964,-10000.0,3908.6891810780985,174.71713771934623,-53.12108757026552,0.9918455
443,Gaia DR3 5345613779490660736,681845.9395619293,34.037425008030645,-10000.0,20032.24213938209,173.3701385751536,-52.290171808564175,1.0926025
533,Gaia DR3 5344727744914243200,686828.528314288,3158.115082153049,-10000.0,217.48052570840508,175.05048227796718,-55.18071731833867,3.3178532
347,Gaia DR3 5343192070780735232,692790.8279337285,0.01884075684595892,0.0,36770859.76948545,174.31059469019831,-55.86139480393017,13.691514000000002
636,Gaia DR3 5342952068009230592,705212.1491065454,0.1385896160498803,0.0,5088491.975132754,172.5734826736495,-56.07776451368826,1.1297378999999999
362,Gaia DR3 5346547264859224064,707894.6836434149,0.3452637089006465,0.0,2050301.4518885317,171.40548554194152,-54.64475380757817,1.8063017
28,Gaia DR3 5346025576658434176,716137.6199879377,120.99180363654737,-10000.0,5918.89366439379,170.77679458335584,-55.600345519426796,1.058984
371,Gaia DR3 5345620032962592000,722125.6203853149,0.002109974580020323,0.0,342243753.65619785,172.93108929137105,-52.422297372821035,1.2064358
122,Gaia DR3 5345635632270126848,726628.1392100034,3824.676238609048,-10000.0,189.98422189959334,174.45230881699746,-52.616371416512365,1.1376187
400,Gaia DR3 5348199693400352128,730982.3082804624,0.14169085698427977,0.0,5158994.192275673,171.93031085997487,-52.901520923232404,2.444904
380,Gaia DR3 5343217119026137344,738524.0060590792,3600.963704157011,-10000.0,205.090655372759,175.0414116161094,-55.45328210573322,0.96642995
36,Gaia DR3 5345656385565213056,745444.5948979611,163.65935256422597,-10000.0,4554.85484464092,173.96928567334822,-52.36230838358844,6.9801254
409,Gaia DR3 5343258140240772992,747073.2283547622,0.002078432860630096,0.0,359440635.5412799,173.4574363798536,-56.31566648160406,1.0813178999999997
67,Gaia DR3 5345345636090741120,752069.5942754099,2867.514739872868,-10000.0,262.2722679740273,174.91276483411582,-52.97155597714795,1.8312039
321,Gaia DR3 5343177875892204288,772261.420816102,0.009031894645964432,0.0,85503811.88969675,174.6307295693474,-55.88311300232294,1.0269421
14,Gaia DR3 5346462465033903488,773238.453042913,46.19391479541125,-10000.0,16738.96781572892,170.8134921608256,-54.7207635019761,0.9615402
581,Gaia DR3 5342954988583745920,774476.915982346,0.16391959311888554,0.0,4724736.690998514,172.17010156670742,-56.079817930307065,2.5190919999999997
469,Gaia DR3 5348603385950835328,785709.4456449773,474.8791753662574,-2031.0244005586314,1654.546011707057,172.56211073878958,-52.3451755786989,4.608405599999999
266,Gaia DR3 5345319350891017984,804048.3788361304,2752.6187584300055,-10000.0,292.1030659889605,175.3104239016644,-53.34945038520889,2.7893546000000002
129,Gaia DR3 5342928875193145984,811198.982076511,60.58643358434163,-10000.0,13389.119215067361,172.64648120219016,-56.43785487562697,1.1359636999999998
89,Gaia DR3 5342925336140773120,821996.8366148556,8.383001837919146,-2033.4184673208335,98055.18983625728,172.95549529367145,-56.50230034268082,0.9610424999999999
464,Gaia DR3 5345318869858370176,828244.0771140796,0.0037422095921519237,0.0,221324876.8457689,175.27580368945095,-53.374397287996594,1.0617421999999999
238,Gaia DR3 5342879564648197888,828993.8678912076,66.07958806404382,-2434.2517818218503,12545.384924127451,173.4947006577884,-56.53244631338256,1.0093673
178,Gaia DR3 5348152139525468928,832910.8049467136,102.73576845696442,-10000.0,8107.310797948783,171.11180001562963,-53.258752518378536,0.95873415
79,Gaia DR3 5343178567403709568,844141.6351513133,2323.4879884664547,-10000.0,363.3079401923065,175.05950959722583,-55.99170864572922,4.4674263
35,Gaia DR3 5342921384769984768,846071.3744074791,0.04442515025886918,0.0,19044873.6690219,172.25494424501477,-56.347447166558865,16.800442
723,Gaia DR3 5342916780567264768,855778.9968564737,0.11253760081894265,0.0,7604382.807425432,172.51435498208016,-56.485882546738786,2.5224526000000003
22,Gaia DR3 5345982012800249600,859542.4307175004,0.32223898795868283,0.0,2667406.68521374,171.38287409887738,-55.636247855189026,1.4899318000000001
214,Gaia DR3 5348290781065880704,861392.7006111909,382.10664970892077,-10000.0,2254.3253336925127,171.50672707391072,-52.48119672309557,8.19369
156,Gaia DR3 5348290781060651008,863392.2221312005,90.33437487482473,-10000.0,9557.737276951248,171.5069480140519,-52.480921328529604,1.1266954
127,Gaia DR3 5345926521837097216,865810.8513572293,123.54930416786168,-10000.0,7007.816492279758,171.88302586606662,-56.1995410101954,6.5762525
27,Gaia DR3 5345429439493304576,867960.4525809765,0.0029876904170172084,0.0,290512178.7844116,175.0736960700473,-52.856878616171294,0.7842898
60,Gaia DR3 5343165716846164864,868346.2353220357,3110.1176805326772,-10000.0,279.20044336499575,175.30908039786183,-55.65895404060114,1.0869851000000001
814,Gaia DR3 5342904445404210432,868450.5589461575,0.14917717909020295,0.0,5821604.646519234,172.5756207949453,-56.5420004790345,1.3727143
47,Gaia DR3 5343078168255320448,878827.1988063969,0.007772571994529134,0.0,113067746.35538602,174.6071929370525,-56.26181993424615,1.0299029
112,Gaia DR3 5348255734131760000,894200.3930811215,0.004288743854584261,0.0,208499370.3052016,171.37356234109242,-52.86842774797486,1.1182145000000001
93,Gaia DR3 5348255734131763072,894497.7590823221,0.002542933795157311,0.0,351758178.20573133,171.37448907786174,-52.86591306342747,1.1704404
121,Gaia DR3 5345217817869325696,909881.9876766267,2421.104618637478,-10000.0,375.8127512014247,175.87061478028153,-54.060871113284406,2.5174382
50,Gaia DR3 5343123110762701696,911553.4261146677,253.44003514610577,-10000.0,3596.7222999679816,175.29461705975768,-56.21387442096197,1.0841051000000002
731,Gaia DR3 5344824192707707904,912498.0162314341,47.372903552301864,-10000.0,19262.02423341002,176.03865878078403,-54.635326154129956,1.2299845
381,Gaia DR3 5346420649231714688,917852.0709684421,0.2400477125585738,0.0,3823623.4837875324,170.9494120256581,-55.122352991666105,1.1506892
136,Gaia DR3 5348697669082919552,927111.9695751591,131.34102729425038,-10000.0,7058.814664956901,171.82337590316877,-51.88064940409214,1.0046778
255,Gaia DR3 5344836420462769408,936142.6724389929,1237.7259799167412,-10000.0,756.3408118022738,175.94038892163428,-54.363401626023105,2.1023118
115,Gaia DR3 5342849298035172864,940159.5098212766,35.24117226803876,-10000.0,26677.87276400946,173.07116433350853,-56.835798387170804,1.1288426
16,Gaia DR3 5346614850466155904,943115.3825583401,0.26602618124198696,0.0,3545197.612337443,170.8258095151558,-53.705341511127635,1.3377169
221,Gaia DR3 5346794410152360576,954312.5056721892,76.63526830813588,-10000.0,12452.654329271474,170.59433213738038,-53.863175818276815,1.1525367
123,Gaia DR3 5348263465066646016,959737.4174737312,0.1708670310773724,0.0,5616867.171052681,171.27778242572026,-52.70662865748842,1.1941406
15,Gaia DR3 5346463427106534784,963442.6871784288,154.04410283616187,-10000.0,6254.330217386682,170.72218968325976,-54.76959300636261,1.0913950000000001
107,Gaia DR3 5342843010177427968,968278.3630466152,0.11997678142702708,0.0,8070547.91376902,172.98887534973812,-56.9006430661996,1.1900117000000001
222,Gaia DR3 5343073117374434688,969112.3189610312,4113.295621540982,-10000.0,235.60483080425138,174.9982480404689,-56.354063414244,1.3717756
92,Gaia DR3 5343043430558704384,974240.3510210917,0.0024706502933816207,0.0,394325475.21229017,174.57462477562638,-56.58409229532778,1.1655891
53,Gaia DR3 5343043430544454912,974388.1295235965,0.009344502674285106,0.0,104273941.96215384,174.57532790206932,-56.58414362883018,1.0374837
120,Gaia DR3 5343044014662701056,975400.9364773484,2331.418809915323,-10000.0,418.37225140719136,174.70459868322442,-56.57544528664997,1.057835
103,Gaia DR3 5345682773842089088,977909.3024083137,51.16207268026614,-9027.443270401473,19113.95006452711,174.4823085258913,-51.982876790704076,1.3448468
771,Gaia DR3 5345921505296242688,978356.2548091125,0.19891902853550092,0.0,4918364.331517465,171.6048018148123,-56.343134494990714,4.0909815
102,Gaia DR3 5345697033133541248,982098.4430324887,0.008148337832536275,0.0,120527457.65043937,174.15763110542824,-51.84933909430833,1.0667502
86,Gaia DR3 5342672963853350400,984062.0060962198,2151.245473836447,-10000.0,457.438269162878,174.13466100664826,-56.83329756567479,1.9106029999999998
633,Gaia DR3 5345458920144149248,987609.557952708,1661.2206527631984,-10000.0,594.5083552326197,175.48162827674554,-52.63071002367789,2.7000307999999995
68,Gaia DR3 5348670284368614656,1002305.2261196991,0.15352765706571347,0.0,6528499.4591605645,171.87937992911915,-52.03226755607614,1.1137258999999997
74,Gaia DR3 5345931229126111232,1010263.4554086559,0.16527516123849736,0.0,6112615.1554667875,171.55296692955147,-56.411084541271194,1.9164860000000001
638,Gaia DR3 5345824473422399232,1014145.1558339976,36.66100077647266,-10000.0,27662.778820943404,171.62084561440278,-56.558828979718335,0.9093303
419,Gaia DR3 5345824473401141504,1015924.9499909151,123.52372718591121,-10000.0,8224.532833775995,171.61929812401897,-56.55909966588623,1.0062567
51,Gaia DR3 5348292121095867776,1021284.1503420686,0.005289924636803346,0.0,193062136.12888473,171.3238914322056,-52.408056018355275,0.9579827
223,Gaia DR3 5348683817803999360,1024978.2190603763,28.245362259857846,-10000.0,36288.37221596091,171.26619341345526,-51.89368784614004,0.99063826
77,Gaia DR3 5369705174459126656,1028924.6709503972,2126.713671788957,-10000.0,483.8096846788418,174.45616689167971,-51.767104924108494,1.4314253000000001
39,Gaia DR3 5343142558397185024,1049113.054425243,0.002727165745099669,0.0,384689876.7742117,175.59654114001202,-55.90125740514711,1.1290596000000002
189,Gaia DR3 5345247534733388672,1056939.2697105457,1559.5998879434665,-10000.0,677.6989905431811,176.18907384659008,-53.81285462742879,3.3649626000000006
574,Gaia DR3 5369487303666042496,1057884.5542043503,3285.468086073238,-10000.0,321.9889910629826,175.4717961966975,-52.370828152972344,2.3291294999999996
33,Gaia DR3 5348343317097211520,1059260.200711525,0.2726521227898004,0.0,3885024.5869098026,170.75623091398668,-53.01917229060839,1.6382822
610,Gaia DR3 5345256610001020160,1060369.4713727192,3052.5846644166763,-10000.0,347.36775157564614,176.27756591015847,-53.59512729673811,1.3237858999999998
70,Gaia DR3 5348676881437644416,1070309.067025416,0.19739232432224854,0.0,5422242.585674741,171.42918422668905,-52.13209655148535,2.6185758
91,Gaia DR3 5348749930235839104,1070513.057167497,0.16371244788702452,0.0,6538983.876817002,172.44228035912266,-51.58240303675413,1.3164403
571,Gaia DR3 5345998883451429120,1074790.310117266,0.21148279115298088,0.0,5082164.389157281,170.82143195159892,-55.829800295027475,3.5523584
95,Gaia DR3 5344656517182956672,1083515.038690206,2789.7264658863605,-10000.0,388.3947232604212,176.03505391368626,-55.583376548067925,1.1057313999999998
24,Gaia DR3 5344797220309321216,1086203.0160643163,0.004509920261349256,0.0,240847499.09510624,176.1346603699773,-54.83730377644547,1.0440084
98,Gaia DR3 5345811760300534912,1087567.2052943476,0.18596407308831522,0.0,5848265.13655601,171.7254399832812,-56.7901136339882,1.4609983
140,Gaia DR3 5342638913345209088,1089394.0236203852,0.15529494653030018,0.0,7014999.830711358,173.94968642040627,-57.160812028152684,2.4312810000000002
105,Gaia DR3 5369729745964975232,1090655.282406836,2716.9253522342915,-10000.0,401.4299772755716,174.05122653436092,-51.459829835022475,2.2641058
227,Gaia DR3 5348704781548376064,1090730.1585260937,0.21030213393986766,0.0,5186491.159609296,172.11504972638105,-51.64468545406237,1.5545243999999998
692,Gaia DR3 5346629281543268992,1096960.735384434,0.151514879618983,0.0,7239953.845740956,170.36929919974457,-54.759639660646286,3.6076309999999996
101,Gaia DR3 5342800541563461632,1102774.8730567049,0.19056028034618017,0.0,5787013.280277274,172.3061836748825,-57.11342695517519,1.2080657
116,Gaia DR3 5344648335257049472,1106367.234807617,0.00570619480343009,0.0,193888795.0587598,175.86161226208264,-55.762599879946,4.723214
293,Gaia DR3 5344496503881454720,1109633.1869274487,4172.161236522538,-10000.0,265.9612426322044,176.3353525173352,-53.87501522885511,1.0975991000000003
72,Gaia DR3 5348685471379678464,1112296.573027845,0.08717201102923824,0.0,12759790.211272873,171.48621067797626,-51.94329549576179,2.1322181000000002
414,Gaia DR3 5342804389862675200,1116242.6421035281,0.0025418294866164687,0.0,439149300.9192381,172.08439572073556,-57.06569858971669,1.1555799
143,Gaia DR3 5345814199860113792,1120314.552548487,0.0027949363487035387,0.0,400837233.04402155,171.54752621428688,-56.7770313863739,0.9029953000000002
254,Gaia DR3 5342818133751348736,1126166.6356486147,1439.2770990996835,-10000.0,782.4529663906068,173.79709144798431,-57.301816348358614,1.0099994
772,Gaia DR3 5342653688052305920,1128034.0516106663,1947.630011464655,-10000.0,579.182927440291,174.7718837332576,-57.004118069793,1.4595097
137,Gaia DR3 5344605733486692608,1135923.670827954,109.74058263688877,-10000.0,10350.989975937295,176.76062696754727,-53.39272187101336,0.9917382
395,Gaia DR3 5348490823460109184,1138774.0058075213,0.15622102425108325,0.0,7289505.437995647,171.08820107654196,-52.19929672305472,3.5020936000000003
432,Gaia DR3 5348682378996646784,1138796.5044764099,0.12129952329738206,0.0,9388301.565575797,171.32702995629268,-51.9785828817603,2.683821
83,Gaia DR3 5344068171075396736,1141556.940599727,2517.0215988438877,-10000.0,453.53482112512035,176.52642978012278,-54.7740657032681,1.3148915
506,Gaia DR3 5344031032506317952,1142117.8287542022,109.44740372850548,-10000.0,10435.31221249736,176.7213799123611,-54.94811547296543,1.0142248
80,Gaia DR3 5348708728616283136,1142231.0390343748,0.009002197551338874,0.0,126883578.42852423,171.85999607765774,-51.613497955286036,0.97755444
245,Gaia DR3 5343906993853501952,1155373.4220741198,36.370183028089336,-10000.0,31767.049981073906,176.20064463687694,-55.59981902885133,0.9555985
174,Gaia DR3 5342775115369907968,1164148.7554919724,0.12167354901546985,0.0,9567804.71114523,172.230930424233,-57.26111207873082,2.0915143
34,Gaia DR3 5344492758669985792,1164990.9749507704,3899.0705928526527,-10000.0,298.78683835227395,176.54229601401497,-53.8999698324234,1.7480171000000002
37,Gaia DR3 5344466645267285888,1172476.45719374,45.77401420851517,-10000.0,25614.455657149436,176.46679507380546,-54.21636552822604,0.9701791999999999
176,Gaia DR3 5369784201857429760,1173490.1491544258,0.08764513755084156,0.0,13389107.279039897,173.6551411090564,-51.20706659968335,1.0553232
109,Gaia DR3 5369541488971972480,1174011.084262435,54.9052922825372,-10000.0,21382.475813462395,175.07421658309894,-51.72633649972,1.0642681
722,Gaia DR3 5345888554338124160,1182179.0750083018,0.18115691379689483,0.0,6525718.782854233,170.85036528129058,-56.36003772758938,5.0625973
55,Gaia DR3 5346631549304601856,1182427.686655461,201.18002440193763,-10000.0,5877.460698051654,170.12622275728486,-54.747345926671294,7.2715836
276,Gaia DR3 5348325346961258752,1183962.95350248,0.002927935771640876,0.0,404367802.3848735,170.28908179143045,-53.25757245277377,1.0068574000000001
41,Gaia DR3 5343898988034171904,1186386.9464414786,0.003580655142398487,0.0,331332367.7540145,176.1223457942787,-55.72612920603082,1.0676662000000001
678,Gaia DR3 5345831963845838976,1186857.2307019378,0.27860713883094446,0.0,4259967.047800986,171.02638998145676,-56.57055141271492,1.4690385
312,Gaia DR3 5342778860557331968,1196429.136694963,0.18234041031210987,0.0,6561513.899453499,171.9479969293846,-57.239954808886175,3.0730505
152,Gaia DR3 5346643643932509696,1197721.104321355,47.799852346654774,-10000.0,25057.004269285706,170.01042668400348,-54.704857202446874,1.0873206
664,Gaia DR3 5346682569208258944,1198660.4559329124,1741.3320419659804,-10000.0,688.358352712337,169.9951309409346,-54.10538836730094,1.404742
683,Gaia DR3 5344457574296329600,1206211.2731698982,45.29358362672887,-10000.0,26630.952479063348,176.5097354237329,-54.28483223744713,1.2695645
87,Gaia DR3 5369436519968310144,1209938.414289402,44.51201070166117,-10000.0,27182.290694503445,175.940052443523,-52.486537093459255,0.93744624
32,Gaia DR3 5346246033028398976,1215901.449537166,0.37506192119875253,0.0,3241868.5577329947,170.09594132531177,-55.030155196720955,1.0395784
201,Gaia DR3 5342715844811877888,1217006.9569225016,0.0019767500119304603,0.0,615660528.4317127,173.6332277058078,-57.562007096253865,0.9687974
241,Gaia DR3 5345804235509225728,1218730.075107124,0.26635687249961904,0.0,4575553.330649905,171.19698531810224,-56.84074566097097,2.2211735
66,Gaia DR3 5346206862939778816,1218826.915590189,0.3673471510537346,0.0,3317915.7973431568,170.22688667847885,-55.49239220504858,1.8315978
151,Gaia DR3 5344598346144715136,1221493.7253248997,1604.606662767954,-10000.0,761.2418380575693,176.60281708554484,-53.515161165142686,7.284978
301,Gaia DR3 5344463140576621568,1228739.5120795853,373.94179390360904,-10000.0,3285.911155457305,176.67027800737938,-54.2254381162107,5.328886499999999
106,Gaia DR3 5345779565213285632,1233948.7559466988,0.17885466366123837,0.0,6899170.1456769,171.56750487799587,-57.152937874803136,2.328911
288,Gaia DR3 5342770992180173312,1236262.8370561146,0.21363314796543825,0.0,5786849.320107001,171.8709934944437,-57.321851578131714,1.2399273000000002
61,Gaia DR3 5344606351954853760,1239703.5103054876,2558.9417216359334,-10000.0,484.4594544001354,176.66618008653234,-53.37169148415672,1.1643281
261,Gaia DR3 5372800681953719680,1246417.6288976162,0.17948840896749055,0.0,6944279.221525501,172.73157222560798,-51.032755029142635,2.254482
416,Gaia DR3 5348814079878559104,1250095.2584115767,0.11496576619643775,0.0,10873630.470792368,171.96937567430194,-51.243073866861074,1.8321798999999999
447,Gaia DR3 5344600820043829760,1251415.6700819456,112.41970948660236,-10000.0,11131.63942334403,176.53643482696688,-53.53060779884056,1.0248290999999998
81,Gaia DR3 5369417587741593856,1253492.6157281026,2200.202721246098,-10000.0,569.7168736425249,176.31237869220158,-52.6874700651536,1.092626
94,Gaia DR3 5369432156285796864,1255910.9817952286,3447.964578995659,-10000.0,364.2470660650049,176.18029505151168,-52.38741941194881,2.4854932
401,Gaia DR3 5342617674729469568,1256998.5782638164,1575.2474380236617,-10000.0,797.9689716816001,174.7780345807391,-57.414834795358495,2.7789598
45,Gaia DR3 5346644915226066688,1257881.2602777644,0.16222792239789977,0.0,7753790.110142279,169.9187107029125,-54.614792059430634,1.7343714
788,Gaia DR3 5342769308549530240,1259106.8160476924,0.15260908614766766,0.0,8250536.372581086,171.99106149164862,-57.441351198343646,3.1275020000000002
511,Gaia DR3 5342531814061810432,1261275.4767220311,1083.6045981792984,-10000.0,1163.9628318680634,174.0092515063512,-57.629447642580224,3.4481132000000003
306,Gaia DR3 5369803172737966208,1263659.5782885589,0.002236778579367082,0.0,564946208.7776804,173.221874265576,-50.9427710111376,1.1274228000000002
52,Gaia DR3 5346205282374527104,1269761.640980751,0.22676323321035502,0.0,5599504.042186889,170.11530248999063,-55.58140809135625,1.7947703999999998
148,Gaia DR3 5348890869587791872,1274302.684762172,27.23311992701763,-10000.0,46792.38692361328,170.65860664274018,-51.56866006348485,0.9745210999999999
153,Gaia DR3 5348896749406882816,1275268.7479324006,28.73508795648879,-10000.0,44380.19294958959,170.66595908721672,-51.56097181052767,0.88203967
84,Gaia DR3 5342382761509025408,1277673.811137511,3159.546166755886,-10000.0,404.3852324681752,176.16990876101238,-56.24705559408054,35.230129999999996
343,Gaia DR3 5345856977723311360,1293302.841792435,0.18651275545828844,0.0,6934125.436164435,170.70552771522932,-56.64644220855071,1.2168623
46,Gaia DR3 5346735796755022336,1293546.8310456309,147.3662740824159,-10000.0,8777.767091554497,169.62468664650086,-53.89826135676185,0.9745332
130,Gaia DR3 5342384204609936128,1296663.9048813167,4747.926698241236,-10000.0,273.1010791218906,176.2845491139444,-56.224739875183076,1.136759
192,Gaia DR3 5369845533989606144,1296777.8800853917,1317.2851715032207,-10000.0,984.4321549642686,174.59150365943557,-51.042386897090815,5.4140058
188,Gaia DR3 5369818875135490176,1297956.7565404596,1768.8995461874326,-10000.0,733.7651023417291,173.60374058716576,-50.821810798186334,1.1222148
640,Gaia DR3 5368660264761363072,1312029.2493755128,51.75557835364463,-10000.0,25350.489572552902,176.7894651049144,-52.965824564817545,1.0990261000000001
632,Gaia DR3 5344438951309396992,1321198.0209280064,3482.1670973622586,-10000.0,379.41832887020666,177.09419120276218,-54.5072616558647,2.3859081
131,Gaia DR3 5369631202247939072,1323273.6061227995,2760.085386911845,-10000.0,479.4321264109007,175.5379743979031,-51.465003545836474,2.0354474
584,Gaia DR3 5346258677413395712,1326030.8941751507,0.3046380722758232,0.0,4352807.527532361,169.77804834973847,-54.94291572073494,1.4428344
635,Gaia DR3 5336762436024252288,1326260.976475168,0.13889113233210276,0.0,9548924.788833486,171.88868742841208,-57.593388486792186,1.0460385
57,Gaia DR3 5368668373660159360,1327910.8888288622,52.38280210993339,-10000.0,25350.130870090463,176.43636720801732,-52.690563738024565,0.99553365
138,Gaia DR3 5348883692706307328,1331963.8702775692,26.258287980624186,-10000.0,50725.46508974295,170.8721055031511,-51.63558718552592,1.0773635
264,Gaia DR3 5342380871722624384,1333724.2154614285,46.433037669201475,-10000.0,28723.60462313826,176.35776772970456,-56.263235680494745,1.0958858
200,Gaia DR3 5369848561952163072,1336356.792588067,1381.432521037421,-10000.0,967.3703002043825,174.759647734902,-50.97104936436311,1.992176
243,Gaia DR3 5344448503328174464,1339209.4652674224,2541.735528487288,-10000.0,526.8878096315756,177.03098446615328,-54.30738749270974,2.2001998
265,Gaia DR3 5369468779458994944,1342087.5780389495,2315.641942666059,-10000.0,579.574740511812,176.0757330177207,-51.907006364084104,3.1860838
194,Gaia DR3 5336755632796950784,1342878.0318943465,0.18573882017620957,0.0,7229926.574425121,171.89426985764806,-57.64395918174007,1.7020528000000001
253,Gaia DR3 5336744981275456896,1342892.452857377,0.015910997191386823,0.0,84400269.6188226,172.2799388885577,-57.779034850684205,0.9752559000000001
69,Gaia DR3 5344387304327809024,1345784.5014689881,291.8024257477791,-10000.0,4611.971603800935,177.42311285971473,-54.650088784716004,1.0053251
119,Gaia DR3 5369465210342905472,1346730.6398045474,3388.0728464391573,-10000.0,397.491642253192,176.2353510090657,-52.076672962278,1.4801576
487,Gaia DR3 5346216930342402944,1349350.335495915,194.71383051909328,-10000.0,6929.91520889216,169.64885317831315,-55.41549261392022,1.5411886000000001
90,Gaia DR3 5345850002695771008,1350939.6643087955,0.1998711190680591,0.0,6759053.887364188,170.63401035449934,-56.79652790627655,1.7225721999999999
175,Gaia DR3 5344477812183609728,1351557.6709673782,50.96020146175009,-10000.0,26521.827469262178,176.8893203248058,-54.10780627606454,1.1873153
661,Gaia DR3 5346098561047550592,1354473.7623204214,0.048434921811860605,0.0,27964817.773046177,170.0665944690213,-56.01639474344803,9.653742999999999
348,Gaia DR3 5342965090351485440,1356078.9695018877,0.003981732309064782,0.0,340575122.64565057,175.57097535076144,-57.13408978900594,1.0312941
146,Gaia DR3 5345876322270185088,1364790.9832308972,0.004692711914880029,0.0,290832040.8298042,170.26324080567525,-56.39475430093502,1.0376294
213,Gaia DR3 5369851134631269888,1364797.6641268642,1714.780353181669,-10000.0,795.9023215973792,174.72451536149524,-50.863425590718066,3.2884839999999995
399,Gaia DR3 5336690035752608000,1365855.1381982919,0.1390202910912802,0.0,9824861.73404339,173.00749369416604,-57.97073945272939,3.009217
553,Gaia DR3 5342519307105818368,1367225.5451553746,1725.6885972802802,-10000.0,792.2782518874781,174.12695683526297,-57.910844635884985,1.1092
507,Gaia DR3 5345870687272925184,1374638.420287982,0.007089520925689656,0.0,193897223.05590907,170.356268978729,-56.5673937670444,0.98539937
124,Gaia DR3 5339788773040576640,1375630.3291359972,0.04121680088355327,0.0,33375475.525683377,170.9418282917595,-57.17461740009797,0.9643974000000001
63,Gaia DR3 5343887030845289856,1387191.507312342,37.27020632963796,-10000.0,37219.85048977906,176.7024430385607,-55.8490888521035,1.0433735999999998
165,Gaia DR3 5344628166085050624,1389260.5849294842,1173.3211569728755,-10000.0,1184.041195092505,176.91013402438148,-53.115803425617074,8.723084
461,Gaia DR3 5346690716779066496,1391319.9871681894,0.0034106047181949274,0.0,407939383.8124254,169.55406030069202,-54.518138867869645,0.9517594000000001
614,Gaia DR3 5343962484808839040,1393116.1958328774,459.5681786445847,-10000.0,3031.359133571058,177.41080651864243,-55.56695383463517,1.0579748
448,Gaia DR3 5342590947140920576,1401361.1313369772,151.83196905466613,-5924.020532433393,9229.684236212639,175.36769792751147,-57.43886524900734,0.96797115
225,Gaia DR3 5336735463631997056,1402879.6501136762,0.1305592640872313,0.0,10745155.925330294,172.42690432881824,-57.98293000711582,2.2902179
472,Gaia DR3 5369562139170494592,1404745.6710003207,159.93723073867955,-10000.0,8783.106125524493,176.15765585410472,-51.88129040104511,1.0117041
96,Gaia DR3 5368710326896370816,1405265.236490301,2030.5959582713729,-10000.0,692.0457173009396,176.5325201039515,-52.19513428326974,1.0581305
173,Gaia DR3 5339802894902129280,1405741.4771370152,357.4416006755866,-10000.0,3932.786431350121,170.68355964937814,-57.428558455118534,1.041932
654,Gaia DR3 5336748073655565568,1410231.0435645203,0.19714856992911878,0.0,7153138.590209117,172.1487624615436,-57.927865206095035,0.93542695
78,Gaia DR3 5348416606423572864,1415026.8686854616,0.019861878838808186,0.0,71243354.17456259,169.88370934380796,-52.63428212395484,1.0966041000000002
320,Gaia DR3 5346090623947764480,1415785.9326670202,0.04645160409418804,0.0,30478730.719315708,169.96580753894034,-56.174596958293094,3.2616992000000002
333,Gaia DR3 5369880241631121664,1417822.571412221,2497.687502499093,-10000.0,567.654108047384,174.5442873972564,-50.637059226909294,1.7461991000000001
191,Gaia DR3 5339757608758932096,1419393.2360399244,0.1401726138717909,0.0,10126038.152774798,171.53862099903617,-57.70470840148214,2.4069414
246,Gaia DR3 5342511851052699520,1419438.8498975064,0.2748860853991324,0.0,5163734.8170479145,174.76892093100608,-57.81688602483978,2.0908284
560,Gaia DR3 5369923603613491712,1420385.2246197131,1770.4407795109726,-10000.0,802.2777384353116,173.700146292302,-50.501082649264355,3.0378444
100,Gaia DR3 5348418805447088000,1423489.6911407139,0.019311999784657887,0.0,73710113.24635488,169.90548114219422,-52.5423637956289,1.1193298
182,Gaia DR3 5339737233424532096,1423983.8192913474,0.14477036085134712,0.0,9836155.763633968,171.43494517012238,-57.6635030685776,1.7467039
523,Gaia DR3 5345862750172982144,1428435.535978685,0.1705532254785505,0.0,8375306.488462342,170.2591412769097,-56.67713181205897,3.0124505
292,Gaia DR3 5336712717476569728,1428585.1917900306,0.193304858751388,0.0,7390322.214442386,172.21652572879017,-57.9994545829048,1.0685999
670,Gaia DR3 5369879416997401216,1429131.417156025,828.0720013036779,-10000.0,1725.854050017471,174.60272376228096,-50.65618144423669,1.925902
378,Gaia DR3 5368703661111921792,1432348.854481857,99.66361431166075,-10000.0,14371.833335310524,176.53022770377063,-52.29163499480752,5.02387
562,Gaia DR3 5369873094802619136,1433666.520542033,0.0024428296543517313,0.0,586887635.815316,174.13827186687425,-50.586193666991214,1.1421891000000002
509,Gaia DR3 5342492197267183104,1444108.7744074138,1447.6389988028666,-10000.0,997.561391756942,174.15302838849263,-58.10906019082738,1.508689
62,Gaia DR3 5346703876556594432,1450632.2197132509,0.008845702776390794,0.0,163992873.87147942,169.39119371751062,-54.240262196693344,1.0814124
277,Gaia DR3 5372875856754828928,1451305.8642552134,119.07679793870281,-10000.0,12187.981952641207,172.33861170434483,-50.54672631961255,0.9770401
740,Gaia DR3 5346229501691010432,1451396.8994410736,0.003285542262218395,0.0,441752619.0824561,169.4822094733148,-55.17393574759264,0.9876367
777,Gaia DR3 5342486527924017408,1451773.2596762197,65.76557707276196,-10000.0,22074.97180584307,174.07114814794795,-58.16366047483598,4.1604276
161,Gaia DR3 5348551468398652160,1451994.3041122996,34.86859808039778,-10000.0,41641.889380364075,169.5610749192765,-51.72291139430374,1.0228971
433,Gaia DR3 5372871909689961728,1454273.6908235278,1654.282862932871,-10000.0,879.0961469825373,172.1141266346296,-50.59873326711951,1.8421758000000001
167,Gaia DR3 5339830313985354752,1457366.7262233836,0.33575786807737107,0.0,4340528.889370814,170.63811331365895,-57.20092074965743,1.4147778999999998
298,Gaia DR3 5369893470121073792,1461374.391088738,2131.252424137674,-10000.0,685.6880839349777,174.3518391547519,-50.52128430638423,0.9642778000000001
142,Gaia DR3 5346883955942895616,1464983.380901199,0.16698070651062835,0.0,8773369.160514077,169.5191053343866,-53.19168203596242,1.4714778999999998
660,Gaia DR3 5372845383971090048,1465522.7584791046,28.409528575326597,-10000.0,51585.606378273274,172.94205071764137,-50.41256565323875,1.397749
281,Gaia DR3 5372845521402169856,1467631.7542942476,0.008116100772230805,0.0,180829661.37085703,172.9902447176659,-50.4066317642726,1.0024541999999999
492,Gaia DR3 5339731559778784384,1468953.3677110383,0.23675787281735444,0.0,6204454.154917392,171.51648145703317,-57.84217587390238,1.2997017
689,Gaia DR3 5346857670733991296,1472081.9441949725,0.244951557465783,0.0,6009685.994344437,169.4501214250676,-53.370555339056,1.6230081
340,Gaia DR3 5369614086792617856,1477867.0271145378,1199.0739852132263,-10000.0,1232.5069556502262,175.97192479580022,-51.24065589691961,4.643221400000001
108,Gaia DR3 5368802170473779200,1480479.6724496975,2537.035402802194,-10000.0,583.54710809888,176.77903196411413,-52.141626895886525,1.8347216
314,Gaia DR3 5336722716180197504,1483841.0369048754,0.005234264826445951,0.0,283486045.5297977,172.01784857187573,-58.09264767909296,1.0805451000000001
280,Gaia DR3 5372878231881554816,1487613.0148176493,0.0019116147266071831,0.0,778197088.624615,172.0658799925552,-50.53034115752524,0.92628014
522,Gaia DR3 5346748441138222592,1492820.4942334788,96.1610899478183,-10000.0,15524.163620062502,168.94654695727502,-53.85212408229955,1.0907601
195,Gaia DR3 5344006740157873792,1496934.1206078464,3125.150566452485,-10000.0,478.9958399691095,177.38843112579784,-54.958690737340525,1.0238315
252,Gaia DR3 5339747472631888000,1498757.647219647,0.17880956877893475,0.0,8381864.893777503,171.18693150306262,-57.75106899704276,1.1773975
88,Gaia DR3 5343864078543157760,1498834.6083742522,201.1726240370349,-10000.0,7450.489924008369,177.49953317817898,-55.85027955439958,8.035133
287,Gaia DR3 5342544286607875968,1501604.1773171085,1584.3146307194352,-10000.0,947.7941743397472,175.4314641193011,-57.81500484142874,3.3325279
582,Gaia DR3 5342484290232043264,1502726.1116544618,0.12330351787578252,0.0,12187211.99153723,174.09367176696972,-58.262106561736076,3.8799207
85,Gaia DR3 5343858203023739904,1502771.7215469407,43.56346708658703,-10000.0,34496.14601519254,177.49753463748627,-55.857725124941034,1.1637658000000002
338,Gaia DR3 5372877304168704512,1505057.8673655787,0.09137154100258081,0.0,16471845.07179394,172.15163543069878,-50.455482346084395,1.2587754999999998
203,Gaia DR3 5344000448028989568,1505444.0852367876,2560.5572022528445,-10000.0,587.9361273055173,177.3319455488871,-55.16936457773483,3.2266414
171,Gaia DR3 5342372419227246336,1505844.2399088042,0.003749189908159255,0.0,401645229.1818236,176.82356956664512,-56.231896641982615,1.2424283
147,Gaia DR3 5368595221774229376,1506240.2903731982,44.96889649451608,-10000.0,33495.15793781782,177.4201561038398,-53.15642283375111,0.9176259
496,Gaia DR3 5342582219790724352,1508283.5404214582,0.006644533400811929,0.0,226996156.00354323,175.84505332813546,-57.436140010751885,4.6607203
286,Gaia DR3 5372900393909102592,1509122.0629870754,0.004597228955037138,0.0,328267762.5471634,172.28646677966918,-50.40771007605396,0.9084169
76,Gaia DR3 5346714528067078016,1509511.2721740517,0.21405163200692923,0.0,7052089.526349354,169.23307753405032,-54.26829894357515,1.04976
369,Gaia DR3 5346891618166332800,1516421.3844328427,0.11650052093208027,0.0,13016434.366992362,169.41752473431862,-53.0560670722355,4.244648000000001
502,Gaia DR3 5342473024530297472,1521908.0406147249,0.18547582651132777,0.0,8205425.3065791065,174.42553564968458,-58.23160984044414,1.5887545
556,Gaia DR3 5370261153687025152,1522877.195336248,34.875211963844386,-10000.0,43666.46421862714,174.8744915463575,-50.45640889326515,1.0242049000000002
73,Gaia DR3 5343973097676992640,1532404.7311015811,2437.173636562875,-10000.0,628.7630508192753,177.4146326896304,-55.285960034416206,4.528031299999999
285,Gaia DR3 5346746173395365888,1535530.935547562,113.58366302224073,-10000.0,13518.941850351233,168.88554304485228,-53.965836054506816,0.96325165
166,Gaia DR3 5339845432268261504,1547198.081888093,0.20280237093880005,0.0,7629092.671480617,170.2274391516621,-57.1306651304091,2.4946935000000003
220,Gaia DR3 5339800485428681600,1547699.6436234342,0.14425256348724524,0.0,10729096.289233578,170.67690087483334,-57.55272794217043,2.6828849999999997
476,Gaia DR3 5368817318821549568,1550380.8184761058,1391.5362086936068,-10000.0,1114.1505400938324,176.64579189749358,-51.71095468825354,5.384826
436,Gaia DR3 5342334829659744640,1551531.1503143366,2598.903671136951,-10000.0,596.9944817676076,176.809819344704,-56.7133074906352,1.4301552
794,Gaia DR3 5368799765298613888,1552614.53923801,81.90170518182362,-10000.0,18957.047790289238,177.05392047051922,-51.91044777904197,1.0536294
163,Gaia DR3 5344418404193461120,1556690.9092799127,602.6265941953882,-10000.0,2583.176587748118,177.60586152619484,-54.469753131327046,1.0344556999999999
420,Gaia DR3 5347119732472443520,1559223.5858634694,88.41687021751632,-10000.0,17634.910419556683,167.61556609154934,-54.45867383701982,1.1264254999999999
353,Gaia DR3 5339794992160845056,1559682.8635018612,492.2148234257502,-10000.0,3168.70356046304,170.5437542590021,-57.60693807552587,1.084551
513,Gaia DR3 5342368674016422144,1561838.3580838516,36.37652520410082,-10000.0,42935.33671291346,176.99378946886267,-56.429647224847315,0.9908152
199,Gaia DR3 5368597214639090432,1561873.1343613162,167.6195077014095,-10000.0,9317.967555086565,177.47192634793393,-53.07774691599488,0.93625313
317,Gaia DR3 5336651484102920192,1564247.4454782372,0.002106615059686451,0.0,742540711.5959097,173.0320170064136,-58.50445713183253,0.83472955
318,Gaia DR3 5336651488403644928,1564261.901420217,0.014689628809538995,0.0,106487503.64641163,173.03081962902644,-58.50442669637442,1.285195
64,Gaia DR3 5343973411205406848,1565584.3167237574,3071.558719602937,-10000.0,509.70352828746894,177.4456733890091,-55.280306099404,1.2320583999999999
445,Gaia DR3 5336699626417162496,1569254.5815193949,0.12778325947335012,0.0,12280595.97154564,172.33326711784713,-58.4183318836369,1.3982620000000001
157,Gaia DR3 5347613718118164352,1571514.4778601206,182.64324136032815,-10000.0,8604.284867895849,168.97323432228242,-53.223400587925816,1.0334806
407,Gaia DR3 5339627350994030592,1571784.9411035846,0.165824548119994,0.0,9478602.287317611,171.5504549443053,-58.16277343544101,1.845721
118,Gaia DR3 5368687030999517824,1572438.4687429818,1445.494662306266,-10000.0,1087.8203218226893,177.25407326274072,-52.5441897085565,6.650633999999999
711,Gaia DR3 5341827679931535488,1573074.4338333518,2177.8907661492626,-10000.0,722.292622882419,176.16475913168355,-57.50023329170066,2.2790115
190,Gaia DR3 5339820109145880064,1573633.908353716,0.004284153975335191,0.0,367314974.53487194,170.2613286353371,-57.269139592911685,1.0850126
82,Gaia DR3 5368681567800356352,1574020.5300680918,0.01577529097744918,0.0,99777590.93750842,177.11322847198628,-52.59225893393929,11.820504
650,Gaia DR3 5340037915521602432,1574919.5292688324,76.51777516893988,-10000.0,20582.40096228156,169.845494755099,-56.97127379644918,2.4713051
538,Gaia DR3 5342369292491441664,1575536.4822252837,47.42200088104741,-10000.0,33223.74537036795,176.96344069748582,-56.36637950436453,1.240715
802,Gaia DR3 5348434301695338368,1575816.7177083725,0.003944849036349203,0.0,399461856.0021568,169.51207641703596,-52.41540354170597,1.0185685
193,Gaia DR3 5369605191924041728,1581968.7627235558,2818.5266871077774,-10000.0,561.2750696878759,176.3300346774223,-51.21900505467782,1.0213082
316,Gaia DR3 5344574496187126272,1582798.1731228116,105.67108754906334,-10000.0,14978.53584962788,177.4347465567932,-53.3316904331811,1.0174334
598,Gaia DR3 5336448869051814528,1582978.0594329075,0.15272057890540092,0.0,10365191.585696157,173.655425210325,-58.544230412711286,2.4621282000000004
99,Gaia DR3 5343859165096510720,1583702.7680887773,3068.1578803081206,-10000.0,516.1738182553153,177.38009908024372,-55.83660855499243,1.2989805
784,Gaia DR3 5339745067447254784,1585921.2386337847,0.2591665460830488,0.0,6119313.092692076,170.71368891205466,-57.71111777102935,1.564422
313,Gaia DR3 5372906063271089664,1591534.4781369483,0.08539055366093816,0.0,18638296.74247673,172.03490406493958,-50.24869371605481,3.4153445
244,Gaia DR3 5348975639363496704,1591763.0198392167,0.01659603148627372,0.0,95912268.01152645,170.38215749043422,-51.19501082668151,1.0703148
543,Gaia DR3 5348975639368100736,1592985.622235785,0.002371843298741542,0.0,671623468.1612376,170.37747669026822,-51.19488150862561,1.0507631000000002
569,Gaia DR3 5336638294265073408,1594024.900897504,0.14046722473395257,0.0,11348020.17991468,173.27349920033055,-58.59109608167969,1.8698381000000002
249,Gaia DR3 5370005482865023488,1595869.4135702096,2075.5644075445507,-10000.0,768.8845538925804,175.81086668534797,-50.739186013294365,1.8039113999999998
71,Gaia DR3 5344427475164802560,1596590.0639521447,0.004647318168507577,0.0,343550840.7346398,177.54570930906695,-54.2539478953981,2.128567
693,Gaia DR3 5342424886549980672,1597830.6790651402,206.72906743873642,-10000.0,7729.1050497224,175.11646074630886,-58.3580341142079,1.1295494
467,Gaia DR3 5342200895401657984,1600333.5399569012,1592.7535078857325,-10000.0,1004.759074165362,176.49341891018526,-57.28428580712815,1.9710353999999999
668,Gaia DR3 5336632418751111808,1600821.560294395,0.16207162692523522,0.0,9877247.428588258,173.29277540413239,-58.6092418100201,1.4471191
59,Gaia DR3 5346292349971082240,1601130.0981706614,46.212955394190146,-10000.0,34646.77998871187,168.97789056492354,-55.045415241400136,1.093474
508,Gaia DR3 5336618159488164096,1605182.214258729,0.209716331110262,0.0,7654063.971845743,171.85442621384703,-58.38002461992001,1.6706446
514,Gaia DR3 5339793549077059200,1607939.973670264,0.1837683979576225,0.0,8749817.659296673,170.48535168527437,-57.60353376401509,3.5499098
468,Gaia DR3 5336621011346418688,1609010.4842572769,0.13291785196727535,0.0,12105300.08153772,171.831234069978,-58.38271331697629,1.3494348999999999
750,Gaia DR3 5372962069640576128,1610366.2050515497,89.95196466283342,-10000.0,17902.512869926508,172.8389254291003,-50.017201806278756,1.1009073999999999
164,Gaia DR3 5340011836479080960,1611101.8247682515,57.322962506480074,-10000.0,28105.697164310455,169.73172984365038,-57.12355852139818,1.3389083000000002
646,Gaia DR3 5369987409654823680,1611466.8757343045,811.5416311237465,-10000.0,1985.6860251308326,176.2105376760043,-50.98212396137953,9.577499000000001
262,Gaia DR3 5342199005613561728,1612636.2410658544,1696.3586836190927,-10000.0,950.6457900904419,176.5184270999213,-57.35224457465626,4.2309410000000005
521,Gaia DR3 5349060404840382976,1613207.5356870177,82.1419552232978,-10000.0,19639.263897500532,171.27262882024647,-50.454005875171816,1.0666697
649,Gaia DR3 5342362214385598592,1615228.4094545117,0.007241344910522844,0.0,223056411.40050158,177.0049974017694,-56.50685419672543,0.9994987
816,Gaia DR3 5342362214385599360,1615661.232681734,0.004528182145069351,0.0,356801290.4341748,177.00625839553695,-56.5069926364703,1.2768687
75,Gaia DR3 5346757237231477376,1617185.0791032675,0.02542144064469505,0.0,63615005.21178141,168.99685013251096,-53.653412229370424,7.983088
290,Gaia DR3 5369980950020793216,1618819.5422922678,1128.3598619442391,-10000.0,1434.6660111632596,176.39886125651867,-51.15032652405841,16.407695999999998
555,Gaia DR3 5368839313359397888,1627001.4422287126,867.1945613805287,-10000.0,1876.1665659418006,176.87052472869672,-51.62257683168186,9.466563
251,Gaia DR3 5343852941667599872,1627294.1650288776,2794.849910753721,-10000.0,582.2474254404686,177.58857948077477,-55.80483256936123,2.9251876
422,Gaia DR3 5372963478381511808,1632535.7156035008,581.4683261864722,-10000.0,2807.60901683226,172.6858384822018,-49.95128455912936,1.1245478000000002
128,Gaia DR3 5340045337204293248,1633429.9405764937,0.18801349710714102,0.0,8687833.404033065,169.60803288945542,-56.70836640124162,1.6563424999999998
493,Gaia DR3 5336604278155168384,1640143.7058509435,0.14524198649597372,0.0,11292490.177393781,172.08825505350632,-58.55165685122788,1.4146206000000001
158,Gaia DR3 5344522617277320320,1641348.239276913,1762.548138999432,-10000.0,931.235977593598,177.77717258044112,-53.88720327726582,4.6094933
418,Gaia DR3 5368848315610865280,1643820.9922092054,1103.3072941941132,-10000.0,1489.903131121687,176.79858366467792,-51.461551491298955,2.6403882999999997
685,Gaia DR3 5339811484835470592,1645215.781459095,0.13268242299899666,0.0,12399651.319840128,170.18029813689898,-57.45929717515367,2.6507432
289,Gaia DR3 5368632811329281152,1646440.7184880855,0.0045208329503898005,0.0,364189682.86499596,177.37901581503345,-52.724668534219596,1.4511745
680,Gaia DR3 5339619688769564800,1651085.1019518548,0.2409111078177724,0.0,6853503.4225186175,171.35646381398632,-58.30662846930397,1.3928127000000001
631,Gaia DR3 5340014035502350080,1651399.3920729484,0.0036387161557309092,0.0,453841223.49637675,169.78606454065329,-57.04093299738013,1.1471202
271,Gaia DR3 5340015375532087808,1652860.4859199226,396.21450483003866,-10000.0,4171.630431927116,169.71956468725702,-56.963662041474755,16.359476
504,Gaia DR3 5342436397041850496,1657755.3262586088,1168.4125425515756,-10000.0,1418.8099373175232,175.337831933471,-58.31135276942226,2.3380735
686,Gaia DR3 5370276890449960704,1658926.2547641392,1254.7536279073202,-10000.0,1322.1131366887528,174.69649052966915,-50.0321344426303,3.8478800000000004
360,Gaia DR3 5373079403845417216,1663787.7770702122,0.008091573174608445,0.0,205619814.73407656,171.3730039187401,-50.29707347685035,1.0032355
273,Gaia DR3 5346298053673896576,1667460.507099085,760.2936753519018,-10000.0,2193.1795057052145,168.63135514705715,-54.88451603973843,1.1113079
341,Gaia DR3 5370083204603887232,1668650.0445619528,1149.1736008694568,-10000.0,1452.0434887291735,175.11750516182857,-50.2315174087454,1.0928577
370,Gaia DR3 5370085094382310400,1670064.9590141121,1412.323372857112,-10000.0,1182.4947395974848,174.96149461697757,-50.11332284896123,4.8272657
718,Gaia DR3 5336460001615323136,1671256.4701024974,1625.863221104521,-10000.0,1027.919475887485,174.66054560665214,-58.60490794019938,1.0476265999999999
753,Gaia DR3 5343950424557864064,1672367.9580302543,65.50254142526289,-10000.0,25531.34461108495,177.77653642099168,-55.6019280562771,1.0125889000000001
431,Gaia DR3 5373080542018467072,1673912.4108745186,0.002326652936385059,0.0,719450840.6033651,171.251740412145,-50.326154577844235,1.0815343000000002
269,Gaia DR3 5343960938637292800,1675085.651601689,0.012834567021363768,0.0,130513608.19678813,177.55933504793018,-55.63920981392685,1.1440635000000001
700,Gaia DR3 5370104060961103744,1676979.5904939563,1505.6090952708698,-10000.0,1113.8213735300635,175.20742797512776,-50.180606191779106,2.7428807999999996
455,Gaia DR3 5373081332282826624,1681418.5666948315,0.011529053094120157,0.0,145841861.68353745,171.21201461178634,-50.32387186649278,0.9869786
154,Gaia DR3 5348549303735067904,1681574.797493121,47.3747318343883,-10000.0,35495.18345289085,169.502024577709,-51.84640453027921,0.9230195
606,Gaia DR3 5344404763367871104,1683721.0466676012,2932.1646018756196,-10000.0,574.2246003483482,177.90431537156962,-54.49179779422607,1.0216988
323,Gaia DR3 5339695795615535360,1684394.972162396,0.24121819193934216,0.0,6982868.740621195,170.52562093843162,-57.89917207149622,1.3629893
500,Gaia DR3 5340058531365153536,1685042.354400755,0.016055605233778338,0.0,104950410.14434662,169.38550471566919,-56.6112373788251,1.0251849
117,Gaia DR3 5344549276127010432,1685428.7399798497,0.0033234295317340623,0.0,507135392.48730373,177.73726867449955,-53.67647152437549,1.1649821000000002
517,Gaia DR3 5336442856115507840,1687738.9525040586,1243.0740861898562,-10000.0,1357.7138895052858,174.1256093898306,-58.77110656676799,1.348398
212,Gaia DR3 5368599138784653568,1689597.6108679867,0.004637627477983819,0.0,364323701.9120236,177.6270285198686,-53.10272385435299,1.9799306
481,Gaia DR3 5340005720423404672,1689937.6433891454,0.23735325703256765,0.0,7119926.073554011,169.77035723616578,-57.186622437062084,1.7123711
567,Gaia DR3 5372965574325691136,1690307.3422483068,0.09834643824899433,0.0,17187275.638480905,172.752056912173,-49.83053203203031,1.1478796
365,Gaia DR3 5341816169420203136,1692160.4103264154,3154.4864849098794,-10000.0,536.4297543898841,176.21829845848015,-57.855694437349385,1.1274482
585,Gaia DR3 5368744652275972992,1692914.1796409397,2356.1067207361584,-10000.0,718.5218584292285,177.4529871793877,-52.217005210820204,4.0920796
430,Gaia DR3 5336594623068800896,1696087.606228521,0.1263093645668183,0.0,13428043.217898402,172.2626309895094,-58.750416981160704,1.4736875
600,Gaia DR3 5370352443209958144,1707701.8363343554,115.43742758012932,-10000.0,14793.311598605897,173.59910686018802,-49.70879782303261,1.0701481000000002
791,Gaia DR3 5344556873928046592,1708292.345024553,4312.232957811419,-10000.0,396.15029191084335,177.9356816019577,-53.526779805935114,2.1638417000000003
324,Gaia DR3 5348987695337421824,1709960.0556789986,0.13625826831712978,0.0,12549403.986987483,170.38313140154406,-50.775562248914454,3.2093432
743,Gaia DR3 5341817578178557184,1713945.1019332055,0.004019652326612408,0.0,426391379.8180763,176.29504075343033,-57.77594768203897,1.0793357
374,Gaia DR3 5341813867326388224,1714792.1416823599,0.0025004042175015093,0.0,685805970.7625352,176.42797674980895,-57.657982858735025,0.89637095
307,Gaia DR3 5344366246109928576,1715056.3621160411,48.78779443005584,-10000.0,35153.389944175804,178.02466518835863,-55.01002544468377,1.0399485000000002
135,Gaia DR3 5343822915555432320,1719543.5628962934,5586.693665434142,-10000.0,307.792706361441,177.5088115203962,-56.263202442269275,1.2386371
611,Gaia DR3 5342415471955039744,1719581.2226958014,2193.69984522236,-10000.0,783.8726097560076,175.1954785773359,-58.56704736243887,1.2589558
342,Gaia DR3 5340119829144129920,1723819.1964314948,0.23336034248811527,0.0,7386941.491651636,169.0827011035897,-56.25584125413349,2.6727972
134,Gaia DR3 5344543679797897344,1727482.1501238325,2640.4317710247306,-10000.0,654.2422982031497,178.12414691851018,-53.805864174765674,3.8172455000000003
363,Gaia DR3 5339592922523412992,1728489.1367797265,0.10525067799010712,0.0,16422593.847254772,171.29450240351426,-58.506613937817995,2.3963002999999996
308,Gaia DR3 5342318199539915520,1730342.4921219598,2221.6864672588936,-10000.0,778.8418922391188,177.45512623606166,-56.501687272646244,1.4067053
592,Gaia DR3 5370092619169696896,1732525.7848325395,2554.5310015544937,-10000.0,678.2167778657827,175.51049056306687,-50.18566588506296,1.1963786
339,Gaia DR3 5369262071272967296,1733983.2298790172,349.87953785188836,-10000.0,4955.943524233904,176.83606608023854,-50.842160618818596,1.0231069
526,Gaia DR3 5342408458268530048,1734243.2654914216,27.240027589367255,-10000.0,63665.253634631335,175.4525307534941,-58.586589385056584,1.1467636
630,Gaia DR3 5341814657593101696,1734537.4371079854,2138.0270547099094,-10000.0,811.2794612616957,176.34263616214275,-57.92913416899578,1.0183027
346,Gaia DR3 5370015069242084608,1739170.8771766862,2971.30028947297,-10000.0,585.3231608189858,176.51518864257244,-50.83088608262883,3.5397133999999997
126,Gaia DR3 5344409779889379328,1746352.2720066414,4269.69021085501,-10000.0,409.0114705668382,178.04774578065175,-54.47210420418242,2.7718236000000003
155,Gaia DR3 5342284252112228608,1746445.9033838785,3199.1889582889135,-10000.0,545.9027041397284,177.3240140439643,-56.816779401490656,1.5988243999999998
110,Gaia DR3 5343959151931499008,1747572.3328396291,0.003365634227354832,0.0,519240123.7888249,177.8197250450518,-55.422535080296754,1.2630973
391,Gaia DR3 5341812660412336384,1751359.4983347454,126.92229999305012,-10000.0,13798.674452248695,176.5268595044347,-57.73093748154416,1.3986094
458,Gaia DR3 5339582133604104704,1752361.060127242,37.12056994658653,-10000.0,47207.27786908301,171.330662697925,-58.78230956829091,0.8499329
209,Gaia DR3 5342179935955078400,1756499.0801600732,5116.886560770086,-10000.0,343.2749699058644,177.08619615457718,-57.247420158591204,1.1985658000000001
552,Gaia DR3 5370314651800002688,1758035.8247672922,49.314727105852214,-10000.0,35649.30656502943,174.52687988252455,-49.7802821428905,1.3365133
675,Gaia DR3 5339589280392788864,1759252.111938913,0.19016747213965965,0.0,9251067.45199259,171.46278205411514,-58.671487622464674,1.3219475
435,Gaia DR3 5339713731410592384,1760169.0753980966,0.3548152787790956,0.0,4960804.059663846,169.9521369815862,-57.66636625472618,1.0231538
601,Gaia DR3 5342405885587374848,1760997.287110685,1932.781356713671,-10000.0,911.1207954245418,175.49771802062634,-58.575142463043505,1.6396387
145,Gaia DR3 5342310399896246784,1761305.0382298569,0.0033873113251855352,0.0,519971407.7457536,177.36033290750046,-56.67346761178689,1.1389188000000001
356,Gaia DR3 5341805449189956992,1762214.2222148473,0.01035707793216758,0.0,170145888.0348545,176.42213693759211,-57.8359378418041,0.9952187
387,Gaia DR3 5347077877995728768,1762858.8216275037,0.1449868682194429,0.0,12158748.190624774,168.56095346323266,-54.56959683815978,4.2109760000000005
637,Gaia DR3 5347048917029455360,1763321.4574804734,0.5180817423602501,0.0,3403558.383368664,168.57876270464175,-54.81371988965184,1.0034289
373,Gaia DR3 5344552991290903168,1763964.9530535224,2546.1887770492863,-10000.0,692.7863986179912,178.1424519190435,-53.57677502957965,6.053489
466,Gaia DR3 5336428012682735744,1764950.177160682,0.15424409858011867,0.0,11442578.311959973,174.21264003262627,-58.954180758045986,1.4897226000000001
512,Gaia DR3 5339717167384477952,1769681.6806072218,0.058341034502984605,0.0,30333395.62253886,169.84296395193832,-57.59124067461618,7.7834187
535,Gaia DR3 5370344338609659392,1770327.2692599995,0.007180524882837838,0.0,246545663.18560585,174.04280547264165,-49.64922619898117,1.0774801999999999
545,Gaia DR3 5370344269895331072,1771239.295029375,0.0020971005952033486,0.0,844613414.8646427,174.04592711556148,-49.64726707850011,0.94514614
499,Gaia DR3 5370344269890184064,1771298.1700746485,0.007945162372478795,0.0,222940462.0112282,174.04701554789153,-49.6472873564236,1.1300915
297,Gaia DR3 5342172101932363392,1774543.6357096126,1936.0287688552048,-10000.0,916.5894971482887,177.00457491863546,-57.386503901867215,1.6659303
542,Gaia DR3 5342408359488305536,1775298.7391771476,1931.9678878156649,-10000.0,918.9069602933972,175.45359532860246,-58.609748114206646,1.2801787
233,Gaia DR3 5347050875552770944,1778297.0899377686,0.0032778225745872577,0.0,542523900.9959809,168.5321424829223,-54.74807461134771,1.0778415000000001
226,Gaia DR3 5347050909912509824,1779390.1608514786,0.00674172019393398,0.0,263937112.4379393,168.52896869082682,-54.74541677298286,1.0396129
503,Gaia DR3 5336403823448957440,1786170.9595806457,0.14892377834230713,0.0,11993860.077032574,174.77264052551106,-58.86407316674406,4.335901
570,Gaia DR3 5336426913171956224,1786373.1329023058,2410.604168077015,-10000.0,741.0478902172188,174.34180886115143,-59.003755001852255,1.4009141
532,Gaia DR3 5373021993025547904,1794540.5677686299,598.3837402909047,-10000.0,2998.9794958268963,172.19825829725772,-49.639526359301435,15.898663500000001
172,Gaia DR3 5342275627839946752,1795073.2137624114,0.0031499733921950147,0.0,569869325.9473978,177.26115851907818,-57.003855815563746,1.2195136999999998
390,Gaia DR3 5339613022976702464,1795267.7792466157,0.15439081418520245,0.0,11628073.786132561,170.59007086945655,-58.3109998158298,1.8336869999999998
352,Gaia DR3 5340060902164652032,1795615.6850924778,0.1873047644362986,0.0,9586599.094243316,169.0652045528226,-56.64687558466732,1.6731417000000002
705,Gaia DR3 5343850128489356544,1797949.0445639144,0.007861681067914147,0.0,228697784.73994294,177.8346071140879,-55.85740153570642,1.2497526
427,Gaia DR3 5343794465705926144,1801123.086951966,713.8762782585908,-10000.0,2523.018542296396,178.4673406951586,-55.40362232999114,0.983153
160,Gaia DR3 5347081215206032640,1801975.9450216203,0.2942150155993623,0.0,6124690.615639421,168.45365885871692,-54.51522654072723,1.4707848
554,Gaia DR3 5373366415040448128,1802235.2766364398,511.84744237102177,-10000.0,3521.039918238094,173.29676531060272,-49.45514679532692,6.411074
576,Gaia DR3 5347051734529231104,1803928.4551962577,0.19888478060980355,0.0,9070218.694790049,168.46020955137055,-54.711745401409985,2.6110265
410,Gaia DR3 5342405301471710464,1805973.8296287216,2251.0181487183163,-10000.0,802.2919898078148,175.50540569613068,-58.641212211967314,1.7464901000000002
382,Gaia DR3 5342272810348139776,1806901.3209719819,2694.9206760891957,-10000.0,670.4840468974819,177.3537537892202,-57.116056011617545,2.7195134
274,Gaia DR3 5346144431289097600,1811457.5230048492,0.3492339304905302,0.0,5186945.9547086265,168.7020889452206,-55.941585741882584,1.4252437
376,Gaia DR3 5349184031179331456,1817103.1187748925,37.01804655617008,-10000.0,49086.95319775112,168.70148793596832,-52.146516902550495,1.0379438
351,Gaia DR3 5344213718927508864,1820632.8415621505,141.53810696535373,-10000.0,12863.199039448877,178.30768651962228,-54.70824117727182,1.0140076999999998
325,Gaia DR3 5342295556489062912,1821212.8511965168,2754.8840310813134,-10000.0,661.0851239649738,177.59022748970986,-56.81676144384107,2.9568138
474,Gaia DR3 5341671343133037184,1824148.8106498495,65.77055659026236,-10000.0,27735.03684960336,176.34678746901866,-58.49018001408993,1.1859816
412,Gaia DR3 5341671343122598144,1824201.8783869236,408.8186420260628,-10000.0,4462.129880737259,176.3430313735209,-58.49063745904449,1.0013536
804,Gaia DR3 5336500236834928256,1826431.4168433277,0.14526335793582082,0.0,12573242.439089617,173.20218975664727,-59.21262957096579,1.4584646
733,Gaia DR3 5339586875207525248,1826851.280139609,0.19197736670417714,0.0,9515972.176838174,170.97916413111298,-58.642855440914175,2.1552024
275,Gaia DR3 5369157999930191104,1826943.4200146128,821.3246301286265,-10000.0,2224.386500778015,177.5343665088443,-51.658590574923075,30.837671000000004
577,Gaia DR3 5341768718627352192,1832550.71634351,38.8941281182448,-10000.0,47116.38504332177,176.48329189791974,-58.30037004625056,1.1165771
335,Gaia DR3 5342170620157679872,1833907.6176169957,1339.1305056570604,-10000.0,1369.4763952204696,177.25277645622964,-57.34463772366972,10.922455000000001
578,Gaia DR3 5336376747940329472,1837702.8051926927,1643.9047362868223,-10000.0,1117.8888682708055,174.79611931749454,-59.04026719737276,1.1239572
550,Gaia DR3 5336508895525302016,1837811.5504107247,107.59617663819613,-10000.0,17080.639924507414,172.6590777382444,-59.228886538436576,0.99798936
364,Gaia DR3 5369274926119349376,1838400.0180883692,80.12568081867465,-10000.0,22943.95503794457,176.65162974297974,-50.58848754774501,0.99138826
282,Gaia DR3 5368720669178317056,1838673.5861014486,0.003286259076169696,0.0,559503539.8866109,177.86377590177295,-52.5516550809394,1.0299788
139,Gaia DR3 5368720669167217792,1838957.5576287399,0.048645577266267,0.0,37803180.905080035,177.86384033207375,-52.549713086182976,1.0380455
766,Gaia DR3 5340033689273648256,1838987.799687252,0.2131309945360558,0.0,8628439.067205435,169.05522350844566,-56.861959786326246,1.9726474999999999
625,Gaia DR3 5373046422801016320,1840817.2528980724,0.0018966663130034111,0.0,970554092.8720875,172.16862164028092,-49.522954952115285,0.9080691999999999
263,Gaia DR3 5369245445458702976,1841356.8891923635,2849.1412631330013,-10000.0,646.2848694162508,177.13702282311775,-51.11237644237475,1.3301928
563,Gaia DR3 5336508861173923712,1844162.1661436989,0.07274920444012946,0.0,25349585.336859487,172.6871816428687,-59.22571758277125,4.3026934
618,Gaia DR3 5373044807890038400,1844718.212341761,0.11668650524731208,0.0,15809182.119491532,172.3849783595541,-49.46766290301314,0.97707194
658,Gaia DR3 5336418112786232704,1850975.5206622726,1725.2068433999445,-10000.0,1072.9006366648014,174.3121078491244,-59.19201329974632,1.9001944
219,Gaia DR3 5344179741455789696,1853259.0313774026,0.0036266555778057914,0.0,511010486.5537483,178.1853117360356,-55.01278268547736,1.0542191
355,Gaia DR3 5339654907511212416,1854302.2254004239,0.2428257869929497,0.0,7636348.051676498,170.29661274343815,-58.29626165959267,4.4056106
669,Gaia DR3 5336504871118401152,1855528.8046316404,0.10088339870070939,0.0,18392806.235012308,172.8602695836039,-59.27384634847963,1.510693
104,Gaia DR3 5347055136143167232,1855931.9977933357,0.327407631889936,0.0,5668566.69491822,168.31813168237542,-54.67899286268312,1.6807301
795,Gaia DR3 5336393068819646336,1857919.184801846,1249.6669691893962,-10000.0,1486.731449745364,175.2592987535883,-58.90638562393391,1.5409224
208,Gaia DR3 5349309203696976384,1864723.751208382,0.17626464202262115,0.0,10579114.051524129,168.9821573412022,-51.77526073836044,1.6643419999999998
707,Gaia DR3 5336396779669978880,1866664.9164076014,2316.122889878006,-10000.0,805.943814365533,175.09896498679885,-59.0199158179306,2.3378607999999996
270,Gaia DR3 5340021560285592320,1867293.3532924696,0.2379505711610085,0.0,7847400.17299211,169.12600303668316,-57.1141885705297,1.9239914
515,Gaia DR3 5336376503118529536,1868613.3428718522,0.003255722378523699,0.0,573947384.2112949,174.87529911044885,-59.06241764546608,0.9984258
696,Gaia DR3 5368753340986733952,1871414.9543415671,2631.253427237445,-10000.0,711.2256595923438,177.96121660517056,-52.2069271365217,2.4597557
642,Gaia DR3 5336334554223061632,1871925.0381035898,0.1865558808262638,0.0,10034125.055788944,174.0129566926909,-59.279958082505715,1.8387824000000002
357,Gaia DR3 5347726731595196672,1876517.83409971,68.17083935371224,-10000.0,27526.69399247355,167.8151469850791,-52.523218558955726,1.0354691999999999
623,Gaia DR3 5373370091534711424,1885533.8246231151,997.4686372229559,-10000.0,1890.3189075424107,173.27452630990481,-49.265937730515404,0.92332685
234,Gaia DR3 5342302050480208512,1890387.3012417685,0.006734365194662515,0.0,280707571.7752938,177.78813437069843,-56.607977977149,0.99097455
612,Gaia DR3 5336494533153779328,1891838.4405834754,0.0038347761737610843,0.0,493337382.6425942,173.33691231348928,-59.38780244629821,1.3509336
528,Gaia DR3 5336396195561292800,1892661.4490175573,1612.819763417836,-10000.0,1173.5108236810602,175.10664831745922,-59.09049509981143,0.87444735
237,Gaia DR3 5347045167522307712,1895532.5398700691,107.9268827175534,-10000.0,17563.117660228472,168.12720545849044,-54.92561466946597,1.0608865
457,Gaia DR3 5339917553363676416,1897620.6227218665,0.0032531348599336815,0.0,583320613.6312933,169.22028210406162,-57.38610901458624,1.1083666
111,Gaia DR3 5344321750253500800,1900404.155093325,1700.939695104422,-10000.0,1117.2672144479866,178.49106028387382,-54.29562668353982,5.513703
781,Gaia DR3 5347662612018997120,1902538.5055094275,0.00750264113464193,0.0,253582501.3307434,168.44720820966413,-52.698919477181065,1.0571211999999999
210,Gaia DR3 5368777671985754496,1903850.5245300946,0.005348959242827829,0.0,355929151.4667791,177.71203695584782,-51.82241174530461,1.0068834999999998
383,Gaia DR3 5368391189347343488,1905184.5926899144,3899.15315629635,-10000.0,488.6149674868307,178.41817315003476,-53.369545780055255,1.088227
713,Gaia DR3 5339973765899211008,1906448.2332741176,247.25224813865617,-10000.0,7710.539530483879,168.33698574518797,-57.144492841415946,2.693807
615,Gaia DR3 5340135703329613696,1908271.2280899626,0.1636903817074457,0.0,11657809.140554786,168.5122311872199,-56.17469143710326,2.087427
235,Gaia DR3 5349214199023087872,1909060.5039175209,0.17290373104990334,0.0,11041175.874721462,168.8082964463344,-51.83953608651357,2.3822432
125,Gaia DR3 5344309930500686592,1911215.1268247785,92.30480974730808,-10000.0,20705.477125806177,178.65617845724498,-54.30906537898693,1.5870111
663,Gaia DR3 5339874706738423680,1912680.5470040282,0.20214663716782127,0.0,9461846.973076921,169.4631095350576,-57.74412801301954,0.88102525
296,Gaia DR3 5339871270764796160,1914085.9406326844,0.21692793251234077,0.0,8823602.928699808,169.59237987081733,-57.888305298107795,1.2377676000000002
485,Gaia DR3 5370152267675905792,1914564.714119112,0.005924846659711028,0.0,323141648.05954504,175.9091997988761,-49.93033006924009,1.1877615
579,Gaia DR3 5339274854464548864,1919452.8872493291,0.2107910661416357,0.0,9105949.898083448,170.3975181399471,-58.582053947566635,0.9728408000000002
541,Gaia DR3 5336385612786530432,1923965.7415640766,0.005903108754410857,0.0,325924156.50930905,175.3251677881099,-59.047601624306154,0.96595
690,Gaia DR3 5349263642695648640,1928978.9586128392,36.45184600558226,-10000.0,52918.553379091805,168.31007093428758,-51.71349373570271,1.0196927
411,Gaia DR3 5339670128880283648,1932329.3524943811,0.23685440594580862,0.0,8158300.221514523,169.86123528095203,-58.211695697059525,0.9185404
505,Gaia DR3 5339224586148501760,1935833.088423251,0.17970695136016498,0.0,10772165.872111948,170.56573715929002,-58.7424536665085,1.9954288
177,Gaia DR3 5343805185945764224,1936109.609108025,0.004155142419159904,0.0,465955053.7137718,177.9881904019408,-56.47415186678297,1.1550993999999999
724,Gaia DR3 5339928204882898048,1936202.829749962,0.0089900264954854,0.0,215372316.27985546,168.98953460633427,-57.24161216596332,1.0324440000000001
361,Gaia DR3 5340076707655481216,1937809.0503333095,0.20966839794176506,0.0,9242256.197672345,168.7076488553381,-56.78614164830017,3.9451407999999994
580,Gaia DR3 5336193610576242944,1938062.8100096534,0.13260330372902177,0.0,14615494.150659582,171.3824383025391,-59.15515928608518,3.7795102999999997
773,Gaia DR3 5340088115085948032,1938609.2027260785,560.6685281561798,-10000.0,3457.674375091836,168.53804474328433,-56.57812663304408,2.453389
810,Gaia DR3 5349141734335179904,1940276.5426919213,0.00924745752266412,0.0,209817297.1258962,170.29636184698163,-50.06909191693263,0.9834964
644,Gaia DR3 5336192163122205696,1940607.6990584915,0.013280572376021134,0.0,146123799.79663938,171.59853053052024,-59.24144611917676,2.1105723
575,Gaia DR3 5349141734342478336,1941150.900708539,0.00253522952919927,0.0,765670673.3459493,170.29260873000425,-50.06886217938647,1.1318161
451,Gaia DR3 5349111837063415296,1941332.7302367392,0.01666522728563744,0.0,116490024.22606227,170.01169531749133,-50.27947691997885,1.0042849
747,Gaia DR3 5373395410358589952,1945926.7859783466,0.006954862171433977,0.0,279793723.874348,173.40711184332747,-49.11799694805266,1.04196
291,Gaia DR3 5340126937303929856,1952374.715353497,0.2634254530055187,0.0,7411488.499224847,168.45787110272067,-56.354891332535146,1.2611839
179,Gaia DR3 5368420708668660736,1954740.6083534253,0.006018591614770881,0.0,324783725.7401023,178.3690293375467,-53.14002983108196,1.2870339
239,Gaia DR3 5343617135104503808,1954976.8363650301,0.0046838245762095354,0.0,417388995.7994815,178.02609276034923,-56.51266534717327,2.527917
133,Gaia DR3 5344324670831059712,1956738.0229483948,0.0691520603244103,0.0,28296163.755191498,178.50598928495842,-54.11354053161423,42.199397999999995
159,Gaia DR3 5347493905709670656,1961012.8432167699,0.003216051792366746,0.0,609757855.2283288,168.05549153797233,-53.75254710210464,1.0404892
168,Gaia DR3 5347493910015580544,1961410.0037633057,0.003109510490867826,0.0,630777741.2308714,168.05425615196924,-53.75406340341796,0.94241863
497,Gaia DR3 5343645619328997760,1965570.6288518393,1270.6628986627616,-10000.0,1546.8859844104952,178.30763409176743,-56.34079174432064,3.0127467999999995
444,Gaia DR3 5346899108569057792,1967518.1375965523,0.17365873281085947,0.0,11329796.698099116,168.21896841619332,-55.80431714216097,2.3130882
796,Gaia DR3 5340133126351633024,1968712.7649102372,0.28754631008284987,0.0,6846593.73421623,168.33612317028627,-56.16681000956403,1.2372402
494,Gaia DR3 5341754493669127168,1970118.50661787,1853.9275799811105,-10000.0,1062.6728508121894,177.18971831510655,-58.05051407868639,3.0162969
183,Gaia DR3 5347719309893484928,1973643.7598639666,0.26106714603738507,0.0,7559908.5898818495,168.33289962167524,-52.45350509699028,1.5773752
730,Gaia DR3 5336351493523726208,1974179.6620422944,660.6914009342056,-10000.0,2988.0510920088263,175.1603601040682,-59.370449680954806,1.1155958000000001
150,Gaia DR3 5343750725752711168,1977583.8815463523,3981.480669596229,-10000.0,496.6955878117835,178.412896760543,-55.92710066179567,1.2481284
727,Gaia DR3 5373390771793069696,1977764.391706855,1079.3264733805277,-10000.0,1832.4060796103292,172.73722966990536,-49.04383328538353,3.1505487000000003
462,Gaia DR3 5344348546534128384,1982362.872451683,0.004510765286539829,0.0,439473735.9461098,178.57229508829778,-54.061352120055574,1.0233709999999998
186,Gaia DR3 5343781993129444480,1983310.4759548719,4093.9784979895117,-10000.0,484.4457480489564,178.5855097181543,-55.467980987465715,2.2491863
459,Gaia DR3 5339267913793867008,1984823.5190209975,0.14470578114982463,0.0,13716269.683558548,170.21582318438445,-58.66929795246992,1.3969668
162,Gaia DR3 5347541532614938752,1987597.4904175405,162.6599772373689,-10000.0,12219.33953376281,167.98760970523625,-53.673420790180785,0.9790950999999999
170,Gaia DR3 5343645584961143424,1988197.014848626,2265.362692133438,-10000.0,877.6506392343791,178.27194971156158,-56.329872032184355,2.5779283
228,Gaia DR3 5343606139988629888,1990486.3234643622,192.0496553397602,-10000.0,10364.43580147509,178.51193113982742,-56.60460521511667,1.0346593000000002
662,Gaia DR3 5341638151610634112,1997495.6280804353,3417.964961017303,-10000.0,584.4107973201435,176.348294972194,-58.794879493504965,1.1446553
752,Gaia DR3 5373414553034342784,1998115.2719632534,0.0067151195537855785,0.0,297554683.2724425,172.79467302941856,-48.99801375745322,7.1389375
706,Gaia DR3 5336172238813290112,1998568.035209203,0.22666528010555856,0.0,8817265.85685494,172.0026130065259,-59.52084316109217,1.2901523000000001
386,Gaia DR3 5347685431194861056,2000126.8246721998,0.003969962665596825,0.0,503815021.2355991,168.14894767008124,-52.774240082096156,1.0607866000000001
799,Gaia DR3 5370250639608655872,2001838.8208816652,922.4970084726397,-10000.0,2170.0220190372984,175.24448464534302,-49.247238639860065,2.31758
256,Gaia DR3 5369144256032026496,2005013.5831655562,4017.655666553446,-10000.0,499.05062792142195,178.16772073164142,-51.79681266722382,1.5707285
655,Gaia DR3 5344335597221819008,2007035.4194548095,4128.912160597628,-10000.0,486.09302920222615,178.76543811927002,-54.123466866183044,1.1676583999999999
169,Gaia DR3 5344206267175130752,2008123.5746248355,0.003249789644828488,0.0,617924171.7446045,178.63882820258252,-54.63470523882557,0.86906534
250,Gaia DR3 5342257726415267584,2008488.2232647042,0.0030595664074390787,0.0,656461719.013921,177.80253643035869,-57.219813695529716,1.1993426
613,Gaia DR3 5370229474010138368,2009685.354900228,0.00406196242203951,0.0,494757249.3521902,175.68791810598952,-49.518204209419935,2.3798444
734,Gaia DR3 5336287756239730560,2009951.593863547,0.12351732411032891,0.0,16272629.028687552,173.9816939830422,-59.65745108512803,2.2080402
442,Gaia DR3 5339291965620003968,2011382.6376071924,0.24026341353228484,0.0,8371572.71694601,169.77905215487058,-58.42038202491848,1.1788627
704,Gaia DR3 5339173871200715520,2017233.25891251,40.69770206143558,-10000.0,49566.269266686795,170.96313874015664,-59.24804606469837,1.0166395000000001
609,Gaia DR3 5340104401603107968,2018029.3635346403,0.27646526898240265,0.0,7299395.583982342,168.30680851810584,-56.44873644984754,3.3667967000000005
197,Gaia DR3 5344167852977625344,2019627.1607801686,2398.3469113987585,-10000.0,842.091338488762,178.7017881487899,-55.147808016267106,1.5791843
597,Gaia DR3 5349141352079411968,2024313.9615443787,65.30161828700929,-10000.0,30999.445567294362,169.99980630543016,-49.93380648033578,1.1001558
716,Gaia DR3 5336263360861824000,2025604.5388843145,0.18026010894199843,0.0,11237120.352213286,174.56430326021928,-59.59020134741005,2.6250277000000004
749,Gaia DR3 5336119496592882432,2027919.5941962586,0.1396396053186495,0.0,14522524.534272805,172.49643467665433,-59.696600396713045,1.1420778
593,Gaia DR3 5349350263592749056,2029746.996834904,0.010642186341540433,0.0,190726504.09362242,168.8313812577857,-51.19625575545739,1.0070995
759,Gaia DR3 5373233752085819648,2038110.6925785146,0.08154946790397351,0.0,24992323.616120216,171.4559969379401,-49.18101991033067,3.6372461000000005
603,Gaia DR3 5339268978964595328,2039401.7834545912,0.21112894519771389,0.0,9659508.228702474,170.03652135676475,-58.720210781586964,1.5812366000000002
311,Gaia DR3 5342102317328224128,2040739.1774910311,0.006299111390084786,0.0,323972549.6366501,178.04195963974885,-56.98758609581993,0.8308986999999999
215,Gaia DR3 5344341163497895552,2040873.0696128288,1908.0170911512228,-10000.0,1069.6303922421607,178.86685486810822,-53.975790692399045,4.1215470000000005
790,Gaia DR3 5370167763918517248,2046146.75800866,1788.3166241506183,-10000.0,1144.1747676983662,176.5588986537166,-49.72543933274888,4.28765
741,Gaia DR3 5339509325322253184,2048784.3261628028,64.13844302966251,-10000.0,31943.156543654928,168.62112374995226,-57.8591378358003,1.3323305
184,Gaia DR3 5368370337293863552,2048876.8881237563,46.34685249235373,-10000.0,44207.465619413495,179.00572301085782,-53.70194148706503,0.9850764999999999
375,Gaia DR3 5343739868091757440,2050819.1035582267,1678.7012275301954,-10000.0,1221.6701042004438,178.61307605698445,-55.979583521921995,4.0135074
385,Gaia DR3 5341753428543461376,2056148.220064404,0.0035528056338024827,0.0,578739292.8286251,177.28510024001247,-58.09154708555753,1.0014266
259,Gaia DR3 5339982252747072640,2056328.9682665418,0.29537828308655273,0.0,6961679.602098539,168.46227404524754,-56.99851770654541,1.6688903999999998
329,Gaia DR3 5342126678352456960,2061407.176363396,4635.088431596001,-10000.0,444.73955713798347,177.7238372933407,-57.70675873215061,1.8052483
394,Gaia DR3 5344161324635556608,2061412.609546816,0.008942506216806553,0.0,230518442.99225596,178.71613279288806,-55.22691483625233,5.6045284
785,Gaia DR3 5336286175692268672,2061675.0990277352,0.14237094624833949,0.0,14481010.01893693,174.20349491629293,-59.76375571355197,1.4126191000000001
141,Gaia DR3 5344337005969313152,2067556.9021230438,0.01890367502291061,0.0,109373277.92702928,178.80253759772842,-54.10604343414414,0.9915359
583,Gaia DR3 5339982080948184064,2070472.715685491,0.21771146456522258,0.0,9510168.515104601,168.41503277374144,-56.991287585648664,1.1417718000000001
780,Gaia DR3 5336260405924260352,2073534.1690693807,1603.4813691140196,-10000.0,1293.145158409344,174.73090364089248,-59.699551415297954,2.7212985
268,Gaia DR3 5343610331876174336,2075972.827789338,0.0033346047442451366,0.0,622554391.6027989,178.28304912032047,-56.72729474252427,0.9052964
398,Gaia DR3 5368958713447781120,2076288.4470106827,1140.2081817549283,-10000.0,1820.9731172205811,178.34031649801074,-51.72942776175932,12.154126
299,Gaia DR3 5340899279783351680,2077543.1095731969,0.18674939505554541,0.0,11124764.869815333,167.89545299076858,-55.73992698928278,1.568553
480,Gaia DR3 5343634521134940416,2078039.9225447138,2404.962404057218,-10000.0,864.0633712356669,178.5723241462931,-56.356682983199704,2.7448266
645,Gaia DR3 5347538646396846336,2081294.7200634896,0.009583522992491366,0.0,217174281.49274248,167.73260420756378,-53.74419049382959,1.0132098
428,Gaia DR3 5339944834985182080,2083014.68530168,0.2747986011371108,0.0,7580150.250700728,168.6053427115253,-57.37373603399308,1.3489985
510,Gaia DR3 5340899623380082048,2083215.5572385045,0.0212019525219332,0.0,98255835.40400063,167.8712715266357,-55.707196131061046,0.9614635
760,Gaia DR3 5344192317116417920,2091640.9802348071,4377.636944847616,-10000.0,477.80138156423027,179.00801438895675,-54.930333776182756,1.0776858
682,Gaia DR3 5344306009179772288,2094995.408015518,2972.164782642887,-10000.0,704.8718900950778,179.03287468772697,-54.415835307744004,3.5366876000000005
624,Gaia DR3 5369387660420479104,2096475.8067521397,0.0050460735603732355,0.0,415466754.828099,177.1256769439508,-50.24500670490653,1.0787387
617,Gaia DR3 5340098388662916352,2101018.6938066096,0.022918403062180785,0.0,91673869.60192019,168.10616102423012,-56.544439760061856,0.9603495000000001
408,Gaia DR3 5341742192907827072,2102191.4530479736,2953.0463076456995,-10000.0,711.8721598117893,177.60088251649327,-58.10473048260882,2.4932935
524,Gaia DR3 5369394875961402880,2105578.020590923,3310.157789366002,-10000.0,636.0959671938197,177.21928390643112,-50.133819557742406,3.6715739999999997
211,Gaia DR3 5344333501282921216,2113136.5493120095,50.460233768924844,-10000.0,41877.26436204804,178.9311733838355,-54.180732492884005,0.9706158000000001
230,Gaia DR3 5368553749573944832,2113208.471752217,820.3103732772023,-10000.0,2576.1084347986343,178.73600670062942,-52.32512714240767,5.6657405
326,Gaia DR3 5346932609312962560,2114708.8047365737,0.25614651613525663,0.0,8255856.205437963,167.6797740778056,-55.192453536055964,3.132493
787,Gaia DR3 5349271030040732672,2117611.6372345565,0.2176298419940444,0.0,9730336.693864375,168.30916776263274,-51.588634087140456,1.0436378000000002
671,Gaia DR3 5341618875789695488,2123301.513168772,3163.308623200312,-10000.0,671.2280608967686,177.02008691899638,-58.701211999975214,2.6471430000000002
764,Gaia DR3 5373209013082305920,2123822.6073079533,44.99598947974377,-10000.0,47200.264553889916,170.41682221214717,-49.22565962246117,0.9822978000000001
607,Gaia DR3 5340890071371505408,2128199.7738430733,0.20819837691645818,0.0,10221980.619460046,167.81395687629214,-55.95133996980128,3.9640489999999997
735,Gaia DR3 5339176551260960128,2129668.519471559,0.22876570288791861,0.0,9309387.257734908,170.66814071623557,-59.394791109594706,1.1336669
490,Gaia DR3 5368504546427882496,2129806.22307109,3253.341128408374,-10000.0,654.6519836095549,178.99502217892132,-53.01600954965991,1.3627552
520,Gaia DR3 5344137547695146880,2132071.4170287387,450.2590048820023,-10000.0,4735.211053885491,179.44104517700973,-55.200186620972026,19.424225
608,Gaia DR3 5343771547768311168,2132980.3094706153,0.004527963695637091,0.0,471068332.88567305,178.83384789568595,-55.61662076429143,2.2405381
295,Gaia DR3 5368547427381981824,2133446.0633226847,49.198358899747895,-10000.0,43364.17130640545,178.90849427079263,-52.48862548952859,1.4763931000000001
769,Gaia DR3 5368991217762639104,2136166.779750734,2805.8598783049874,-10000.0,761.3233990291727,178.3345715365247,-51.479094862419856,1.5011665
304,Gaia DR3 5343599061871124480,2136706.8401039615,3379.5094384528866,-10000.0,632.2535501135128,178.5957935198854,-56.75695783406847,2.5968761000000002
180,Gaia DR3 5344248289133160064,2137019.7416129773,3737.9823583433385,-10000.0,571.7040736811015,179.1670814178788,-54.717218255513174,1.4771446000000001
236,Gaia DR3 5343734679768234496,2139159.077549361,56.794975500321414,-10000.0,37664.583155551416,178.93999470454827,-56.097606990282344,1.0740925
684,Gaia DR3 5371671208631844864,2139332.5585003514,1098.2396255117033,-10000.0,1947.965187928428,176.6627296441597,-49.540047755723144,4.415818
202,Gaia DR3 5344137650774365056,2140386.123081073,226.16398678006092,-10000.0,9463.868025825648,179.45545467903622,-55.19927634354821,1.0434545
754,Gaia DR3 5371693851696850688,2140621.585308934,41.84009106464487,-10000.0,51161.97242500202,175.93264777128368,-49.21584823796031,1.0638934
742,Gaia DR3 5369306056043227648,2147721.245127586,0.00919427568915714,0.0,233593304.9800112,177.6915003701363,-50.64749053197665,1.6864848999999997
196,Gaia DR3 5347006856412585216,2151179.5412998875,0.008920679962706441,0.0,241145243.44478804,167.5481941788777,-54.9398244309679,1.0394878
217,Gaia DR3 5340862716731607296,2157631.813517159,0.3448588091012792,0.0,6256565.749734115,167.80922975167,-56.19497893066824,3.7163565000000003
701,Gaia DR3 5339249634430286592,2159622.4925651625,41.82183200910612,-10000.0,51638.639170444156,169.58982245788638,-58.93045367102517,0.83487785
709,Gaia DR3 5343631428757653888,2161250.4868889083,0.002857148728026852,0.0,756436116.0790775,178.65127482811604,-56.45444644810378,0.96731526
350,Gaia DR3 5339932671637449728,2167605.4592049452,0.2186592734009241,0.0,9913165.01464138,168.55180682639255,-57.69661353750257,1.5137348999999998
782,Gaia DR3 5371688899591285248,2174190.0724886577,0.0025657465032216608,0.0,847390835.2826953,176.25170484105172,-49.325481371006575,1.0218773
639,Gaia DR3 5368980012178612992,2176688.7890888597,3501.5716308761516,-10000.0,621.6319466079909,178.6132486890713,-51.628353683353126,1.3889668
260,Gaia DR3 5339991529874728960,2177342.1694789603,0.2310075901963072,0.0,9425413.977214703,168.0945095959286,-56.997886182837426,1.3870033000000002
786,Gaia DR3 5341708481685201536,2179474.556366759,0.04450236985272485,0.0,48974348.18818556,177.4332629530883,-58.41375644998842,1.0151379
300,Gaia DR3 5343631531836865280,2181489.868455889,0.003865116207157057,0.0,564404729.7766656,178.7025313212818,-56.47214185431183,1.01209
737,Gaia DR3 5343590570712651264,2183332.9980503097,245.55113018083307,-10000.0,8891.561592253398,179.03100995440067,-56.35655065779664,0.9177790000000001
800,Gaia DR3 5369330447152203136,2183397.0051084664,0.04240762692593785,0.0,51485951.07482969,177.7308931822844,-50.545923981209896,1.0943226000000001
294,Gaia DR3 5368314159104246144,2183502.1006520167,937.8947752090608,-10000.0,2328.0885642691683,179.1130120842541,-53.95546397610697,1.1363113999999999
216,Gaia DR3 5344282408352323584,2184579.389479656,1996.1283955865733,-10000.0,1094.4082526503537,179.27871165207102,-54.36507170436123,4.2036942999999996
232,Gaia DR3 5347007822806336000,2195828.815329167,0.1864761100331926,0.0,11775389.431591593,167.42570263233094,-54.91744757509629,4.3657207
218,Gaia DR3 5368511555814070144,2198117.1386812185,65.44361149754623,-10000.0,33587.9559269683,178.9901828963546,-52.90029566386647,2.6104267000000005
558,Gaia DR3 5341614168525487744,2200368.633662005,0.002451121827834866,0.0,897698600.1571544,177.12127121699902,-58.78278663193686,1.0593636
665,Gaia DR3 5349904348733378560,2204018.7439671513,0.00496652416488761,0.0,443774895.84147173,169.6773518499299,-49.64791602261156,1.0349687
489,Gaia DR3 5368548522589074944,2204098.390718818,2099.0242698424263,-10000.0,1050.0585545322351,179.01313395377613,-52.4425821600774,1.7877026999999999
634,Gaia DR3 5339246232793095680,2204732.240638974,0.17505736224531543,0.0,12594341.71954098,169.75785874876874,-59.0645146806406,2.6872342000000002
309,Gaia DR3 5347019986154008832,2210853.7591737593,0.2561394063429246,0.0,8631447.190182926,167.3651006132036,-54.661341506397235,3.4349572999999998
531,Gaia DR3 5341699002723770880,2217964.460091817,2473.4034503156145,-10000.0,896.7257079748949,177.49672074227684,-58.60804299425833,2.1301332000000004
728,Gaia DR3 5341935191561820032,2218349.8774332823,0.0029747385936431865,0.0,745729349.8574109,177.98045113452346,-57.94310879425378,1.136817
767,Gaia DR3 5373928643438052352,2228541.1030895924,25.48919650595935,-10000.0,87430.81024812067,169.75132534107232,-49.37666370231364,1.0786258999999998
456,Gaia DR3 5369083233131687424,2229280.198116547,1159.3844900136721,-10000.0,1922.8135422876478,178.624147341355,-51.358967233637046,9.759708
587,Gaia DR3 5341927735484843392,2229379.23328042,4988.406473804938,-10000.0,446.912104093223,178.05084698794602,-58.02962643759799,1.4184878
806,Gaia DR3 5373212861373039104,2229437.5889863935,0.005033489818383471,0.0,442920850.03211313,170.33484597420005,-49.130897352636715,0.93677825
426,Gaia DR3 5368976821026676736,2232314.869423456,2234.5380739442717,-10000.0,999.0050719892674,178.70301284200644,-51.46344665039348,1.3099339
471,Gaia DR3 5339469845938557312,2237290.723707883,0.24709018091785087,0.0,9054551.31967266,168.81524040822973,-58.323039748491055,1.6832525
278,Gaia DR3 5368356387226401280,2239015.022139222,2113.737641939491,-10000.0,1059.2681786585306,179.38864495931236,-53.32931617006956,4.8779984
643,Gaia DR3 5339250493401133184,2239338.984308774,0.1692783465265577,0.0,13228738.525972364,169.51638820132075,-58.99500284236744,1.1540202
815,Gaia DR3 5370923575084140288,2240725.4398507606,1650.1064016108185,-10000.0,1357.9278509939634,177.0706352392039,-49.52042880188893,4.9727025000000005
283,Gaia DR3 5340877461371100160,2242236.572249341,0.3574323007692031,0.0,6273178.354121864,167.5166263192173,-56.02225553870145,2.2155788
702,Gaia DR3 5368988915658744064,2247056.1883114898,186.43944927743297,-10000.0,12052.471711433436,178.60365878049896,-51.41985227455169,0.9931957
518,Gaia DR3 5349502305435823872,2251395.5705675245,59.05643438292385,-10000.0,38122.78194733875,166.8790799692467,-51.634784012625154,1.1047186000000002
596,Gaia DR3 5340962020687421056,2253311.7662028656,0.1737980209483331,0.0,12965117.519219238,167.37596710710667,-55.58933370831044,3.7028358
757,Gaia DR3 5339133292371894528,2254134.5876094894,0.153640484644556,0.0,14671488.395941876,169.9769744256456,-59.37804100502138,1.2231127
774,Gaia DR3 5335614060550604672,2255066.3469367535,1924.6815265724827,-10000.0,1171.6568771523607,176.69426120443325,-59.38460783789286,1.2437725
590,Gaia DR3 5368539249764061056,2259112.9773104736,48.76411457002097,-10000.0,46327.3658761216,179.10192693829197,-52.70255457615925,1.2027272
204,Gaia DR3 5344254680039347200,2261065.868050394,0.004081571919971622,0.0,553969380.5189924,179.32095131795762,-54.54016096625438,1.1470166000000002
198,Gaia DR3 5344111601778977792,2261940.881145579,1573.5340051288647,-10000.0,1437.4909431717917,179.34997564554547,-55.39788867001419,4.148432
413,Gaia DR3 5368311994453728512,2262498.300072141,56.91789585642989,-10000.0,39750.20977196844,179.32161228689895,-53.96106400087051,1.0092345
372,Gaia DR3 5342083934856485376,2263976.7423524987,0.2557433121533761,0.0,8852535.471170919,178.5894693390213,-57.23215644513609,3.8273574999999997
279,Gaia DR3 5347033008488819456,2265171.703454641,0.3461970512094289,0.0,6543012.701989612,167.21544096563682,-54.578372377506035,2.404832
648,Gaia DR3 5339439605096256256,2268974.9506064383,0.17776915252989114,0.0,12763603.34915204,169.28159402793165,-58.90178724921412,2.1148124
207,Gaia DR3 5344105661840437888,2271575.279584985,3746.854112627218,-10000.0,606.2620030840226,179.31721158124077,-55.44755803022152,1.398274
588,Gaia DR3 5341696666252037376,2273572.4796609627,0.0029927616012910335,0.0,759690474.0692265,177.47315471202091,-58.72795365185559,1.0751231
344,Gaia DR3 5342085785963213184,2275577.191679279,0.002808013657898741,0.0,810386796.117691,178.69123774543712,-57.106446744606345,1.0252675
354,Gaia DR3 5339964694927584256,2275870.0453947517,0.4066742127584441,0.0,5596297.906271649,167.88737046162873,-57.170914116721356,1.5079572
358,Gaia DR3 5343603288130858112,2281149.418130241,0.019728262453355305,0.0,115628501.16799171,178.92847600658857,-56.625342961330716,0.8395466999999999
334,Gaia DR3 5343603288120259072,2281288.366337316,0.004099995051232041,0.0,556412468.26671,178.9288233045251,-56.625476190059246,1.8565314
332,Gaia DR3 5343552332636020736,2284613.905284507,37.30128221756126,-10000.0,61247.59711903207,179.24112133964047,-56.85708062890405,0.8609931999999999
302,Gaia DR3 5343603180734334592,2285855.524503423,0.003021510445546796,0.0,756527427.4899145,178.93439104466182,-56.64417982605839,0.96327853
674,Gaia DR3 5368962355577546240,2288792.7480714093,4604.191794582791,-10000.0,497.1106439927984,179.03075503012298,-51.84132366825346,1.4338825000000002
303,Gaia DR3 5368496678037469056,2288839.065356251,3970.0261965268537,-10000.0,576.5299653081946,179.35942350532704,-52.605087996361924,1.6491916000000002
424,Gaia DR3 5339559421810403072,2300433.1390175344,0.19093574049718817,0.0,12048206.024850607,168.2064089029725,-57.82337726159571,1.88523
620,Gaia DR3 5339444179253596032,2303053.61861693,0.0031505098423584748,0.0,731009815.5074679,169.00488278645534,-58.77222331143106,1.0554448
406,Gaia DR3 5341964225542588160,2316230.653463466,0.00601559510133742,0.0,385037658.6929046,178.44750876091317,-57.73894947451181,1.0293903
438,Gaia DR3 5343718805567082752,2318084.7171005984,69.0350708532626,-10000.0,33578.36369905088,179.29793287251297,-55.80827189069417,1.1227806
746,Gaia DR3 5369079247403571200,2320245.5656668567,3010.6756685433,-10000.0,770.6727064325382,178.7963692640596,-51.271254165732266,1.5385777
721,Gaia DR3 5339346631977222144,2322262.3926101704,0.14859057919765345,0.0,15628597.75599316,169.04155052033713,-58.8775661269007,2.2252805
589,Gaia DR3 5339571546493767808,2323231.8169936263,0.15208484337435416,0.0,15275893.149161696,168.08494596847268,-57.752581855084344,1.6234378999999999
710,Gaia DR3 5339575261654847744,2323940.1297667176,0.29239902920420385,0.0,7947838.048886743,167.96581392573552,-57.56872142144042,1.9982588
501,Gaia DR3 5340963291989313536,2325416.756573778,0.2756916184103211,0.0,8434847.49366875,167.16813949589292,-55.53719647894439,1.0588579
205,Gaia DR3 5368346594700301568,2328279.019737157,0.0837603102175797,0.0,27796924.506238226,179.45904238136498,-53.57173559122512,37.99391
231,Gaia DR3 5343692279848232832,2336186.881118823,0.003625627572885348,0.0,644353793.6963663,179.29071126716954,-56.0232606650769,1.3401462
310,Gaia DR3 5368304194781356672,2341938.3588314448,4366.244297470011,-10000.0,536.3736427181741,179.72625859300285,-53.99806968734782,2.8100352
452,Gaia DR3 5340928726099979136,2344052.797465051,0.2457332640024552,0.0,9539012.990287025,167.20334143787557,-55.91279833478354,2.0549476
248,Gaia DR3 5368306084578529536,2346758.6002766904,64.22453329698914,-10000.0,36539.90896943905,179.53864872704938,-53.8735520372861,1.0500596000000002
738,Gaia DR3 5342045795539645696,2349222.7485869527,3410.6203974390314,-10000.0,688.7963111787341,178.85530063689254,-57.62594807647477,4.682278
379,Gaia DR3 5349436296077363712,2352860.3677541246,0.20720415674984857,0.0,11355275.901123272,167.5260457355,-51.749374348884714,1.6784256000000002
446,Gaia DR3 5340716589050469248,2356853.9245565357,0.29169455877418693,0.0,8079869.348475149,167.60460140973234,-57.09290319319675,2.0762475
328,Gaia DR3 5343574769545726848,2360182.691072326,112.03549265749086,-10000.0,21066.38383148593,179.39568137118712,-56.70568929629384,1.1179442
714,Gaia DR3 5349575354237252480,2364867.8591616885,0.002651646054151013,0.0,891848991.4819559,167.8330781724538,-51.08850930651308,1.019676
527,Gaia DR3 5344276910791317120,2371277.133241161,55.83547353685582,-10000.0,42469.00730009804,179.6218173408492,-54.21620048746054,1.2542285
679,Gaia DR3 5369018980426177280,2371579.753991097,49.75732411092008,-10000.0,47662.92794814129,179.25837025598014,-51.6016747861216,0.9690581
439,Gaia DR3 5346997274365567104,2372601.8364946414,0.0052747250194426845,0.0,449805786.60483897,166.95431156355008,-54.95859023988713,0.99325055
322,Gaia DR3 5343702622116351360,2374756.059130864,2815.130665721907,-10000.0,843.568679794082,179.58720002084274,-56.05812235643366,1.6396868000000002
366,Gaia DR3 5368968226787734656,2376458.772021001,163.47549042452286,-10000.0,14537.095229686554,179.12106064169248,-51.78819141343832,1.0555106
619,Gaia DR3 5341920210697061632,2376477.6903183144,2643.1457834869725,-10000.0,899.1095781266912,178.40040681845838,-58.31446792039338,3.1905034
206,Gaia DR3 5344274707458775680,2377463.0741487634,0.005811003147025481,0.0,409131265.9787032,179.63633264197782,-54.323614562865544,1.2755375
315,Gaia DR3 5340927248629254528,2386777.104739348,0.23000811910317195,0.0,10376925.449613107,167.10695898727408,-55.995244243114605,1.0937005
272,Gaia DR3 5343704443196797440,2394095.5443503344,41.805422976927304,-10000.0,57267.58333892835,179.6864719927108,-55.96460983136076,1.0186745000000001
393,Gaia DR3 5347027236058917504,2394496.3885456347,0.2695342916693741,0.0,8883828.37565937,166.87491138264363,-54.698689898070285,1.2064337
744,Gaia DR3 5341919587915807616,2402989.827182126,0.0028403572759374113,0.0,846016748.5053656,178.5196216438207,-58.044739411999544,1.143178
425,Gaia DR3 5343539860050517632,2404934.7540072575,106.75186948753493,-10000.0,22528.26826876389,179.3250908930259,-57.120811577820966,1.0340905999999999
681,Gaia DR3 5341691924577267072,2412679.330161063,0.0040865269955517956,0.0,590398480.858508,177.85912840129646,-58.870837597269706,1.0354162
789,Gaia DR3 5341691924608077312,2412817.657720599,0.01280073942692777,0.0,188490490.84187827,177.85957939853614,-58.8709085318982,3.7979769999999995
319,Gaia DR3 5340766651217643520,2415153.890576731,0.005963452260337783,0.0,404992575.63268083,167.18560798825033,-56.49967735888527,1.2415167999999999
421,Gaia DR3 5340328220940099072,2423479.9971301807,0.22165992831996234,0.0,10933324.825549562,167.63066487945275,-57.524595886681006,2.7353241
699,Gaia DR3 5347231745202852096,2428398.591275778,251.31806836233045,-10000.0,9662.650230840967,166.5904426678527,-54.22156372968419,4.680228
591,Gaia DR3 5368916073011875072,2434529.3862334737,2475.9896545025817,-10000.0,983.255072090583,179.5055358331768,-51.915484044421895,5.0862327
805,Gaia DR3 5349818857405390080,2442556.0375489816,0.15101414045776432,0.0,16174353.144314433,168.26245496104622,-50.12520098644747,2.8650756
337,Gaia DR3 5368477058627533824,2442602.7253346504,3187.402974213252,-10000.0,766.3300640351441,179.79363851156606,-52.87922389948202,4.2224307
229,Gaia DR3 5344237706328583296,2443076.162406973,0.011474450040259172,0.0,212914445.03529266,179.80326865823108,-54.661437487807845,1.1094228000000002
305,Gaia DR3 5368481662840656512,2450839.2935606265,64.72568852367013,-10000.0,37865.0169579016,179.66196672869208,-52.76875362419435,1.3831316999999999
284,Gaia DR3 5368441118338609024,2455263.4604222225,3322.3380377832614,-10000.0,739.0167504028066,179.91571533527153,-53.29467086673473,1.0851364
694,Gaia DR3 5344237500170145536,2456129.35318792,87.77158438662116,-10000.0,27983.19490701028,179.84195255540126,-54.674153177457434,3.362197
470,Gaia DR3 5347191814887109248,2457558.6977480934,0.00872469912182333,0.0,281678332.2190371,166.7077600749971,-54.73097134183734,1.1532818
667,Gaia DR3 5340763764999354880,2457791.770682776,0.20839415434889616,0.0,11793957.361049147,167.1299807754904,-56.678125835330256,1.6549331999999999
539,Gaia DR3 5339518155751285120,2460381.7876158804,0.333563948291392,0.0,7376042.2858005045,167.96909605545068,-58.22788317325232,0.94015914
377,Gaia DR3 5340824753530404992,2469958.712846153,0.2486495354477794,0.0,9933494.178455386,166.9354627665343,-56.20632850932924,1.5357946000000002
368,Gaia DR3 5340765513020888832,2474166.886227596,0.007638642057259253,0.0,323901403.8989186,167.03904999525076,-56.55892400763732,0.98289025
483,Gaia DR3 5343548243827108480,2478748.3697246406,0.0031896648994913152,0.0,777118740.6300734,179.37826444774188,-56.9210461701681,1.2521327
405,Gaia DR3 5347248989489151616,2482108.973693806,44.858512115954824,-10000.0,55331.950539906444,166.26530565458808,-54.06683619521165,1.0323864999999999
434,Gaia DR3 5342027791051788288,2483548.622190024,3033.0451965717016,-10000.0,818.8300738140064,179.24726530686618,-57.4134862761114,2.9648452
402,Gaia DR3 5368893533016008064,2484712.2964709634,2775.9516702568444,-10000.0,895.0848543559355,179.7498147339784,-52.265859901340406,1.7283761999999998
666,Gaia DR3 5340827605396920960,2501291.8642335297,0.0034315148049897616,0.0,728917695.6475327,166.84079165893183,-56.18144253262773,1.1334751
687,Gaia DR3 5341893375757549184,2509743.23705512,2172.6046076016432,-10000.0,1155.1771676603628,179.04463875619018,-58.00646226248537,2.8363504
751,Gaia DR3 5340333718496619008,2509789.078291167,0.22240367818992443,0.0,11284836.198382929,167.29571609847082,-57.39026430750433,1.1715664
267,Gaia DR3 6124896592742959616,2514798.7405115925,0.03656302546273203,0.0,68779831.77499567,180.00379262732446,-54.28365190853892,1.1555031999999998
677,Gaia DR3 5339414595519652480,2515214.083070887,0.2348717289848025,0.0,10708883.92546229,168.10306841595136,-58.636595148350885,1.7724811000000003
336,Gaia DR3 6124896459593715584,2526285.8883361355,3997.6355390407716,-10000.0,631.945024418688,180.1776451790367,-54.23825156683975,0.9934723
732,Gaia DR3 5370596298576565632,2533601.902728441,47.80226654653469,-10000.0,53001.710708884966,179.49617179732468,-50.55901114423315,1.1604484
495,Gaia DR3 5369052201991448832,2536849.5485280873,0.019926973775269106,0.0,127307316.06002869,179.3430122747546,-51.28188287817174,1.0273764
778,Gaia DR3 5370652751628584448,2541402.4400449847,2309.597476096067,-10000.0,1100.3659582884284,178.91079052170986,-50.32718545215703,1.4523209
797,Gaia DR3 5370625568767590912,2546392.404115951,982.8168028918602,-10000.0,2590.912565417476,179.02357763902756,-50.46233544823105,7.4154644
392,Gaia DR3 5340785411639340288,2548403.251282037,0.31188027268874635,0.0,8171094.725908874,166.9172045494613,-56.80034749100825,2.6991847
776,Gaia DR3 5349598577121046656,2549235.7168618613,400.41210392854083,-10000.0,6366.530111978854,167.24197571039437,-50.7510225351412,1.0672628999999998
803,Gaia DR3 5341937695501210624,2553227.343855882,0.0710015562964004,0.0,35960160.27025206,178.94610237756504,-58.134670980332956,1.038142
605,Gaia DR3 5339531934009850624,2557621.0696571367,0.29529799858608996,0.0,8661152.740293628,167.6674321390932,-58.25400771690154,1.8275368000000003
616,Gaia DR3 5341891932630910976,2558901.397439263,3389.321719994463,-10000.0,754.9892305423999,179.13699915051018,-58.094636277666524,1.3268771000000001
720,Gaia DR3 5341520572598944000,2560031.112422392,2636.6863515122604,-10000.0,970.927433577413,178.66618931477055,-58.733256302795326,2.8183556
652,Gaia DR3 6075712624435176576,2571588.864227024,3341.2386904989453,-10000.0,769.6513486269399,180.07422897153148,-56.09479582718178,1.6616306
454,Gaia DR3 5340952399957380864,2574624.93682513,0.017744565446777417,0.0,145093715.8504891,166.48640300290694,-55.52038402208034,0.9029928
758,Gaia DR3 5341864650982277888,2582009.567332288,3005.668553380496,-10000.0,859.0466718056067,179.04573807255088,-58.31436922825491,0.9659719999999999
384,Gaia DR3 6125183672659275648,2584953.236866092,3617.6084619338644,-10000.0,714.5475426835588,180.28285005301223,-53.33970153259454,1.282147
798,Gaia DR3 5369050449640957184,2586248.549310165,88.93412862277353,-10000.0,29080.495748489288,179.46691747954202,-51.22423895069397,4.34005
602,Gaia DR3 5339438265062447104,2595476.367166234,0.16717811183788064,0.0,15525216.421173438,167.5415872250524,-58.2502880223289,3.832756
519,Gaia DR3 6125198172473945088,2596039.9526904607,1726.105543684804,-10000.0,1503.986799757658,180.2591826533822,-53.19495731161517,4.1104769999999995
537,Gaia DR3 5348001162830945280,2600608.2119322284,0.19221508284986893,0.0,13529678.178082692,166.8572403764449,-51.62479622552585,2.6368792
415,Gaia DR3 6125270912036779008,2604138.3715856676,0.004780849803956797,0.0,544701983.6160493,180.0705127483194,-52.783430239529,0.96983266
762,Gaia DR3 5341993190767921664,2605165.3814454544,1690.7512678417831,-10000.0,1540.8330196143554,179.478612657235,-57.81801613819814,2.61401
417,Gaia DR3 6125257271220608512,2608306.550689193,78.68264081078952,-10000.0,33149.707785754996,180.50580444607758,-52.915599088311204,1.1257333999999999
739,Gaia DR3 5340343923333195520,2610625.8420052147,0.1531740109328406,0.0,17043529.944187775,166.96650477052026,-57.33346370107465,4.3606267
465,Gaia DR3 6075449703720507648,2618453.5693022697,4147.172071768927,-10000.0,631.3829096040859,180.02132640177982,-56.636542341447786,1.3874267
529,Gaia DR3 6075661119202228224,2633519.4143831353,3166.9263771324936,-10000.0,831.5695096037143,180.1839362533792,-56.21679732672587,2.1316836
651,Gaia DR3 6125255243988387328,2634411.307983316,3518.681367004125,-10000.0,748.6927724365977,180.3081899857451,-52.88796206035672,1.104349
491,Gaia DR3 5343524982264958464,2635174.8865310582,2671.3214318071828,-10000.0,986.4686649664354,179.859628286023,-57.15790154699383,1.1855954
672,Gaia DR3 5342014695666382848,2638643.730987394,1449.247876161921,-10000.0,1820.6987047484101,179.6923849589592,-57.56177047765645,3.0498474
450,Gaia DR3 5343565801654201216,2644810.0783882015,0.003022778405978804,0.0,874959961.7216358,179.92903951630433,-56.7345963520231,1.1036299999999999
437,Gaia DR3 5341024761567722880,2644909.077736025,69.91610593837713,-10000.0,37829.75384909456,166.05490420603834,-56.10420863994242,0.9906959000000001
698,Gaia DR3 6076783308246106624,2645078.6673109266,0.007540543790301629,0.0,350780890.7247419,180.339242579236,-54.759585715298826,1.5661346999999999
345,Gaia DR3 6076507055935938560,2646815.5845665666,4492.817152200243,-10000.0,589.1215900630089,180.4551318507647,-55.368657926994636,1.1366493999999998
525,Gaia DR3 6126097057578857984,2647070.61757247,3923.597072418007,-10000.0,674.654040339864,180.12908127932872,-52.21837945501914,2.4395595
676,Gaia DR3 5342013188144243840,2656215.4859022824,3196.125814063622,-10000.0,831.0735059972855,179.6991679723525,-57.58941652333733,2.160416
441,Gaia DR3 6075659916605260544,2665283.782733939,0.0030352520668805952,0.0,878109535.5527154,180.12948075177758,-56.293969198024904,0.8945494
755,Gaia DR3 5341896158897023616,2672569.78275974,0.010157699641706708,0.0,263107778.04320782,179.3932233481749,-58.027486593138796,1.0290915
475,Gaia DR3 6125190201014639616,2674345.513749089,1306.5062605898236,-10000.0,2046.9442775894186,180.48639365297242,-53.258965219437364,7.6015053
565,Gaia DR3 5343524947923387520,2676612.02769589,0.01416763290891595,0.0,188924433.9477097,179.84857957998105,-57.168027206712,4.4915533
594,Gaia DR3 5349509520980813824,2679539.059343515,75.47909490864646,-10000.0,35500.41322814752,166.7187556655838,-51.37058173048087,0.96889937
626,Gaia DR3 5341986834217504384,2680913.626700494,3179.581229150638,-10000.0,843.1656351854382,179.6946501728647,-57.76536760793845,2.3474028
403,Gaia DR3 6125180855146344704,2684314.4586114846,0.01637677320593351,0.0,163909851.1566933,180.39188013414486,-53.35482595268043,1.1283416000000002
641,Gaia DR3 5369040828916519552,2686210.9976369096,1439.8825528086995,-10000.0,1865.5764613558695,179.96208045422458,-51.30689316445397,4.0226555
729,Gaia DR3 6075659195033312000,2710227.2196154506,3484.9343510872436,-10000.0,777.6982136750735,180.40676555349458,-56.200786369300566,2.1369264
479,Gaia DR3 6126034660301287424,2716166.3340506055,4311.863378558789,-10000.0,629.9286632218077,180.47138162994455,-52.482717183872005,0.9413787
688,Gaia DR3 5341883377081364864,2731965.095673742,3947.4414229057184,-10000.0,692.085024953388,179.70692566952212,-58.068717208422726,1.8949164
389,Gaia DR3 5341025723641282560,2733813.101006143,0.2458721079668583,0.0,11118841.919940915,166.1672959659128,-56.07119266123131,2.0671287
477,Gaia DR3 6075374902576831616,2734726.3158032754,0.0030640680286350224,0.0,892514882.2565595,180.03888600099174,-57.11726163642165,0.8346355999999999
793,Gaia DR3 5341475733153112960,2735096.7864806238,3084.8811349915713,-10000.0,886.613346445226,179.26046824182046,-58.67579795963107,2.2623403
478,Gaia DR3 6075374902576830208,2735144.169948815,0.004550679601281081,0.0,601040813.59163,180.03961134594257,-57.118435550169075,2.2863588
488,Gaia DR3 6076797636241415040,2742452.7439598017,3868.3320529151692,-10000.0,708.9496729974599,180.72276062683582,-54.44834744185157,1.6183931999999999
404,Gaia DR3 6124910615818601728,2743583.1046174956,0.003284655547610809,0.0,835272699.0241401,180.6048555755856,-53.91537693577954,0.8232700999999999
359,Gaia DR3 6124910615805087232,2743888.393189113,0.010478713322577658,0.0,261853560.52036208,180.6056852255553,-53.91557875124368,1.9820366000000003
559,Gaia DR3 6126112553829937536,2750550.588015836,1632.8582550154476,-10000.0,1684.5005251174202,180.4279021111089,-52.00072699689853,6.054019
453,Gaia DR3 5347834926113958144,2752572.1420697053,576.4087633342265,-10000.0,4775.382189103961,165.9393206684045,-52.781623253716056,1.5470594
516,Gaia DR3 6076567254207051904,2754725.7851882097,2318.2821068763433,-10000.0,1188.261677479766,180.68895206750187,-55.04845721533815,1.8623604999999999
761,Gaia DR3 6125274691610774656,2756652.170213619,1154.0751187313049,-10000.0,2388.624557857252,180.6184300618084,-52.697553114726546,11.807072
397,Gaia DR3 6076849691254780288,2759769.505582891,4302.969078663187,-10000.0,641.3640105543763,180.86622091571752,-54.256525416622935,1.5834273
715,Gaia DR3 6126397396051013888,2761793.405038002,84.69859036181079,-10000.0,32607.312509456468,180.19536940132997,-51.179950133036215,1.0549486000000001
717,Gaia DR3 5340394569606645888,2762463.3663991084,0.2454485390335545,0.0,11254755.792298526,166.47689745884568,-57.23711158818902,1.9405661
719,Gaia DR3 6126397396059400064,2764237.0870602783,69.8971470601817,-10000.0,39547.20905390116,180.19512418966013,-51.1797242303959,1.3139464
770,Gaia DR3 5341975564224397056,2771649.7098268196,2481.226087921527,-10000.0,1117.0484315472336,179.89530696631732,-57.981314166183545,1.0800370000000001
530,Gaia DR3 5347975633543043840,2782812.7807180374,0.003972894944138666,0.0,700449626.7447511,166.1920837630251,-52.01407105274148,1.0089252
775,Gaia DR3 5340395634776289280,2786353.117275143,0.2723479016402035,0.0,10230859.501741895,166.3835380228054,-57.180242684150365,2.0772402
691,Gaia DR3 5340205350551440128,2787067.0810132204,0.231936294899923,0.0,12016519.804353163,166.82598213205523,-58.07744540408699,2.98077
449,Gaia DR3 5347287712920402048,2790733.1231663097,254.652391684192,-10000.0,10958.990428910822,165.7727582251675,-54.18753691686761,1.0140684000000002
621,Gaia DR3 6075362052034659712,2792953.6752646505,0.00526552773805895,0.0,530422364.89940643,180.18436041165126,-57.17329078361987,1.1555091999999998
473,Gaia DR3 6075429981240520704,2797173.8922586637,0.009408350779164094,0.0,297307568.34166265,180.33251060987374,-56.8174355858792,6.72877
657,Gaia DR3 5340423534876940032,2805923.6099073645,0.24899404749441056,0.0,11269038.91134326,166.15290746122938,-56.71368016543258,1.8827609
486,Gaia DR3 6075741039938303744,2810686.663660063,2169.0083540446944,-10000.0,1295.8394827842817,180.78795163561242,-55.62809556610226,2.8894843999999997
807,Gaia DR3 6076569040922734208,2813472.3699530894,64.42518643775615,-10000.0,43670.37994793079,180.77436276263458,-54.99847734660649,1.0596251
484,Gaia DR3 6076610100811225984,2826001.5846139826,86.8817108972552,-10000.0,32527.002005703627,181.15017140771909,-54.719968348088024,3.5984300000000005
388,Gaia DR3 5347266448545393920,2826004.6248384,0.43179986707398704,0.0,6544709.344142009,165.70916211323853,-54.280935527138546,0.96514046
629,Gaia DR3 6125005586131787520,2830149.264127493,3937.975197815114,-10000.0,718.6813329087826,180.9776415284353,-53.43968911568328,1.1443107
712,Gaia DR3 6072356090318380544,2843496.7285305928,3363.869581050368,-10000.0,845.3052831027744,180.47007967955943,-57.256331933903816,1.7869046999999998
736,Gaia DR3 6072261291786723712,2850590.845011257,2277.753305995048,-10000.0,1251.4923532361913,180.11573783703713,-58.029795574250315,1.5410609
548,Gaia DR3 6076609585408858368,2857149.1008644365,3583.683716717086,-10000.0,797.2659773340132,181.04625713888873,-54.761989259605066,2.1746716
599,Gaia DR3 5347979859784782592,2882914.7299927757,0.2804888185273133,0.0,10278180.588906595,165.93942176896152,-51.924691276766694,1.1136618
544,Gaia DR3 6075649162007679232,2898601.034507518,1316.0607235548277,-10000.0,2202.4827446244817,180.95814914876442,-56.248125608096295,3.000375
812,Gaia DR3 6072054136933334144,2905940.696097644,2363.650867899731,-10000.0,1229.4289040579733,180.00606059042138,-58.3781507950205,2.132277
566,Gaia DR3 5341151755154406784,2909687.7607708895,0.003516202428170865,0.0,827508603.446507,165.5720323877742,-55.48530496753122,1.2825481
540,Gaia DR3 5341262771473857152,2915654.7242861246,51.845347994631275,-10000.0,56237.53792891984,165.34083094783898,-54.58412841999057,0.9571879999999999
656,Gaia DR3 6072343377215050624,2927732.8154946235,3246.67610710744,-10000.0,901.7631321724381,180.5818470291824,-57.465379685039366,1.7659501
725,Gaia DR3 5347282941229205632,2927873.1798735457,581.9190647326914,-10000.0,5031.409619168406,165.18602914995736,-54.14321851493092,8.550136
622,Gaia DR3 6125234628151694848,2930186.125691603,0.010023064593210371,0.0,292344332.25906897,180.97088512045244,-52.82435016200059,1.0380623
808,Gaia DR3 6072067227998153344,2940469.868730024,3740.1775740258877,-10000.0,786.1845622385606,180.22944357257256,-58.22657703481576,2.1263554
564,Gaia DR3 6125218307275922176,2952593.1343283975,59.53806797137573,-10000.0,49591.685369231716,181.06408034792838,-52.96072316292964,2.1017473
482,Gaia DR3 5341255689046121856,2956583.6171430913,47.992826282778104,-10000.0,61604.69899652567,165.13174740598066,-54.68749909663227,0.9723724
708,Gaia DR3 5340278021384809472,2960323.3222341556,0.26554615356867156,0.0,11148055.742666222,166.0642552007937,-57.6132950103116,3.3263279999999997
561,Gaia DR3 6125025583506021760,2972107.196689126,66.1727324046232,-10000.0,44914.37921160224,181.14168499379417,-53.13663377253701,1.1177781999999998
498,Gaia DR3 6075765641524448000,2973398.079764485,48.107554859231655,-10000.0,61807.30008966359,181.1932261202577,-55.488048638823614,1.1080988999999999
463,Gaia DR3 5341242739748301184,2973981.337100809,0.006524473135589355,0.0,455819385.7644215,165.32364889489932,-54.73680106478989,1.1751236999999999
549,Gaia DR3 6076613399346829568,2982231.5033364515,3311.7165734262826,-10000.0,900.5092788635146,181.370648588699,-54.585299615106535,1.8361168999999997
586,Gaia DR3 6125221262214235136,2994146.8129585185,226.88680687060685,-10000.0,13196.654553237533,181.39394502697468,-52.950180125729005,1.0304700999999998
568,Gaia DR3 6125216142613211648,2997232.0850746296,3438.391344653318,-10000.0,871.6960301029466,181.31450106564185,-52.959968423055315,1.6640519
659,Gaia DR3 5341215492472847360,2997538.62036927,0.17969380473129035,0.0,16681368.758659849,165.2790778347155,-55.008032139799155,1.4623065
627,Gaia DR3 6076615117325487872,3000858.1991171506,3457.981357585195,-10000.0,867.8063554433775,181.4345445401284,-54.63757309404289,1.5209621000000002
536,Gaia DR3 6076808837532419840,3000912.82097751,138.440958059775,-10000.0,21676.481173164073,181.47989615459244,-54.41467150229517,2.9141695
779,Gaia DR3 5360030301064155648,3011872.216254676,0.2441025861394718,0.0,12338551.032531036,165.7792132092025,-51.35308665695703,1.5235656000000002
811,Gaia DR3 6124951400828926976,3012186.9490682567,47.48777426307005,-10000.0,63430.7881515254,181.30420234422397,-53.564749795240104,1.1606683999999998
792,Gaia DR3 6125238476442725888,3018818.8921259358,44.79830013833926,-10000.0,67386.90715504118,181.30239998046318,-52.63003561230822,1.0279918
697,Gaia DR3 6072342483875171456,3034868.0816991366,0.004556715464909199,0.0,666020976.0891032,180.79547001073848,-57.38959822211709,1.0749065
628,Gaia DR3 6075410155651501056,3038652.485306229,0.0040932053584735,0.0,742365021.8320464,181.0451680066432,-56.720383784000404,1.0563917
572,Gaia DR3 6075482586003617152,3038774.872703983,2293.565042864501,-10000.0,1324.9133187471186,181.3529607927302,-56.239972209406424,2.6797867
546,Gaia DR3 5341070047692263552,3044115.365813328,0.25345049100152817,0.0,12010690.347390069,165.2702518946219,-55.85491073949935,1.6958294999999999
756,Gaia DR3 6125307127202400512,3045497.083360174,48.85436353189865,-10000.0,62338.281848082355,181.18505049453697,-52.354394140960615,0.95025444
534,Gaia DR3 6075773750413884544,3078254.5332914325,2124.8417165548794,-10000.0,1448.698276821472,181.4971873005159,-55.36884218691125,3.1235209
673,Gaia DR3 6075398095401846656,3088801.130154358,2812.7817670246222,-10000.0,1098.1303869235867,181.33558775784587,-56.77334803592918,1.5068181999999999
653,Gaia DR3 6076884738192697344,3104900.445677768,3549.8573651217666,-10000.0,874.6549864747211,181.72804359314998,-53.86676490490175,1.2590382
783,Gaia DR3 6072391274697293312,3150145.008206877,2720.982713907688,-10000.0,1157.7232711202548,181.45531162816016,-56.88078617415607,1.4217335
748,Gaia DR3 6075685995648175872,3158997.6501099644,0.0031804679304553653,0.0,993249332.8608011,181.5788547752038,-55.906464016507776,1.0806893
768,Gaia DR3 6072385742788260608,3189415.85351348,2555.3529067599466,-10000.0,1248.1312640129586,181.5159094541892,-57.010525140658295,1.4041616000000001
745,Gaia DR3 5353129525593441664,3295474.7844980103,0.005524146293894931,0.0,596558202.6927924,164.50376189869283,-55.27437931218361,1.0442916
695,Gaia DR3 5353291325582957568,3363354.6733621354,0.26496880371137344,0.0,12693398.718083762,164.2708260604356,-54.301472599151154,0.9750354999999999
726,Gaia DR3 6075780652415957248,3380368.6078501306,0.02508144342061757,0.0,134775680.61618748,182.2119168965555,-55.72310795763221,1.0434929
763,Gaia DR3 6075809999923245056,3385828.0342769814,4469.494384912601,-10000.0,757.5416238817335,182.41582607539468,-55.3429497970218,1.1152708999999998
801,Gaia DR3 6075520862741383808,3431107.507515299,0.009677583992621702,0.0,354541744.11001897,182.25516422695478,-56.2368469203669,5.149309
765,Gaia DR3 5353258026699027840,3457018.8160769003,557.4212287868038,-10000.0,6201.806887765844,163.97887451868186,-54.58385890106926,1.039799
809,Gaia DR3 5340694392694430208,3461434.387790017,0.33804632923186373,0.0,10239526.6224466,164.21493744417512,-56.27051191362936,1.2537774
813,Gaia DR3 5353303110980653952,3525967.3888669927,0.3477116037734703,0.0,10140493.876540616,163.84066698577763,-54.635155630824116,1.0606648
0,Gaia DR3 5345011040956367104,,,0.0,nan,173.27295435354253,-54.324622460947104,1.0810122


==> anc/HD100546.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
133,Gaia DR3 5233603124057824256,85360.1111920443,0.01400010255906197,0.0,6097106.1341827465,173.53982632937587,-70.31361873383288,1.6414962
1,Gaia DR3 5233705138108011264,115309.35121143522,134.9132038393,-6517.292109771166,854.6928538498305,173.9558746553287,-69.99054814484829,1.0190442
311,Gaia DR3 5234462980805813888,201528.37679966373,174.96556111305642,-10000.0,1151.8173949068946,172.84477834328652,-69.82915505817493,1.0133881999999999
16,Gaia DR3 5233694765775403392,222288.69966852435,0.021591499690344875,0.0,10295195.000647673,173.92647786809908,-70.20728536567282,2.1272314
207,Gaia DR3 5233696243236161280,222447.19886611958,0.03056010015809492,0.0,7279007.520111043,173.92688882467635,-70.20711814517135,2.3454318
193,Gaia DR3 5233557842220292224,237755.56552213494,92.33530305626648,-10000.0,2574.9150937128948,173.25198706768887,-70.91629212336535,1.00121
414,Gaia DR3 5233558220174905216,255607.86227066017,59.700877224181916,-10000.0,4281.4758200424885,173.0934223751021,-70.86097036661148,0.8924443000000001
18,Gaia DR3 5233577839587184000,262008.71164964483,6690.443235050769,-10000.0,39.161637345191025,174.06866407216884,-70.62652800013807,1.3043268999999997
405,Gaia DR3 5228308563248993792,298395.92832253664,582.4280767044903,-8086.755830659969,512.3309473865481,172.48475178368878,-70.78215006848885,1.0530946
46,Gaia DR3 5233690707031327360,328144.0782157649,0.02160604755277436,0.0,15187603.258497365,174.1899031335421,-70.07410723958634,0.96891093
653,Gaia DR3 5234501772951524352,383620.68089338037,0.12211217995415441,0.0,3141543.137117086,172.96330176217566,-69.29055620162671,3.1823714
9,Gaia DR3 5228325884846024192,392622.028979528,613.4424084145611,-10000.0,640.0307895149566,171.82381475519244,-70.62726231471497,1.0086466
610,Gaia DR3 5234117008292638464,397622.5089703644,0.008484610968876347,0.0,46863964.70373741,174.0696901757307,-69.46431784503774,1.1615247
172,Gaia DR3 5233727510607269888,409319.25297876995,550.1545903692719,-10000.0,744.0077028240895,174.3104813405737,-69.67423672694585,8.923528999999998
78,Gaia DR3 5234882955587982592,432395.8180254879,0.0279355514226891,0.0,15478334.810112193,173.4863976214128,-69.09158860796465,1.039714
74,Gaia DR3 5234889380852982912,439227.95255051344,0.19503332276953794,0.0,2252066.1921426076,172.8300249454023,-69.19610127956753,1.7250561999999998
10,Gaia DR3 5233488779141726976,479779.2558696548,108.95157735935122,-10000.0,4403.600824311295,174.94714604661155,-71.22527363368827,1.0835525
147,Gaia DR3 5227508707197091840,486501.67585643113,43.76044175933586,-10000.0,11117.384932537632,172.8717138432384,-71.51678314804303,0.7860672
124,Gaia DR3 5234124159419758336,496515.518289744,0.03576059211855686,0.0,13884432.244400464,174.33321178661686,-69.37537985690656,1.0569255
56,Gaia DR3 5228299977602385152,500023.7130719804,0.16375322420288524,0.0,3053519.8039976684,172.35914246820454,-71.00578875200905,4.084763
646,Gaia DR3 5234892718057329152,519420.7994377082,46.24092844253557,-7458.438238963176,11232.923233433814,172.6136328728093,-69.05043665492305,1.1651089
119,Gaia DR3 5234100210683927680,549496.225334158,7843.649471181416,-10000.0,70.0561935299478,174.98007081887272,-69.62736787458168,1.4290954
19,Gaia DR3 5233534374516105472,560012.6131299379,5245.957520182924,-10000.0,106.75126723298563,174.99692955304675,-70.581982993238,2.6517997
33,Gaia DR3 5234510152420902272,595037.4365260224,0.013420694719618117,0.0,44337305.10658348,172.08295784381372,-69.34749584643609,0.9836640999999999
266,Gaia DR3 5228388144701076224,614582.5908085735,251.56926131294927,-10000.0,2442.9955694946366,169.88561728690598,-70.43740169075349,1.4798844999999998
558,Gaia DR3 5234137662807143168,617535.7466060356,0.009808514349786508,0.0,62959152.07785539,174.63051567255175,-69.25050807240284,1.0496988
24,Gaia DR3 5228167658257740928,618565.7968093613,132.56976971345776,-10000.0,4665.964179815332,172.26639095594754,-71.5614671634528,1.0272983
8,Gaia DR3 5233530487571315712,642493.3972068463,6180.645678313562,-10000.0,103.95247206310583,175.11324902876754,-70.77799127642879,1.4748069
473,Gaia DR3 5234924049827641216,649550.6688643245,0.008998379398395016,0.0,72185294.71875577,173.18546088703164,-68.53460557609633,0.9133575999999999
2,Gaia DR3 5234100691728209536,666831.9344757985,0.011507749182588681,0.0,57946338.93174528,174.96115286601253,-69.59716475611526,1.0522066
6,Gaia DR3 5234110312446964096,680976.3524362425,0.38892145081280494,0.0,1750935.4421389552,174.9057425168444,-69.38369843392161,1.2411586000000001
338,Gaia DR3 5227394392347016960,689453.3986565119,0.0043385718775104535,0.0,158912521.93616578,173.80557341874461,-71.90804709252805,0.83945674
5,Gaia DR3 5234145599901387776,706864.0710537151,3164.5062859974546,-10000.0,223.3726234583576,174.989668193529,-69.00284450232343,1.9388168999999997
67,Gaia DR3 5234251973347088256,710222.7791244277,3002.391148160121,-10000.0,236.5523824434586,174.79761020428398,-68.70501953851397,2.8966782
387,Gaia DR3 5234418106984608768,715925.074637072,0.4237884625098216,0.0,1689345.3644233649,171.5308552925874,-69.96222033204239,1.0836601000000001
23,Gaia DR3 5228152333807672448,744962.7633221942,0.2244273977125155,0.0,3319393.135219918,172.50564393391355,-71.9097760659748,0.9160617
185,Gaia DR3 5228153089728736000,754543.5693155748,0.010397799938919136,0.0,72567617.54871874,172.4397577548399,-71.90349836047037,0.9900389
14,Gaia DR3 5228168276735318400,755304.6919104935,0.07117815780535425,0.0,10611467.270282136,171.9572401264689,-71.54042284331804,8.743216
35,Gaia DR3 5234567434407364352,768501.1038099632,0.08339087217321497,0.0,9215650.151897615,171.74816874326496,-69.04801684389237,1.3184385
591,Gaia DR3 5234567434413339264,769817.6488795951,0.00928386321157825,0.0,82919968.91116697,171.74488771284612,-69.04679192713749,0.9754495999999999
111,Gaia DR3 5235029366722019328,786737.4536110252,0.17140726591237712,0.0,4589872.25205029,173.19189147344687,-68.1800832819635,1.5167694
98,Gaia DR3 5227384496742066432,789742.6489953485,0.0071069741705336925,0.0,111122206.16612194,173.9434934564275,-72.13678363380339,1.0585301
526,Gaia DR3 5234299772048409984,797458.2946175437,1528.6035434645478,-10000.0,521.6907274793575,174.00569739053932,-68.14085355278836,3.5457392
11,Gaia DR3 5234251977661949184,802595.6886041503,0.008058678359968263,0.0,99593959.79756054,174.7765268195424,-68.70051605341483,0.9972197
15,Gaia DR3 5234251118668197760,809053.2858057453,159.0255083818441,-10000.0,5087.569246206004,175.13430326922688,-68.63126860471846,1.0125177
374,Gaia DR3 5235053452904223744,812549.3587267117,175.35716616329748,-867.5851209146232,4633.682081575401,173.25482731071403,-68.10940593863225,2.0642176
7,Gaia DR3 5234247201657781760,829434.8479368447,2789.4738030769518,-10000.0,297.34455545771027,175.2583468791486,-68.83357270836856,3.5511525
3,Gaia DR3 5234053996827722112,833879.7207715751,2622.159292690311,-10000.0,318.01261010196765,175.77537546580527,-69.73611591111154,2.198499
65,Gaia DR3 5233619651081734912,838804.5097054115,4844.483568016785,-10000.0,173.14632156937995,175.79691835789123,-70.5227840757502,1.1327778
154,Gaia DR3 5235055548862530560,844875.9007302475,0.003752914704430984,0.0,225125260.56953043,173.28428429633658,-68.02524667059443,1.2579556
386,Gaia DR3 5234190989102642304,865334.632199159,2826.608238978006,-10000.0,306.13886291933795,175.4726199852292,-69.0066490484559,1.793877
537,Gaia DR3 5234082240536399872,893381.8889268092,7054.316866430035,-10000.0,126.6432889027455,175.90154238312388,-69.49034004878689,1.9667942999999999
88,Gaia DR3 5235805965558332928,895643.0885294602,106.10442502709405,-10000.0,8441.147372513025,174.42047009201173,-67.97859466534203,1.0373297
203,Gaia DR3 5234958654389147904,903134.7731538067,0.31041683215518584,0.0,2909425.9060742715,171.68335298197013,-68.58601157794422,2.9390674
39,Gaia DR3 5228121341329828992,919625.1967258236,2.4650159321259344,-228.40861859516875,373070.6908383751,172.10992020519856,-72.20260248616059,1.0980045
456,Gaia DR3 5227346116908443904,935506.950794654,2572.337234773958,-10000.0,363.679745465746,173.98283229671188,-72.53667773511863,1.6804872
66,Gaia DR3 5235072556918392704,937218.9734071323,0.14393238724239904,0.0,6511522.46803734,172.7888848410883,-67.85443728611179,2.8928068
232,Gaia DR3 5235078398075226240,943978.1973742929,0.2276773389107092,0.0,4146122.7625490804,172.84415094555493,-67.82397548129696,1.6854831000000001
61,Gaia DR3 5227295745534951808,966293.6278796983,82.81320005022658,-10000.0,11668.352717847358,174.37039380957532,-72.71255534442099,1.0017998
128,Gaia DR3 5236566930681059456,972972.5899381426,0.004808628551600585,0.0,202338895.48700574,173.40478708093997,-67.69544976390124,1.0355219999999998
348,Gaia DR3 5234583029429712640,986255.3250520283,0.025375142626346697,0.0,38866986.46682725,171.15272560751757,-68.94230377571641,1.0775661
479,Gaia DR3 5235090114761743744,988473.8203685767,0.22318503271762144,0.0,4428943.143419547,172.04465519928226,-68.01958090609352,2.0078473000000003
441,Gaia DR3 5236579742545521792,998492.4733405311,0.11312237026579523,0.0,8826657.989878107,173.1516805538993,-67.63750552892998,3.784218
468,Gaia DR3 5235796928946540416,1002428.462702667,419.4892590347254,-10000.0,2389.640356964863,175.23439978157384,-68.00708154340015,1.440935
327,Gaia DR3 5235801872429842816,1011821.309203496,2095.7561596331334,-10000.0,482.7953407426069,175.07096687244461,-67.91773584428435,2.5099603999999998
12,Gaia DR3 5233467819701747456,1015253.7327509559,143.51967163439897,-10000.0,7073.969172234495,176.073083231223,-71.47615617290117,1.0725462
64,Gaia DR3 5236580880742985216,1015873.8335105279,0.2588305390669644,0.0,3924860.7879601945,173.30009903868756,-67.58532696897784,1.3352194
58,Gaia DR3 5234545341100317952,1020488.4246709176,199.93532639577657,-10000.0,5104.092623685908,170.46214784435526,-69.34385051644284,1.0259564
553,Gaia DR3 5236581396101901568,1021618.3051742329,0.2609221033345351,0.0,3915414.9538047733,173.13440780939857,-67.5793076394324,1.0303372
334,Gaia DR3 5227745686309940224,1022482.4536723453,117.10660921058039,-10000.0,8731.210480475303,171.77051892706422,-72.32937302395867,1.1338155
373,Gaia DR3 5236583045398400896,1024617.7579342914,0.005030392159532092,0.0,203685463.36745194,172.9658020995501,-67.59127665090634,0.99795794
510,Gaia DR3 5234578429522465024,1038262.6614593257,599.9305639058588,-10000.0,1730.6380503431894,170.57560766366794,-69.04325589493085,0.95623344
57,Gaia DR3 5228333955085958912,1039194.2303544141,0.04039567775942098,0.0,25725381.723841872,170.83325745004066,-71.07059675081517,1.1616647
48,Gaia DR3 5235788751312311808,1043559.3587683009,4094.0020744340713,-10000.0,254.8995676590017,175.44923255970542,-68.18061744045102,2.8851311
4,Gaia DR3 5234042761193763200,1044167.995979195,4951.806917641148,-10000.0,210.86605623883995,176.31980240931094,-69.751884420427,0.9596652
192,Gaia DR3 5226962112476020096,1046871.2715815211,0.004590985759142297,0.0,228027558.0242926,173.5246893893729,-72.87915421755314,1.9506868000000002
89,Gaia DR3 5236583659554827008,1048813.8472572963,0.004147707907422251,0.0,252865888.9842417,172.72323775592557,-67.57533118538272,0.7511823000000001
109,Gaia DR3 5236583870032913792,1055199.2331890084,0.004376974631469965,0.0,241079586.2517096,172.69947852071002,-67.5642687926242,1.171541
512,Gaia DR3 5227428820803847552,1064195.0412958213,218.54344939324466,-10000.0,4869.489542012859,175.69111920420497,-71.92758367089405,1.0086771
534,Gaia DR3 5227428820803848192,1065732.710094506,209.62894969543552,-10000.0,5083.900442390621,175.69666911501338,-71.92646492679415,1.0483054
469,Gaia DR3 5234035580006758784,1070349.8046922588,0.04269062968661065,0.0,25072242.14188529,176.08386970368733,-69.85047615977642,1.0431504999999999
114,Gaia DR3 5235128047906547968,1070676.3976067943,0.005164433413663542,0.0,207317301.21141762,172.3367214617476,-67.63954181885958,1.0867921999999999
139,Gaia DR3 5234433397071440896,1081608.4745118236,0.061228455453494694,0.0,17665127.537527803,170.5961150237551,-69.86565654120822,11.292258
107,Gaia DR3 5235843726912200576,1088871.829869371,0.006447293770341639,0.0,168888198.46837413,174.45059059893555,-67.62042687703766,0.9123669
425,Gaia DR3 5226941359193234816,1095387.669003984,85.74183103570886,-10000.0,12775.41727033784,172.72737442229797,-73.10165388795149,2.1649632000000003
34,Gaia DR3 5234182880207535488,1099813.2856802163,7382.916062176155,-10000.0,148.96732895484664,176.17880611205516,-69.01964823318427,1.6162051000000002
641,Gaia DR3 5234194631254867968,1104691.4295587253,0.06403013305399854,0.0,17252680.52507568,175.93101573362176,-69.00217033958373,4.3471413
29,Gaia DR3 5233652090979749248,1105949.4715954666,5102.230714659599,-10000.0,216.75802868299957,176.48697974778142,-70.15346298857146,3.656915
359,Gaia DR3 5228360450751309568,1131509.959902413,216.33370672527096,-10000.0,5230.391403311705,170.13904682800145,-70.68498137265745,1.0204417
342,Gaia DR3 5227762591300685696,1134342.490275881,158.35847668414968,-10000.0,7163.130853666635,171.09114987886238,-72.15012939846562,1.0666152
552,Gaia DR3 5233641542542478336,1138090.1434788054,0.010639492399122385,0.0,106968462.47784176,176.26845347601002,-70.44932008337908,0.8784216999999999
87,Gaia DR3 5235846780603624064,1139307.9020121533,177.10323830570988,-10000.0,6433.015640546994,174.39232798091106,-67.44745197765046,1.0064305
30,Gaia DR3 5234602275186177152,1142546.842977969,588.6081664595126,-10000.0,1941.0992033128018,169.93871154991356,-69.81531898334279,1.0375154
491,Gaia DR3 5234589149762917888,1150476.784940725,0.4279858231048213,0.0,2688118.9114971054,170.75870270089038,-68.7827337857604,1.0869253
140,Gaia DR3 5227288736140268928,1162909.476069947,435.3124243098178,-10000.0,2671.43644685475,175.34074383576998,-72.64819263853907,1.0444360000000001
86,Gaia DR3 5235132686480025344,1170141.385803875,0.19591656291070214,0.0,5972651.665684948,171.930897495725,-67.54733962566903,2.6256566
214,Gaia DR3 5236613007098890880,1204826.484100604,1047.739290335965,-10000.0,1149.9296582781274,173.58616837401763,-67.05757167548751,1.5726997
108,Gaia DR3 5236642762628359424,1207695.3733444593,0.22237499025405377,0.0,5430895.677453295,172.59980172927968,-67.18532772995242,1.1671056999999998
32,Gaia DR3 5227424972513441408,1216418.4167101986,0.011365504290965129,0.0,107027227.79113074,175.89373072959054,-72.01821571214396,1.0243185
461,Gaia DR3 5226843708811954432,1219701.531594926,0.21172591555668066,0.0,5760756.912482934,173.06621007768427,-73.31514700681005,1.4279114
151,Gaia DR3 5236612972732669184,1222113.2487734903,0.005428169046888839,0.0,225142813.02162942,173.5787520775951,-67.06280206725236,0.98222154
106,Gaia DR3 5235001157395000576,1224173.8453502306,0.008446187471442728,0.0,144938038.55162647,170.88159476213957,-68.25255405690308,0.95589733
298,Gaia DR3 5236719075610978432,1228266.1017706455,2379.5827335262234,-10000.0,516.1686897729836,173.43008401848334,-66.97239402045494,2.0199633
50,Gaia DR3 5228543656875899264,1235233.1611809882,177.64913192570893,-10000.0,6953.218109152091,169.15483781122904,-70.73921826792994,0.98508245
148,Gaia DR3 5235339085427322880,1235952.251074184,88.30783629664234,-10000.0,13995.952147693803,171.03381690764482,-67.27364247011461,1.1690258
565,Gaia DR3 5226848690978088064,1238268.991172461,73.15461809736055,-10000.0,16926.737140838664,172.268597574168,-73.21650621697962,0.85920334
137,Gaia DR3 5236626201211359488,1240137.7436392065,2167.3849100008783,-10000.0,572.1815898583071,173.25845536011926,-66.9602525025873,1.3393855
256,Gaia DR3 5226845289363980032,1250179.3441974404,68.63462490042673,-10000.0,18214.994924371877,172.48341575579383,-73.37541697397245,1.0064359
482,Gaia DR3 5236628743853286528,1262782.6359063461,0.004367858262099479,0.0,289107970.1151681,173.08331578747874,-66.9618014529212,0.92157364
239,Gaia DR3 5228387109603400448,1266251.549040187,0.056874974262788175,0.0,22263773.57446406,170.1140110056361,-70.47224903762077,1.0454528
464,Gaia DR3 5236629053095577472,1270748.5122119875,865.5767995138037,-5368.011771132948,1468.0944694055681,173.04975513247834,-66.93981756355441,1.3023305
85,Gaia DR3 5235837782677760640,1271179.7940569574,124.09826590780133,-10000.0,10243.332449152666,175.17157458539677,-67.46125584326775,1.1002266
31,Gaia DR3 5234778712447753984,1272262.2016278275,0.009363150916457416,0.0,135879706.84009787,170.46458369438403,-68.66915691323983,0.90989065
40,Gaia DR3 5234778712433770240,1272419.5588397132,0.011019880736488831,0.0,115465819.39190145,170.4637306347827,-68.66990751334872,1.0925373
102,Gaia DR3 5233475413204036992,1286229.1120296603,0.015393318157012467,0.0,83557625.38720186,176.45964537114259,-71.32839816061437,0.9924863000000002
198,Gaia DR3 5235191716505868544,1287530.8222123908,138.2328460394931,-10000.0,9314.217706582873,170.69994107395613,-68.12722225596472,1.0460124
59,Gaia DR3 5235779027526262272,1291257.5780933425,2922.3622112643475,-10000.0,441.85404982179995,175.95386322597102,-67.83995574494523,2.8510466
51,Gaia DR3 5228204045216752512,1298776.5089592133,0.4660031755429594,0.0,2787055.061257803,170.28640633030759,-71.5046036129431,0.97356784
138,Gaia DR3 5235958660223893504,1300221.2889369228,2673.275445875849,-10000.0,486.37759754342466,174.593509558961,-67.01110074154231,2.4656482000000004
132,Gaia DR3 5235954708871254144,1300695.134545889,82.24961321289415,-10000.0,15813.996975027489,174.67684480252322,-67.11578025911486,1.1997125
134,Gaia DR3 5227413152753017728,1302885.5088013972,3888.15749088771,-10000.0,335.09072403955884,176.15444137219043,-72.30880092855206,2.072796
372,Gaia DR3 5228213219271365632,1322545.8638804446,200.90032126356945,-10000.0,6583.094818177727,170.0554943867355,-71.58701461414728,1.1276406
174,Gaia DR3 5235965222954972672,1329606.7902047106,738.8889328068653,-10000.0,1799.4677294107614,175.6515561694254,-67.01747750614207,15.390378
43,Gaia DR3 5235719516452689152,1330977.3414179985,3035.7543384389405,-10000.0,438.43381019506995,176.6906443713533,-68.49443754888131,2.1566810000000003
195,Gaia DR3 5236714162133913984,1335519.6539365738,1029.234514745215,-10000.0,1297.5853751534742,173.98664776095598,-66.76648774248693,3.6600566
452,Gaia DR3 5227596839921515392,1337884.2210625904,94.01352501383471,-10000.0,14230.763295661043,171.3826625591439,-73.1828184593375,0.94182456
97,Gaia DR3 5233842340857907968,1339027.695375827,0.014720316306869059,0.0,90964600.72335441,176.79128251015774,-70.01825641009506,1.0738562
261,Gaia DR3 5226902979364804480,1339404.985435749,0.007974875682423452,0.0,167953086.5149139,174.9562473775805,-73.24110876199978,0.98594505
247,Gaia DR3 5226902979364806400,1340355.2400782974,0.008954250858373605,0.0,149689266.16846552,174.96357353367063,-73.24000905506452,0.9925565999999999
459,Gaia DR3 5235961198538354432,1353546.0166341988,368.330007084666,-10000.0,3674.818751118115,174.46295886153374,-66.87013307836393,1.0483953000000001
227,Gaia DR3 5236717563751129984,1362759.248747492,1700.5082373138962,-10000.0,801.3835033813722,173.8623643371986,-66.71200481731506,1.1971906
55,Gaia DR3 5227232832856925312,1369233.2235260617,137.20804713591605,-10000.0,9979.248681891972,176.6578139730659,-72.22267630932069,1.0017562
144,Gaia DR3 5228408279496002560,1393174.0923535528,230.5234571862761,-10000.0,6043.524200783561,169.1420591525342,-71.3347223329945,1.0484816
267,Gaia DR3 5236682276328681728,1396725.4940391893,0.004257975923567502,0.0,328025690.8707358,172.42124948299306,-66.7299740183502,0.8641535
351,Gaia DR3 5236741581217421824,1403681.5756023002,2134.9092076192023,-10000.0,657.4900565292194,173.8977409294212,-66.61822694549771,1.5392306
518,Gaia DR3 5235911518654284800,1404679.6974143547,1099.989663727592,-10000.0,1276.9935425158849,176.07637019241542,-67.24015905350737,1.0894811000000002
563,Gaia DR3 5227317971985915264,1408061.4281690314,0.01929725150246684,0.0,72966941.8460465,176.1730843731939,-72.46389512286885,7.3269644
564,Gaia DR3 5226788595794194304,1408492.3249073718,173.02490883547554,-10000.0,8140.402063420053,173.7868773605134,-73.98651584169319,11.756008
437,Gaia DR3 5226782990857357952,1410287.5815781527,44.054513935552976,-10000.0,32012.328717126515,173.31312356182102,-74.02074538103531,0.8613403000000001
356,Gaia DR3 5228255790984448000,1410867.1975979642,0.5268511734411836,0.0,2677923.6124363877,169.81537391645284,-70.97414438136829,1.5902386
376,Gaia DR3 5226782995156753408,1410898.0370060522,67.58664753980793,-10000.0,20875.396078419868,173.31090810828343,-74.02165977058444,1.0064709
599,Gaia DR3 5235298467900078208,1418106.5224876362,0.0080812563148282,0.0,175480948.41213855,170.62129919339986,-67.78663361669001,0.8933033000000001
625,Gaia DR3 5228574477554558592,1423480.4837229415,0.2906050681432262,0.0,4898333.304432846,169.70638406844543,-70.43939878218838,1.1725689
77,Gaia DR3 5227130921871585536,1438728.4822129444,0.015303032058004339,0.0,94015909.83797288,176.30834432684955,-72.41844133406516,1.0225648999999999
393,Gaia DR3 5236782606774845952,1440517.8033004857,1485.074552583919,-9481.77006851134,969.996961293352,172.90592655782666,-66.50881615723428,2.3305217999999996
189,Gaia DR3 5235890627924436480,1446556.3410348378,4916.833509353715,-10000.0,294.20486544499204,175.86192606888167,-67.28331508546033,1.0322697
496,Gaia DR3 5234597529232404608,1448913.600895546,0.32105315510820376,0.0,4513002.217365601,169.64699750495583,-69.87055362253432,5.893176
217,Gaia DR3 5236757077454684160,1450714.9623894289,1813.0302881871773,-10000.0,800.1603568575667,173.53077207979015,-66.44278229335364,1.127642
60,Gaia DR3 5234774795425494912,1458103.9740593564,0.5578754658687469,0.0,2613672.877312746,169.91872407277032,-68.70380066106851,0.9544168
287,Gaia DR3 5236782155763645440,1461485.828638765,0.015223812411858467,0.0,95999989.2996811,172.73607992917823,-66.49128478925628,1.3343608
263,Gaia DR3 5236782194453810560,1462063.2663958375,0.003949310304149606,0.0,370207239.69439006,172.735714883818,-66.48984164692072,1.1339242
170,Gaia DR3 5226889785225250304,1462914.8144758514,0.010809828263748352,0.0,135331920.0622138,175.42661569999802,-73.33129597935806,1.0137913
621,Gaia DR3 5227561964786558464,1463764.1725441355,104.47238515950902,-10000.0,14011.015162612131,171.10682818440978,-73.5245326933492,1.0695994
92,Gaia DR3 5227621510213950336,1478123.3709830146,0.014538512935590489,0.0,101669502.06884965,170.70674016990378,-72.91629035415453,1.0234368
416,Gaia DR3 5228586984507076992,1479734.882185103,0.4323009458445902,0.0,3422927.699809057,169.55370436182278,-70.21266634285317,2.9649853999999998
307,Gaia DR3 5235996662114005504,1492447.4972120388,66.49892432420016,-10000.0,22443.18253835138,174.46985965359292,-66.522166222973,1.1361943
218,Gaia DR3 5235725598100602112,1492541.5850685018,6951.434224030795,-10000.0,214.70987669118017,176.86978473390397,-68.39710240568574,0.9330947
431,Gaia DR3 5235753395155543168,1498328.0520242448,0.009360259829893525,0.0,160073339.76339936,176.60265683476342,-68.12708651967225,0.8554369000000001
103,Gaia DR3 5233977580790531328,1499643.2243745287,184.94527788704073,-10000.0,8108.578069727564,177.47230560613045,-69.41765719805738,1.039816
173,Gaia DR3 5233456687151185024,1513231.128514592,0.011018248141597716,0.0,137338632.15528962,177.23478822521855,-70.45326574032791,0.9819505
357,Gaia DR3 5236372660731463936,1517592.2204059185,116.96096139391008,-10000.0,12975.203027742353,174.47522280300805,-66.44602993142351,1.0521243999999998
288,Gaia DR3 5236373210472838144,1522098.6810793115,2242.8193112713625,-10000.0,678.6541713057107,174.51366617558452,-66.40773159163936,1.349469
581,Gaia DR3 5237125654363188224,1523346.5288512053,1937.3511163327983,-10000.0,786.303791815879,174.38892420085725,-66.3320836927257,1.8406890999999999
556,Gaia DR3 5237128952936940032,1531139.8854356923,60.31650148947799,-5691.5056541922795,25385.091104841256,173.85243500059184,-66.26983182368363,0.9842521999999999
377,Gaia DR3 5226705926266355456,1532259.862164165,93.79530634359831,-10000.0,16336.210434145505,176.08163573631626,-73.30422893683378,0.9260363000000001
433,Gaia DR3 5237127544148316032,1537886.3308007484,1496.070600601639,-10000.0,1027.9503722500085,174.14037971978686,-66.21633790678186,1.4665318
165,Gaia DR3 5236853937552948480,1544844.241176406,0.18697383069765167,0.0,8262355.407771023,171.32212596604916,-66.7860810557378,4.339856
313,Gaia DR3 5236357645505861504,1546919.8454873145,1772.4264749760584,-10000.0,872.7695435198292,175.21782300342934,-66.51222669459148,2.6714485
80,Gaia DR3 5227231046144273536,1546939.5362783698,4660.513545990169,-10000.0,331.92469478161513,177.04359704064774,-72.18448526215303,2.1123717
21,Gaia DR3 5234012559007385984,1548045.6091463102,7562.185314222493,-10000.0,204.70876404401798,177.57451730171607,-69.0602432917004,1.8766234
233,Gaia DR3 5236792880333011968,1558346.9494062578,0.004775161486047611,0.0,326344345.4131428,171.98026604645972,-66.43457326504239,0.92346114
325,Gaia DR3 5235566405145393664,1561031.2733402085,492.1496251472478,-10000.0,3171.863176514985,177.04865806362858,-68.14827094405696,1.0029165
274,Gaia DR3 5237141769082623872,1564609.7288370563,1286.149185476406,-10000.0,1216.5071878947736,173.6782174587843,-66.16847589408046,1.108729
265,Gaia DR3 5236810850477220992,1564805.6711525987,45.672432228782434,-10000.0,34261.4919939926,172.80012967852971,-66.19533055027364,1.0874469
331,Gaia DR3 5237142902984103296,1573445.265081936,2639.6247943256203,-10000.0,596.0867121965055,173.520116742583,-66.10843253258392,2.6176927000000005
105,Gaia DR3 5235322661471050624,1577244.1803464782,0.008051045592233115,0.0,195905508.45570344,170.40521611709147,-67.41675477917735,1.0785607
281,Gaia DR3 5225229797543683968,1578016.953764786,93.48997247407605,-10000.0,16878.99688067997,173.96471450936474,-74.31879477781895,1.2932231
609,Gaia DR3 5233983353217972992,1583265.08607548,4284.955857542447,-10000.0,369.4939081551078,177.57197554119165,-69.38423977016433,3.0838027
389,Gaia DR3 5226053052575633920,1592129.89661311,0.011025700485073057,0.0,144401700.26100254,171.500777044049,-73.84075689828337,1.0150579
99,Gaia DR3 5235896400370518784,1592403.8643356038,4090.039452897578,-10000.0,389.33704250883676,176.6762430769883,-67.44674876231846,1.1297852
213,Gaia DR3 5236362765112521600,1600761.849436661,2004.6471939678052,-10000.0,798.5254733369154,175.37272133736786,-66.49212945928491,1.1665437
467,Gaia DR3 5233971945793564928,1607650.2367661574,160.30472422123367,-10000.0,10028.714029334957,177.69121405812996,-69.39667270877517,1.1127744
651,Gaia DR3 5235858879555929856,1608089.552850662,0.011470865393754987,0.0,140189035.23409352,176.69987248598977,-67.76881552980821,1.0653036
321,Gaia DR3 5237149912339384192,1613290.0464910478,2478.33268682872,-10000.0,650.9578213873366,173.72529574387485,-66.03308953353113,5.3557153
419,Gaia DR3 5236304216135957120,1614861.445794484,3372.4120127909428,-10000.0,478.84464877648685,175.9557073105511,-66.70144220076098,2.0805123
301,Gaia DR3 5226727194941547392,1617098.6317980732,63.40094165689458,-10000.0,25505.90873790627,174.62440026768925,-74.32779092181043,1.0200975
509,Gaia DR3 5226727194941548800,1617972.5362417495,145.03007456703156,-10000.0,11156.11738511475,174.6208980563581,-74.32616902001284,5.309736
358,Gaia DR3 5227091781824686080,1622745.635861072,0.10129935147964253,0.0,16019309.227139372,176.4486435598139,-72.99036040918766,1.1332033000000001
238,Gaia DR3 5234012490278082176,1624621.2605742996,3334.0675869307584,-10000.0,487.27904225537213,177.62386410894402,-69.06187172639528,5.687829
76,Gaia DR3 5227117826505967232,1624667.9642060923,0.008970982001381715,0.0,181102577.61701676,176.70913702669282,-72.68016236903046,1.1461289
254,Gaia DR3 5235356024783172608,1625816.6836213015,0.36833491731881945,0.0,4413962.964619084,170.52872264776917,-67.11940514412338,2.4359
258,Gaia DR3 5236804631347254400,1636591.003295144,0.17474388957421125,0.0,9365655.11551182,171.93154692074475,-66.23839777358343,0.9950530999999999
69,Gaia DR3 5233818632629992320,1637922.7281971823,779.1203015846547,-10000.0,2102.271914704067,178.1472758254612,-70.40311153747193,1.01304
365,Gaia DR3 5237135068963235584,1640093.0299933646,37.522163089992645,-7369.605236022158,43709.98084678082,174.3766108626164,-66.07117033236455,1.0111976999999999
250,Gaia DR3 5233445760754739072,1651886.4821819921,0.010840943478512756,0.0,152374789.65332735,177.59263139241764,-70.43846353820395,1.1586983
412,Gaia DR3 5235176151525023488,1653138.9866848188,0.46886293577476695,0.0,3525847.023828209,169.56877479237932,-68.2710519238058,1.5832033
548,Gaia DR3 5228212222839201280,1664711.1671240514,0.019557348752595755,0.0,85119470.34247687,169.30179490113434,-71.55896740656979,1.0168002
449,Gaia DR3 5227588176966079360,1665043.2391251624,0.016151281218842843,0.0,103090474.1589568,170.29692163332854,-73.18575852513439,1.0873241000000002
145,Gaia DR3 5235399489850842368,1683232.139386957,164.5409543422334,-10000.0,10229.867367159879,169.80353799835345,-67.1643225280985,1.0899203000000002
536,Gaia DR3 5237161972613805824,1687757.060322716,1419.01112055242,-10000.0,1189.3895938360747,174.2524988798066,-65.90290214406505,1.2841285
186,Gaia DR3 5226136001283479680,1695627.6328980264,206.5900046889185,-10000.0,8207.694440257594,168.2601696768447,-73.44164792885006,2.111359
624,Gaia DR3 5228446934211868288,1698934.2318384298,0.4524910289139671,0.0,3754625.22630797,169.0482134302873,-70.90237340516885,3.2387629000000002
13,Gaia DR3 5233432154298431616,1705130.0937891947,209.32849152390827,-10000.0,8145.714333370834,178.10022212765415,-70.71694896811408,1.0357131
544,Gaia DR3 5236824250764008192,1705345.986678414,0.179996607661501,0.0,9474322.926604612,172.4823219413343,-65.9011888372597,1.9891796999999998
538,Gaia DR3 5233864979614443520,1710764.4983180212,426.49696543311103,-10000.0,4011.1996965341273,177.75688694466308,-69.80237404211422,1.0058322
229,Gaia DR3 5236307858229449728,1711583.4881513836,3665.909592110631,-10000.0,466.89189821671164,176.3353235087721,-66.68649395878751,1.2842433000000002
436,Gaia DR3 5235319118121550208,1712009.0648850545,0.20703836342311832,0.0,8269042.686481592,169.87686313500353,-67.50278954822033,2.564589
292,Gaia DR3 5236287689062943488,1735592.1758404237,3919.5061932581657,-10000.0,442.8088872077222,176.49283165179824,-66.83597789386603,1.4362828
20,Gaia DR3 5233390162385336576,1736472.351442307,197.44895692231032,-10000.0,8794.537983432103,178.70429665432061,-70.73207486178569,2.4153290000000003
614,Gaia DR3 5235669488682981248,1738063.096771668,0.009462050797531022,0.0,183687779.10441878,177.1820162124516,-67.89286574490475,1.0109793
176,Gaia DR3 5228447312168938112,1745262.9278193412,0.013029846810736231,0.0,133943472.48820248,168.92999041525155,-70.91698684240272,2.1287403
395,Gaia DR3 5237181798179348480,1745305.7837003104,0.018830510936475274,0.0,92684993.49742018,173.30280678390034,-65.71094347461074,1.0929898
47,Gaia DR3 5233966963634712064,1751481.8309174168,3761.5884178992637,-10000.0,465.6229327438135,178.11278441752012,-69.50622736477249,3.6433237000000003
49,Gaia DR3 5235561770896919936,1763252.5018613976,0.015866263529104394,0.0,111132182.9885759,177.4542643509051,-68.26517773691336,1.0027544
252,Gaia DR3 5236338610199499136,1767387.3088241273,1945.0876941684662,-10000.0,908.641453093812,176.07399357607315,-66.38215583496222,1.5160723999999999
324,Gaia DR3 5236396953059317504,1767825.9561084122,2862.2722330622196,-10000.0,617.6302644060844,175.5737386707148,-66.07655145042034,2.3389552000000005
208,Gaia DR3 5236296515220248704,1778120.2900960336,4058.444915988082,-10000.0,438.12847701620876,176.480796936651,-66.65854255338176,2.1084754
42,Gaia DR3 5235512121060437632,1783517.4033870301,8261.642718600777,-10000.0,215.87927051983354,178.0358111628091,-68.79273862824036,1.1577641
142,Gaia DR3 5235676429351075968,1799644.1208163546,5310.055453642388,-10000.0,338.9124909386594,177.4386973895943,-67.67078183582072,1.6929737
309,Gaia DR3 5236349158642905344,1808309.9830714397,3147.4983427040124,-10000.0,574.5229341464633,175.85994775200882,-66.12269192021274,1.125958
584,Gaia DR3 5237190388144666240,1813995.5737804717,43.58872251157532,-10000.0,41616.167422634404,173.49062878230185,-65.48775349203828,0.8060519
273,Gaia DR3 5236343076967875328,1817696.585847612,3613.9149547521147,-10000.0,502.97159966574014,176.38719074632962,-66.29653235469166,1.3404803
371,Gaia DR3 5236495359356395520,1835464.6024580633,673.8762322071511,-10000.0,2723.7414153135423,175.41508031006322,-65.87425302188488,1.0701839
478,Gaia DR3 5233432944572581760,1837441.2273605068,0.01575653252260087,0.0,116614567.62297899,178.04938272506882,-70.698870101653,1.0873741000000001
91,Gaia DR3 5233992458553861120,1839672.6766656137,7454.471676420734,-10000.0,246.7878015399386,178.2654568312883,-69.35116028362049,1.6909375
549,Gaia DR3 5237270068366411392,1842296.3744234366,0.011392982117486072,0.0,161704491.01257345,173.98422592777058,-65.5033821431924,8.890847
179,Gaia DR3 5233405972176655872,1842930.112903853,0.010783691926111772,0.0,170899736.892646,178.03054219628086,-70.9457644321186,0.95169747
184,Gaia DR3 5236093934512873984,1845263.8827989732,5405.242915123026,-10000.0,341.3840805630054,177.227032369273,-67.050460121163,0.92874753
220,Gaia DR3 5236296171620605824,1853274.8115308983,126.5602702230957,-10000.0,14643.416992267912,176.60696561645332,-66.69314473735476,1.9867646
611,Gaia DR3 5235675639076786944,1855484.201164598,0.010235817537903789,0.0,181273669.08345515,177.45135673901794,-67.75543789006264,1.3239107
575,Gaia DR3 5237272336085689344,1859143.687666682,2855.9373051990992,-10000.0,650.9749651304314,173.9700497767197,-65.39189563482186,1.1865667
498,Gaia DR3 5236514527759257472,1862217.1003144886,180.8716940794721,-10000.0,10295.790669690197,174.8354940888011,-65.64019373784873,1.1054848
409,Gaia DR3 5236907092068690048,1863858.130606584,0.13496870777478673,0.0,13809557.49918477,170.62704618756345,-66.25935143926085,1.6589577000000002
396,Gaia DR3 5234846710366894592,1866366.7682627167,0.6141753533978566,0.0,3038817.4288291624,168.91604550701982,-68.38228728150642,0.9041118
571,Gaia DR3 5237193068178261248,1867279.48420636,0.20579112676377284,0.0,9073663.7364827,173.27953115438885,-65.39785241913489,1.0344206
155,Gaia DR3 5235708418269800448,1871871.1225986036,1434.856435148839,-10000.0,1304.5703226779149,177.53093522514678,-67.484177009687,11.491102
291,Gaia DR3 5233777675828473984,1873556.5463508791,278.78297945897435,-10000.0,6720.4839764136,178.4558865070011,-70.37282573677788,0.9475863999999999
579,Gaia DR3 5227881888312093952,1875808.6913369228,163.87160685939537,-10000.0,11446.819417267316,168.59274910240796,-72.3659659927422,1.0702397
600,Gaia DR3 5228014585623210752,1876745.4697968645,0.014248581929421435,0.0,131714543.88184649,168.81475141137562,-71.81712418659983,1.0488294
369,Gaia DR3 5236326442552701824,1886667.0611736767,518.7922997587864,-10000.0,3636.6520128592633,177.01050168920693,-66.44408933188002,2.1548842999999995
26,Gaia DR3 5228412814990835072,1887939.5242323782,0.014345863556459282,0.0,131601664.6054274,168.61736587124724,-71.23336520317329,1.0215322
82,Gaia DR3 5233289252143166336,1888549.7154315289,0.027719182899358957,0.0,68131507.42171423,178.0155107375564,-71.54681928978209,0.99344414
224,Gaia DR3 5236089295955410816,1890019.4292758845,6068.384575864428,-10000.0,311.45346931257325,177.47483255474302,-67.15233431282708,1.501615
146,Gaia DR3 5233403459606590720,1893517.625155477,150.18783793554655,-10000.0,12607.662851955325,178.15741157637666,-70.98352929172226,1.3588533
251,Gaia DR3 5236913105033813120,1894823.519794425,0.22841530146260552,0.0,8295519.204104772,169.96208546804547,-66.70406236491644,1.3728171999999998
100,Gaia DR3 5228596777032701696,1908284.8806976962,0.012898689975604815,0.0,147944084.57810983,168.4526079807049,-70.18791272673502,0.96795785
37,Gaia DR3 5233959335769153024,1909907.6070782251,0.014014886974286116,0.0,136277060.9982398,178.23282767705948,-69.65545011196416,2.849312
249,Gaia DR3 5226086420182189056,1910480.294840573,127.59306579120309,-10000.0,14973.22979892134,169.32024344710112,-73.88735442568078,1.1064669
332,Gaia DR3 5235390831194708096,1913110.6521130411,133.85578110013458,-10000.0,14292.327431729564,169.05265424972671,-67.12901296048571,1.2753104
36,Gaia DR3 5235466560056142976,1920425.6300624597,187.20083545543463,-10000.0,10258.638137967284,178.57913123292667,-68.88365060031485,1.0640972
73,Gaia DR3 5228652955207216384,1923432.0589101452,0.383019905751031,0.0,5021754.822738655,168.4209615680677,-69.92673032429546,2.2440130000000003
530,Gaia DR3 5236316001496888832,1936466.1409187051,3293.3381685823833,-10000.0,587.9949284868783,176.97566369175163,-66.68000705670214,1.4971784
472,Gaia DR3 5235660280252706688,1942900.9113223713,0.05003747536014959,0.0,38828915.67446505,177.80106179664494,-67.92425854289932,0.99357474
375,Gaia DR3 5236451271492211200,1943180.3125665893,3425.7543716801,-10000.0,567.2269817796631,176.15171129514073,-65.88822354031373,1.5811177
440,Gaia DR3 5236101631095925760,1945498.1763954945,3770.479641337214,-10000.0,515.9816154598084,177.41406045662262,-66.91146353741792,3.3370697
243,Gaia DR3 5236135303651664000,1955037.388451174,3726.2895804995173,-10000.0,524.6606164701501,177.20611836239,-66.63745591849232,2.1219783
201,Gaia DR3 5235543285350047360,1963386.7233513517,4213.769789922552,-10000.0,465.9454173426589,178.33045909824844,-68.48032911322098,1.4489713
434,Gaia DR3 5237040923274107776,1967482.704129527,85.73171634105476,-10000.0,22949.297973955865,170.67452886431522,-65.6615532418484,1.0308674999999998
27,Gaia DR3 5233349622203532160,1968490.9217869071,0.013105971164692453,0.0,150198020.20395336,178.32330421276816,-71.14345830125616,1.1271828000000002
541,Gaia DR3 5226517424441749504,1970155.5453950858,387.97258708648053,-10000.0,5078.079253460067,176.31910485898553,-74.62626324912851,1.0209394
17,Gaia DR3 5233384291169144832,1971539.4862637417,0.03051874831645736,0.0,64600928.774021216,178.38191821658978,-70.82205303398857,1.3203386000000001
22,Gaia DR3 5233815952577463168,1974074.9287845476,0.023524209456009703,0.0,83916738.30638474,178.41374200768345,-69.82254805490959,1.1508353999999998
25,Gaia DR3 5234671333952233088,1975143.4385316186,0.010308694369558636,0.0,191599766.92724317,168.3346796581976,-69.4574418238634,0.8686731
337,Gaia DR3 5236950522802014336,1976036.2265777807,0.013950563931441673,0.0,141645616.35563746,170.1335088778706,-66.27122468183718,0.9879698
343,Gaia DR3 5233349416045094144,1982829.1372753994,0.028901205833825678,0.0,68607142.16133903,178.35852047189576,-71.15542642346955,1.0041033000000001
276,Gaia DR3 5236135784700697600,1984181.955868596,4668.845481928819,-10000.0,424.98342760507893,177.25375411426418,-66.60367673639126,2.6954992
566,Gaia DR3 5236101631121569408,1991172.7427365067,2656.2567463951377,-10000.0,749.6160698467004,177.41366382844654,-66.90160253445289,1.5761505
253,Gaia DR3 5226681359053691648,1998229.6550975398,0.009416560374290407,0.0,212203774.5919638,177.1769933186106,-73.62319362323353,1.0411211
296,Gaia DR3 5228611723519821952,2002676.1373286645,0.010543159612959976,0.0,189950281.58986738,168.21243684803355,-70.35028172988783,0.8364739
543,Gaia DR3 5236121525397529472,2010943.0622669,4848.372874930855,-10000.0,414.7665854383321,177.73074058503872,-66.9074046177315,1.2767944
361,Gaia DR3 5234854750542984320,2019798.502333202,0.1933364534023906,0.0,10447065.035011277,168.48657153121064,-68.39939065471596,4.001749
429,Gaia DR3 5236433855389579648,2020455.9160282346,3434.9273279091562,-10000.0,588.2092175900816,176.74141320855256,-66.06359379490226,1.8970828999999998
540,Gaia DR3 5234863473615024896,2027153.1983039028,0.5120752756488293,0.0,3958701.5712394654,168.53256448668645,-68.22865351066741,1.5499459999999998
383,Gaia DR3 5236134822626995584,2034357.1715038053,135.83936865193922,-10000.0,14976.197192998092,177.40934163609955,-66.62215589471951,0.9836302
52,Gaia DR3 5234667489971320448,2052894.446007945,0.011205578393297212,0.0,183202898.94503933,168.1206248214157,-69.54998661462932,1.2777083999999999
71,Gaia DR3 5234667485661545216,2053238.0441698392,0.010916438558703976,0.0,188086804.42145997,168.11973585510034,-69.54998255886542,1.173359
149,Gaia DR3 5235681136627369344,2063073.2281698,4385.627067346412,-10000.0,470.4169316015492,178.3710675992921,-67.89112029238714,1.4075373
205,Gaia DR3 5226680293901813120,2076422.7985188365,0.009334291208183515,0.0,222451041.2422536,177.41689652108056,-73.65398126889306,1.0670028
341,Gaia DR3 5226645281329192320,2076521.9222770429,5137.785361920445,-10000.0,404.16673255125295,177.32336314361686,-74.00516305366429,3.4108086
308,Gaia DR3 5236952786220068480,2076948.6993954612,0.19577348365124428,0.0,10608937.741003726,169.7475637273992,-66.26309422909743,2.2126205000000003
586,Gaia DR3 5227880651355915392,2079014.7475137587,2684.701795946145,-10000.0,774.3931749340044,168.33918803787762,-72.44919018609801,1.1000931
363,Gaia DR3 5236428838899482624,2087635.7124537912,4213.607752724464,-10000.0,495.45089029797634,177.11095664841972,-66.20844214400871,1.7399944
41,Gaia DR3 5235460547101891840,2088702.8416551836,233.25139625286988,-10000.0,8954.728139722698,178.61646119175592,-68.9244253296837,1.0533957
445,Gaia DR3 5236136093926864128,2096800.0711532116,4475.063858761007,-10000.0,468.55198882765086,177.50948591949916,-66.60640429692953,1.6711351000000003
474,Gaia DR3 5234827984316116352,2097146.2917487265,0.42094771749346105,0.0,4981963.803572123,168.20140643854953,-68.62403012834794,4.656396400000001
242,Gaia DR3 5227060621845150720,2104946.022272116,0.03746830201207836,0.0,56179381.21651633,178.10389964757184,-72.78340595142092,11.627353999999999
649,Gaia DR3 5236481993393479424,2115633.947401621,2850.1370001719247,-10000.0,742.2920186903306,176.57399801263833,-65.61832644117099,1.3442097
397,Gaia DR3 5235609427827275904,2122522.78155347,6206.951628590347,-10000.0,341.9589693234831,178.64523251029598,-68.04735330923425,2.1627479
221,Gaia DR3 5235496040713254784,2125222.3699308475,0.01923347442356631,0.0,110496019.75849272,178.55161210922057,-68.51704027691,0.9029813
391,Gaia DR3 5225921287278547200,2131690.640005347,0.00876269299611189,0.0,243268894.728048,170.0376117424219,-74.5522977634361,1.1493659
143,Gaia DR3 5233788980186600704,2136040.0083265104,6328.557108154932,-10000.0,337.5240156360484,179.1705228587491,-70.24192811089814,3.2364664
588,Gaia DR3 5238409883964700672,2151124.6779633425,124.34648774165134,-10000.0,17299.440595641347,167.80224885620734,-66.88689741792642,1.0823033000000002
633,Gaia DR3 5332621434709958272,2151805.77811473,2973.8830213595375,-10000.0,723.5677269951972,175.54848964762283,-65.01986937351069,1.4427352
640,Gaia DR3 5859186727304419968,2154081.223105454,353.6232651365069,-10000.0,6091.457874735498,180.45970017033463,-69.2441786004925,1.414726
28,Gaia DR3 5233787842000313216,2157680.429775821,172.0182536771513,-10000.0,12543.322488469255,179.38982101434658,-70.29741250586915,1.0103183
255,Gaia DR3 5227015095191373440,2163690.6126996754,121.23634067174517,-10000.0,17846.881559696696,178.44952504088675,-73.42706740503681,0.8895799999999999
644,Gaia DR3 5332623839889800576,2166949.5272270762,3229.9394920905147,-10000.0,670.8947745100206,175.83097574184725,-65.05250346256393,3.459741
125,Gaia DR3 5235454293629405568,2167336.942737504,192.50199045566723,-10000.0,11258.776792942495,178.853699755985,-69.07816135048225,1.6013331
68,Gaia DR3 5235454293629405824,2175246.069336046,152.68037214309,-10000.0,14247.057685302432,178.85583386572014,-69.07805783628321,1.1914539
120,Gaia DR3 5234861588140428544,2179940.2970187874,0.23919080086999187,0.0,9113813.278311055,168.12153020535004,-68.201024321121,4.45177
245,Gaia DR3 5226333569780800768,2185914.1975063533,286.35073486647474,-10000.0,7633.695085593702,168.17101472238986,-73.130111141908,0.9569931
199,Gaia DR3 5226333565483074432,2186471.0409713783,386.09162904065465,-10000.0,5663.0884394055265,168.1694085765175,-73.12930310108695,1.0669249
150,Gaia DR3 5233950917619729920,2193573.7247584425,7270.217742156821,-10000.0,301.7204989664705,179.16502589525643,-69.25038968119611,1.3966783999999999
271,Gaia DR3 5235462643045979008,2196731.110961501,578.2765364506754,-10000.0,3798.755392090637,179.01769396714894,-68.94145420947606,7.7639759999999995
477,Gaia DR3 5236470482877341696,2198638.3528220765,3984.3455355134415,-10000.0,551.8191967099935,176.92514743112446,-65.648769247896,2.2230594
211,Gaia DR3 5227021554814737920,2206450.6901040804,3451.252777187531,-10000.0,639.3187727912948,178.38866578810294,-73.33718713384829,1.4755256
299,Gaia DR3 5236934133194446848,2208513.38754968,0.36537114113400493,0.0,6044575.334261765,169.1460196817263,-66.38985425814485,2.2206932999999998
495,Gaia DR3 5332548282807820032,2208866.976870783,2459.2457217032,-10000.0,898.1888053630475,176.83092794253582,-65.52717431581544,2.1868436
153,Gaia DR3 5236022844233487744,2212329.3697194764,2149.1465191353827,-10000.0,1029.3990428393465,178.68963560452212,-67.49053641743394,8.323267999999999
638,Gaia DR3 5227033580731175168,2221883.0780890053,517.1208825515974,-10000.0,4296.64156497743,179.06139286208958,-73.21161086530229,2.48536
388,Gaia DR3 5235605476486779904,2226890.576390442,4561.763368448629,-10000.0,488.1644216341204,178.89435138670726,-68.10016464295612,4.170232
191,Gaia DR3 5227033580724811520,2228942.29759019,300.9694230295731,-10000.0,7405.876235378155,179.0623348086362,-73.2115097583678,1.3273776000000002
384,Gaia DR3 5236268000982672768,2232595.410543724,3867.745596308242,-10000.0,577.2342970733994,177.5755898284871,-66.06950252175389,1.7359482
166,Gaia DR3 5236030094145606784,2235056.222849606,5208.770862145811,-10000.0,429.0947484545039,178.6886183020708,-67.34336194800636,1.5841568000000001
411,Gaia DR3 5239947310462574208,2252149.5931948423,109.33650522370598,-10000.0,20598.33162388785,168.69343011081048,-66.20889808518885,1.0287005999999999
532,Gaia DR3 5236274907280404608,2266228.3565515,3085.5190921400845,-10000.0,734.4723169350631,177.47418586084453,-65.92475811271318,1.8609433000000002
235,Gaia DR3 5228614918975422720,2267196.374280677,0.014582115375598424,0.0,155477879.29826578,167.5318434404944,-70.3215581667433,1.0214287
112,Gaia DR3 5235463605118730752,2284625.966703312,0.01084087704076542,0.0,210741802.35716483,179.07750604596166,-68.88585781408472,1.2322171
257,Gaia DR3 5236115065779033344,2290158.8755713776,4894.441651302086,-10000.0,467.91013944606294,178.45514469892598,-66.79022968535486,2.648002
340,Gaia DR3 5226638821696840576,2292711.181295957,0.01140092152531078,0.0,201098759.97356796,177.68681765900752,-74.18711416987422,2.8976238
400,Gaia DR3 5233886767979709824,2293714.1108030532,310.77242007064405,-10000.0,7380.6874827619895,179.8672719106817,-70.12361340149532,0.98195904
319,Gaia DR3 5227878005661732352,2296223.4398461576,143.00204904596347,-10000.0,16057.27648775235,167.8111000706671,-72.47403937589209,0.95823497
300,Gaia DR3 5236222195122744960,2301737.5313981306,166.86783207193105,-10000.0,13793.776204906466,178.06786643215352,-66.47090088921748,0.96769625
347,Gaia DR3 5236030506421286144,2311529.3487250553,6732.684325476487,-10000.0,343.32953053780125,178.89092109624562,-67.36414085685706,6.079739
302,Gaia DR3 5236224020489319552,2323050.1494351234,2523.101102637572,-10000.0,920.7122722932818,178.21871890510857,-66.43117382974506,1.4881701
177,Gaia DR3 5236031979590098432,2325212.554935549,0.009538443575805161,0.0,243772743.05355135,178.56373400731553,-67.26835591023641,0.74080825
417,Gaia DR3 5236258620759494016,2327855.2985446258,4184.199920721644,-10000.0,556.3441859018876,177.95081996249306,-66.03779971648868,1.1641701
592,Gaia DR3 5237103595430574336,2340572.673870384,0.20326954738876668,0.0,11514625.303877328,169.96265931592706,-65.2297613709116,1.1345243
44,Gaia DR3 5228097594451587200,2341956.39927444,708.9956824345576,-10000.0,3303.202624919524,166.96386980190286,-71.20541826750153,0.96269846
522,Gaia DR3 5332351710771749376,2345766.992685046,3410.7698081504277,-10000.0,687.7529486392091,177.77061239873063,-65.76083458191779,2.3392272000000003
406,Gaia DR3 5236252229844204928,2350850.5153092043,3211.3642633840436,-10000.0,732.0410649497436,178.07310712056955,-66.1167681928134,5.7129064000000005
507,Gaia DR3 5227002553886942464,2352690.0914336047,169.7444690580977,-10000.0,13860.1870475577,179.70242394762786,-73.49947572966387,1.017269
576,Gaia DR3 5226542476988843776,2362790.814843179,0.009379688200968754,0.0,251905048.8905532,177.80097800509827,-74.32883726560948,1.0767083
378,Gaia DR3 5236164028365482752,2367855.8259760304,3834.0145826085404,-10000.0,617.5917631395698,178.60235181658362,-66.70254268717763,1.2783711000000002
629,Gaia DR3 5228481362664387328,2368502.6868865443,0.6185516625431162,0.0,3829110.5340315006,167.31894071670868,-70.9635936912097,2.8199843999999996
328,Gaia DR3 5235447627841034880,2370998.9745104164,169.158044831781,-10000.0,14016.471855466603,179.6950016710291,-68.99064953565721,1.0045545
160,Gaia DR3 5227044404048706944,2375102.3078795383,0.012449329353336874,0.0,190781546.57728,178.65674357245456,-73.21712003856143,1.027555
415,Gaia DR3 5236247934896626560,2377147.1920816363,3229.3375207055433,-10000.0,736.1098605643051,178.33769451194385,-66.22739363950438,2.244055
237,Gaia DR3 5236024940178074752,2386939.0685417783,6300.742063260234,-10000.0,378.8345951280997,179.1215587352713,-67.45077552684612,1.1262683999999998
101,Gaia DR3 5227172046174592896,2389292.1392764887,4324.6802640241585,-10000.0,552.4783321329813,179.12507783406033,-72.56803291328632,3.4891047
370,Gaia DR3 5227849899394936064,2392744.094380822,270.3955112668398,-10000.0,8849.052571806722,167.66969985213925,-72.71461784040898,1.0398121
398,Gaia DR3 5235437938370850560,2398210.1050873823,3253.229404600436,-10000.0,737.178294803324,179.7427873661234,-69.26479208072283,1.9294900000000001
454,Gaia DR3 5236257796125220480,2398579.5154562322,3462.3676066638695,-10000.0,692.7570344754237,178.20411652800885,-66.05964788480976,1.0794822
529,Gaia DR3 5225946679122297856,2399503.527122134,0.36482772842494543,0.0,6577086.499103026,169.04259564627637,-74.59997711096639,1.8742505
435,Gaia DR3 5228666080627148032,2401553.964931474,0.37876806558602355,0.0,6340434.115573683,167.19504469520416,-69.84750012063338,1.9589244
81,Gaia DR3 5228641994449025408,2419141.163914428,0.011787269382201301,0.0,205233382.34445673,167.1457956071121,-69.92823406455538,1.1062808000000002
493,Gaia DR3 5227840175588831744,2420604.185457692,174.9812144382526,-10000.0,13833.508889674984,167.7165514113619,-72.92027249693058,1.6127789
506,Gaia DR3 5235626264104841984,2450156.1598969265,5431.476936463702,-10000.0,451.10311404399727,179.4395157266637,-67.86976069066922,2.646641
423,Gaia DR3 5226496709817339136,2451445.9772619326,0.018236776837182642,0.0,134423204.22892508,178.08048234704293,-74.35947116932584,1.0209986999999998
295,Gaia DR3 5236218041920066560,2461675.978296272,0.011596492913099513,0.0,212277625.3771982,178.5388436534792,-66.5705993282361,1.0401258
219,Gaia DR3 5236041467183681792,2472623.574685131,3301.003039396144,-10000.0,749.0521957039613,179.31157999304185,-67.20653308594983,1.6418066000000002
70,Gaia DR3 5227998677063250816,2475207.1820175974,0.012449634240441246,0.0,198817662.7693337,167.2655457402238,-72.02654582404831,1.1100765
404,Gaia DR3 5238257120568726144,2483950.6823262423,0.4199736435828558,0.0,5914539.448559915,167.49567868251302,-67.66662962992831,3.057855
457,Gaia DR3 5227147582039432576,2491696.9506009235,0.009837165601543013,0.0,253294195.86167046,179.25166157055898,-72.68852208042523,0.9554299
113,Gaia DR3 5854680344522594176,2492971.946226012,210.78733433767644,-10000.0,11826.953237296168,180.2603883374517,-72.30503340642417,0.9907571
167,Gaia DR3 5236014975860847488,2497743.4329135427,4194.9039911279915,-10000.0,595.4232655136192,179.35446249895332,-67.41860165472133,1.8415613999999998
285,Gaia DR3 5238398820129021952,2498671.7988697295,0.013009696592917744,0.0,192062265.32830626,167.88375462143063,-66.83721769373075,1.0835145
500,Gaia DR3 5332336214555695616,2503075.641586678,2361.192662253406,-10000.0,1060.0895393253788,178.4391301989489,-65.86485485862835,3.4096355000000003
508,Gaia DR3 5225989796299314560,2503148.0197016797,0.47603166601869834,0.0,5258364.513093877,168.41511771616516,-74.31227675068864,2.2944007
118,Gaia DR3 5854680344522594048,2507176.9749157783,243.2124773303219,-10000.0,10308.586970686649,180.26144734147775,-72.30543306416875,5.91046
502,Gaia DR3 5332345560399755136,2513105.341528097,3979.761791826577,-10000.0,631.4712972744699,178.2794839646233,-65.77521780527816,1.5505258999999998
62,Gaia DR3 5856088922015053056,2540977.9361317046,5562.8042756847,-10000.0,456.7800357885048,180.26089148137984,-70.01807499526059,1.5880965
206,Gaia DR3 5233783345172166528,2549188.5593753457,0.05081960387239051,0.0,50161519.67214131,179.90232567041656,-70.38335022255306,0.93533194
360,Gaia DR3 5225991312425867392,2574076.2346984134,0.016346819076744002,0.0,157466490.73521918,168.09992193441758,-74.20940893426501,2.9304542999999996
531,Gaia DR3 5236201205618683008,2574810.6801685607,3806.0615800425335,-10000.0,676.5026329762607,179.0155225813887,-66.35990920189178,2.1534524
194,Gaia DR3 5228063342092626176,2576959.157050307,168.6769171014814,-10000.0,15277.485510954213,166.69334921188772,-71.4805344948076,1.0522664
366,Gaia DR3 5236201858453773184,2583204.069060418,4193.278741329988,-10000.0,616.0344275708939,178.9937092259816,-66.29744328365996,1.2696741000000002
222,Gaia DR3 5236038306086147200,2588189.1873661913,0.04468510946433988,0.0,57920618.711511664,179.38688432547028,-67.39452221490299,1.0350839
161,Gaia DR3 5228106394845541632,2602741.956142831,218.5746270524245,-10000.0,11907.795480390187,166.05936259926344,-71.19816823720964,0.99893594
379,Gaia DR3 5238268631081055488,2606529.5997020244,0.37583833540332107,0.0,6935241.443385214,167.1683885882915,-67.63202466768162,2.9278498
316,Gaia DR3 5226350852726134912,2614296.668934362,0.7490070825950306,0.0,3490349.7305750404,167.23354185951084,-72.9583778120594,1.0298395
577,Gaia DR3 5231547385203507328,2618186.552282956,2302.1747554660155,-10000.0,1137.2666414948035,165.74451890710253,-70.27822045185918,37.573544
264,Gaia DR3 5235578263572650752,2636080.8767252136,0.08503576573498388,0.0,30999672.360693812,179.90958984798448,-68.48757160770354,1.1167867
546,Gaia DR3 5332368340891855616,2638916.8763791937,4403.114226020804,-10000.0,599.3296428205642,178.5303936452289,-65.61042204820966,1.2361926
53,Gaia DR3 5855805900841585920,2642488.576001154,226.20927811606714,-10000.0,11681.610047158643,180.12239296761283,-70.84458438889054,2.3259423
497,Gaia DR3 5227177681172494336,2674141.7172859255,0.03503542679652573,0.0,76326791.53065449,179.86014579022185,-72.4071267914384,1.097961
215,Gaia DR3 5236034973227943936,2680138.6685340777,7102.404262354428,-10000.0,377.35653583391195,179.91916820794015,-67.44344725467319,1.2883075000000002
79,Gaia DR3 5856159801832354432,2689507.75465597,5725.155011469494,-10000.0,469.7702943008429,180.44183602745082,-69.64978116398123,1.1268426999999999
38,Gaia DR3 5231529655571457536,2692508.041280887,0.38660574532127245,0.0,6964480.155470508,166.44395403802048,-70.48829558540534,1.2046253999999998
223,Gaia DR3 5236035454233911424,2697167.9553202973,5630.2016214613195,-10000.0,479.0535289249991,179.97273437661755,-67.41437040300447,1.2601205
116,Gaia DR3 5859466862256516736,2701112.260859193,5361.539937228957,-10000.0,503.794113721594,180.4062013547519,-68.56676966005286,1.466747
448,Gaia DR3 5227167240115285248,2709916.9435963915,0.01214633542017403,0.0,223105722.82529345,179.87431013785664,-72.64048987349426,1.153591
270,Gaia DR3 5854782736544870784,2717619.0032355017,149.81485329095628,-10000.0,18139.850245406564,181.25372278155842,-71.4059107493522,1.0092995999999999
123,Gaia DR3 5237752135483939584,2718028.639454024,0.017189982935672966,0.0,158117006.2602867,166.59397944383483,-68.44866919328628,0.95552945
616,Gaia DR3 5227131845282509312,2721729.328772256,8205.276143262401,-10000.0,331.70478132014483,179.9316754574669,-73.02947058756456,1.6874253000000001
45,Gaia DR3 5231636102038807168,2725249.803503707,0.48725106118646405,0.0,5593112.094753946,166.35466104675768,-70.07304249951079,1.3904662
204,Gaia DR3 5226349821934818816,2725557.2797895465,0.8081155819814957,0.0,3372731.9959683153,166.94134184553758,-73.00480782258495,1.0130625
54,Gaia DR3 5856093972896402688,2731985.2613855116,3671.8192128795745,-10000.0,744.0413329181829,180.5583764421701,-69.904368511772,4.904143
94,Gaia DR3 5859255893448998528,2745553.888613951,4786.141526772672,-10000.0,573.646615599622,180.50801293439412,-68.91323382606858,1.3779535
513,Gaia DR3 5332291478128220544,2746331.4406171497,5321.154173030132,-10000.0,516.1157431853268,179.1622128929234,-65.8699551082885,3.105609
269,Gaia DR3 5227943942000761856,2751211.6750363647,0.0105481817763685,0.0,260823309.0180538,166.5788443618122,-72.20527425804433,1.098347
63,Gaia DR3 5855883725641223936,2756249.062798583,7260.836687959622,-10000.0,379.60488319055145,180.6193880992308,-70.24344991171957,1.4569652
428,Gaia DR3 5225968119603538816,2765208.0573146506,0.1808557719735475,0.0,15289575.926385686,167.60906221676566,-74.37249557031174,12.093657
381,Gaia DR3 5854751812774155136,2765642.1758575174,0.19969698880594616,0.0,13849193.182101542,180.25583214480324,-71.8906463687548,0.9920120000000001
647,Gaia DR3 5332420773818476160,2814447.076445026,4511.788322748869,-10000.0,623.7985639207217,179.19514517249075,-65.44636187778217,1.4692358
567,Gaia DR3 5332319030334191744,2822869.1562068257,125.35030762718539,-10000.0,22519.842269574256,179.05276846459037,-65.63192477744275,1.2977436000000002
315,Gaia DR3 5859556403719302656,2823913.6110692043,5972.268185432123,-10000.0,472.8377097929805,180.5793551421653,-67.92268691149312,3.1326115000000003
615,Gaia DR3 5231643386314617216,2824085.7007657425,160.5802628267773,-10000.0,17586.754754612448,166.09886049521808,-69.82271747464107,1.4489689
554,Gaia DR3 5860662164539863552,2845320.3066348797,3032.265420014134,-10000.0,938.3480376930912,180.1108965451737,-66.71872036309081,3.777482
559,Gaia DR3 5226466812544603008,2850538.7704210402,120.80132042346409,-10000.0,23596.91732200106,179.56417775793457,-74.7345641252672,0.75044096
620,Gaia DR3 5226466816845773056,2852920.8595901476,1280.6154314758055,-10000.0,2227.773295143248,179.5651835097275,-74.73500717813567,1.5989262
345,Gaia DR3 5859197928555828224,2855700.0038704877,8255.924740766599,-10000.0,345.89704891197005,180.97419507884223,-69.00874985905706,1.7317890999999999
246,Gaia DR3 5227920611737857152,2859710.4914996736,0.010339196661355519,0.0,276589234.6538219,166.3331325771476,-72.35582961456569,0.98135877
169,Gaia DR3 5859187277060333184,2863995.8338708775,205.21578551328525,-10000.0,13956.021105820186,180.65656672491986,-69.19231925543804,0.73286736
93,Gaia DR3 5856189286796947072,2868347.5407821303,6733.044642230353,-10000.0,426.01047419046614,180.90411807506408,-69.2512946236471,1.2654684999999999
503,Gaia DR3 5231756322472188288,2876817.5392142786,149.53399408782138,-10000.0,19238.552121631434,165.43953922668481,-68.96442676091797,0.8721958000000001
408,Gaia DR3 5859193839777837056,2912265.220966004,5609.757168663813,-10000.0,519.1428315710278,180.9959999590757,-69.10879356374846,3.158966
426,Gaia DR3 5842301591636317312,2915834.4336676234,312.7833127529666,-10000.0,9322.21865675591,180.59508104977016,-73.62685179138704,1.0166804
380,Gaia DR3 5860683059554967168,2918830.146752192,3972.82374892332,-10000.0,734.699128684787,180.09054315227527,-66.49477730647641,1.2834718
240,Gaia DR3 5859474558810922624,2927410.960242081,6194.793214752263,-10000.0,472.5599158452541,180.78765257036275,-68.42350284562566,1.6248023999999999
413,Gaia DR3 5860684846287141376,2931268.470209262,4333.074623522715,-10000.0,676.4869578512338,180.1797885216938,-66.40680647731544,3.8259277000000003
362,Gaia DR3 5231501545008705792,2960611.60501533,0.010580457699138679,0.0,279818859.37281746,165.76020684920348,-70.60946640029898,0.9506581000000001
216,Gaia DR3 5226368547995149952,2967308.9414739576,237.2342781849754,-10000.0,12507.926612360372,166.22159259228604,-73.15511207202452,0.98959094
95,Gaia DR3 5228071794588304768,2972022.592054962,0.02341822879924314,0.0,126910648.0055834,165.8360959863747,-71.52365219628797,1.0078827
542,Gaia DR3 5226368960312008448,2978190.6992587037,176.83882737717934,-10000.0,16841.27147544653,166.14719761705808,-73.11456301732375,0.9858332000000001
72,Gaia DR3 5856118192189502208,2980694.3258388857,197.90497128554912,-10000.0,15061.24028354074,181.00943863859038,-69.61571311849013,1.3323525
322,Gaia DR3 5842370418493808512,2995710.409485569,147.38817262346728,-10000.0,20325.310750264296,180.40729596871878,-73.28546080112147,1.0828577
162,Gaia DR3 5859269225027087616,3004572.4134377744,5385.897170533471,-10000.0,557.8592235061504,181.2091491530424,-68.62670676833429,1.8353754
127,Gaia DR3 5859264449019288960,3014802.577821684,4457.333826948543,-10000.0,676.36903468942,181.14562831455882,-68.69159928293595,1.8267949
279,Gaia DR3 5842370177975637888,3017997.6119545302,0.010947059334976113,0.0,275690257.95922714,180.46124959078952,-73.29856192175723,0.928357
248,Gaia DR3 5860388493506205696,3024923.354233808,5854.263274281008,-10000.0,516.7043592868334,180.8064068485617,-67.32454915291072,2.3511290000000002
196,Gaia DR3 5842390312782413568,3028248.2249994865,0.009991992284020774,0.0,303067510.3544936,180.59159231903092,-73.0536652039362,1.0902135
129,Gaia DR3 5854682504878887168,3029146.022109407,0.011302125746780729,0.0,268015600.77954555,180.87689628894023,-72.19446357894986,1.1964358
598,Gaia DR3 6052931087153059328,3038499.561842841,4555.957550503203,-10000.0,666.9288570318748,180.17557646210892,-65.71774830890043,1.8593025
475,Gaia DR3 5226308899487874944,3042974.0493298303,0.010184745044706378,0.0,298777636.1580545,166.29752230217062,-73.55774105583026,1.0997743999999998
492,Gaia DR3 5231521164420530432,3045456.8754814616,415.99689195196805,-10000.0,7320.864492980628,165.52102398248292,-70.44261657574808,0.98360324
141,Gaia DR3 5231620811966226816,3048287.968769072,250.46483757540295,-10000.0,12170.522610190257,164.12542978103448,-69.76111688726064,2.844478
390,Gaia DR3 5226368268814141568,3051894.923811036,0.011808903782954495,0.0,258440154.98003116,166.10696357277158,-73.1851284952721,1.0020809000000002
158,Gaia DR3 5854706217405838080,3051927.9251690875,0.030302664794772633,0.0,100714836.3300234,180.9925096798425,-71.97262271481759,0.9566918
181,Gaia DR3 5231620811960840576,3054759.457033229,191.5241807662281,-10000.0,15949.732534096194,164.12608657966453,-69.7614024116337,2.2731595
83,Gaia DR3 5855048337320106880,3059473.6483200686,7827.15284787744,-10000.0,390.8795072463334,181.4445907518097,-70.78389723318958,0.96561366
75,Gaia DR3 5855840329280605056,3076734.531502448,6930.665728223762,-10000.0,443.9305908194442,181.46905514629,-70.22555210863881,1.410385
96,Gaia DR3 5855065826425124352,3081539.885314711,6965.987362336571,-10000.0,442.36943379711835,181.37320290966386,-70.61755147952904,1.1509334
117,Gaia DR3 5855892624824190336,3087791.4191080946,0.010928873560117618,0.0,282535194.69529516,181.2878852185742,-70.07075712449064,1.1596435
130,Gaia DR3 5842677285319229184,3093847.866732795,0.016660946367500987,0.0,185694605.72585997,181.02908108537238,-72.26877452620774,1.0738243
349,Gaia DR3 5860411720719707904,3096729.018384588,3607.745896914398,-10000.0,858.3556344788949,180.86745563662976,-66.98687617620286,4.904569
643,Gaia DR3 5237820030329762688,3098457.303235036,157.0014350348134,-10000.0,19735.216449123447,165.33343760470058,-68.19596269206819,1.1036669
241,Gaia DR3 5855061394019939968,3108338.672083462,0.05049613465299939,0.0,61555972.42132338,181.3247989784672,-70.71325426672317,1.3111423999999998
439,Gaia DR3 5855061394030610432,3108368.130147374,0.03501929202315797,0.0,88761592.55566433,181.32489291034827,-70.71297618578002,4.493732
514,Gaia DR3 5226472073885583616,3110864.4426904866,0.03479369858927132,0.0,89408846.10783303,179.96404120806548,-74.69027842445334,1.2135206
527,Gaia DR3 5226472073881424384,3111120.243346041,0.030074095584475824,0.0,103448505.52885766,179.9649324156934,-74.69013675931578,0.9924826999999999
585,Gaia DR3 5859476753533138944,3114953.2322442024,521.5581701673931,-10000.0,5972.398498224013,181.16156588639296,-68.32894650131081,3.1161522999999995
401,Gaia DR3 5842678281751861248,3115093.650681599,7938.9526278490475,-10000.0,392.3809344514998,181.28890354980476,-72.17934610328005,1.5951163000000002
330,Gaia DR3 5860390039695121536,3123745.914043757,5563.138769230707,-10000.0,561.5078184497132,181.02883922252275,-67.23876339385235,1.2495333
84,Gaia DR3 5231133311693416320,3128634.0501334975,369.7602795484675,-10000.0,8461.249688457685,165.2781039890548,-70.88000269078495,0.98208505
352,Gaia DR3 5860412373554741248,3136211.188734148,4363.506839981247,-10000.0,718.7363979811308,181.09580539937082,-66.99303866771128,1.36227
90,Gaia DR3 5855840947779673472,3144219.5385642136,7206.578514469117,-10000.0,436.29851978318965,181.69818190259997,-70.49002305801528,1.4871155
639,Gaia DR3 5860688660219041792,3144587.6284749876,3955.034005356028,-10000.0,795.0848524226317,180.7712443179869,-66.3545907761892,1.6401254
175,Gaia DR3 5227924563107540096,3146090.884078538,0.010894386457157727,0.0,288780914.50588506,165.5913213254629,-72.44308839213531,1.0977739
136,Gaia DR3 5231566970255570944,3155237.694288003,219.45402979317592,-10000.0,14377.670336068339,164.6542301938471,-70.37927409866803,1.0115816999999998
634,Gaia DR3 5854711096488809728,3167283.649486645,0.11230947994871371,0.0,28201391.82313897,181.3296478220303,-71.81755422688967,2.3210695
460,Gaia DR3 5238482898399494144,3171180.412375886,0.233717840026305,0.0,13568413.998772917,166.1100316045493,-66.46829500406164,1.0018708
403,Gaia DR3 5855821362724663808,3175020.15476095,0.013092222836903325,0.0,242511924.39311782,181.50822635275452,-70.47290686023794,0.98771113
463,Gaia DR3 5860671308549329408,3182928.012420967,2920.7258493411446,-10000.0,1089.772945700799,180.8913252235021,-66.52774029502197,2.0819998
622,Gaia DR3 6052915522190525184,3187006.6108946637,4506.546947947638,-10000.0,707.194809619388,180.56239752445077,-65.80638892555098,1.545994
135,Gaia DR3 5855002570155066880,3188031.8947303626,162.3177332730481,-10000.0,19640.687622020385,182.0110498596065,-71.03934062654432,1.0965921
159,Gaia DR3 5855930519300098048,3192398.3510724497,980.0203993898448,-10000.0,3257.4815310579443,181.9301967868332,-69.83946008082273,33.399567
152,Gaia DR3 5231706810083646208,3205175.5767943887,24.252968243205952,-1078.9930580617033,132156.0126023858,165.1374979706571,-69.66632185870961,1.1070068000000002
200,Gaia DR3 5842585544816030848,3223401.1842444055,541.4000591689976,-10000.0,5953.824957448376,181.29564380693532,-72.85777449120695,1.056607
209,Gaia DR3 5230976876099753088,3233083.532852895,0.6897134186676952,0.0,4687575.223776528,165.18842588342727,-71.7111871583827,2.6089354
487,Gaia DR3 5859523040409379584,3236199.455060697,5686.942338347276,-10000.0,569.0578983435223,181.67348668364585,-67.93342083076804,1.2533826000000001
260,Gaia DR3 5860326027522215296,3245770.0886199973,152.03993624444465,-10000.0,21348.141605384248,181.26449509792562,-67.43536973366618,1.1172228000000002
550,Gaia DR3 5238677134012847360,3266111.015007146,132.09121981877072,-10000.0,24726.178011591182,165.443528891565,-66.26542443249379,0.84475195
126,Gaia DR3 5231134896536580608,3272580.6778197647,0.38777864195937645,0.0,8439300.992143346,164.9675832925857,-70.77755099059763,2.8814306
486,Gaia DR3 5854767068497865600,3275687.531421249,7130.717135351699,-10000.0,459.3770120513533,181.6900422820215,-71.5227645304883,1.3708383999999998
131,Gaia DR3 5854709825178506880,3279056.798233416,0.010576234962037374,0.0,310040086.0990089,181.62333112221074,-71.81332671989652,1.0463753
489,Gaia DR3 5860350251139480960,3308549.671702,6451.86890630411,-10000.0,512.8048507726531,181.67616940578225,-67.36273439886352,2.0698081999999998
443,Gaia DR3 5842663193519853696,3318560.4988992224,0.010223484040263176,0.0,324601719.51457316,181.62370974828082,-72.27658116997813,1.0622811
589,Gaia DR3 6052850062569697280,3323693.5676954174,2610.482967362312,-10000.0,1273.2102102369772,181.07089137454295,-66.09132037964925,1.0279754
110,Gaia DR3 5856128813649368576,3324972.6854277095,6055.036688201118,-10000.0,549.125109663955,182.12680346926052,-69.58188472284357,3.5780592
156,Gaia DR3 5859238232531570560,3328624.6635689875,6044.01555790799,-10000.0,550.730657735289,182.0586396180891,-68.74403578978254,1.7243898000000002
339,Gaia DR3 5859503489739450624,3329275.161670647,4988.170276247987,-10000.0,667.4341446448914,181.99625260037052,-68.10996242931203,2.639597
104,Gaia DR3 5855018684872450816,3336751.046936691,162.49146171806888,-10000.0,20534.931569057622,181.90170362588853,-70.92724936803037,1.1309018999999998
539,Gaia DR3 5860392238742654976,3339109.820024055,597.1847505631683,-10000.0,5591.418429347275,181.40035193493168,-67.13558211772424,5.0356584
607,Gaia DR3 6052866628234253824,3339687.1046236884,4006.318297059757,-10000.0,833.6050350953617,181.1206838152533,-65.94860243927305,1.1061902
121,Gaia DR3 5856198632657339520,3344674.6586407153,194.08033581812685,-10000.0,17233.454613222733,181.90713913360446,-69.20424509417755,1.1508348
275,Gaia DR3 5859525548667403392,3360193.676670223,5885.707778429026,-10000.0,570.9073238371178,181.96728128193251,-67.8273195046029,1.6097863000000001
259,Gaia DR3 5842374850900383104,3362668.7624759222,0.012670685805446124,0.0,265389641.42182243,181.46320692088287,-73.17934564169043,1.1365169
336,Gaia DR3 5860350796559442816,3383566.3534875624,180.11848758232287,-10000.0,18785.225208717726,181.8542805934692,-67.36563346758948,1.4863144
652,Gaia DR3 5238572817826744832,3391404.3697127323,0.32786868719186346,0.0,10343788.541563706,165.43492348243538,-66.56322587442442,1.0575216
202,Gaia DR3 5842703982836413056,3395598.964559002,0.01752824200831572,0.0,193721593.0124691,181.87732250463725,-72.06297393998159,1.041882
604,Gaia DR3 5854716181730446080,3396005.6988804606,0.021341405495687058,0.0,159127556.0349935,181.9095682232073,-71.91459275168981,1.0273205
525,Gaia DR3 5854733529096499200,3401373.7695736396,0.2693244035429352,0.0,12629281.731729144,181.95383493659062,-71.75661845738901,1.2684785
573,Gaia DR3 5238581888797798528,3405996.2295612716,0.24401373070591653,0.0,13958215.464793462,165.48676543802225,-66.36574953152265,1.0466367
355,Gaia DR3 5856130084976537600,3410502.25242698,161.73894445137537,-10000.0,21086.46290474773,182.09661133460602,-69.51153202281826,1.0380204
226,Gaia DR3 5854734358023608576,3420397.084913509,7716.530305457141,-10000.0,443.2558351380541,182.1792441922185,-71.6831883972155,1.3505399
122,Gaia DR3 5231130773374457216,3422129.716727287,0.014817413167738488,0.0,230953249.2606866,164.58762609916383,-70.85062308509391,1.0438938
115,Gaia DR3 5231130739014717696,3422333.5275736237,0.015005710182676792,0.0,228068747.55748022,164.5871635156883,-70.85145848223738,1.0844752
278,Gaia DR3 5859243214697458944,3429393.7279469743,8821.357020492755,-10000.0,388.76033698445764,182.278619457756,-68.59549719886269,1.1081891000000001
605,Gaia DR3 5860368805369190144,3431511.131238069,6598.4996377975285,-10000.0,520.0441493671811,181.90443844994255,-67.13547926341734,1.6636258000000002
511,Gaia DR3 5842630040677672448,3446617.029873437,0.012697132977188965,0.0,271448447.1467265,181.90343114624056,-72.50752496376569,1.3149339
284,Gaia DR3 5860346093610752768,3461826.8660965427,0.019142081478108523,0.0,180849029.92684442,181.80498274344976,-67.41706831644528,0.9943884
481,Gaia DR3 5855070533719646848,3464075.992285678,150.1790838909953,-10000.0,23066.301262032026,182.50572838330515,-70.68552979866232,1.0395628000000001
501,Gaia DR3 5860649627516931072,3464142.2012386774,4462.891691534892,-10000.0,776.2102333357946,181.63721759146094,-66.39857745996257,1.5698436000000002
306,Gaia DR3 5238121777532614144,3482127.4321424835,0.2368539247336797,0.0,14701582.150508223,164.78177700455544,-67.639119010762,1.2697441999999999
623,Gaia DR3 5231736535569873792,3484256.8561218996,0.010585718155593272,0.0,329146951.1004212,164.45529505730815,-69.23330275855446,0.8918065000000001
234,Gaia DR3 5238004301604107776,3492058.1321472703,0.4467698011643056,0.0,7816235.840127921,164.60357686302552,-68.21964254121589,2.0829346
593,Gaia DR3 5231158398605280256,3503434.3706811657,154.89996873006163,-10000.0,22617.398824569613,163.89368327420783,-70.80299741691898,0.901906
470,Gaia DR3 5856206535388604928,3507147.552082024,3903.106513524447,-10000.0,898.5528680628092,182.5953572514609,-69.04700404855329,1.6628503000000001
190,Gaia DR3 5231962966243901312,3523443.4327125596,167.75187631828004,-10000.0,21003.898794118035,164.41286991970986,-68.69128442467638,1.0986271
290,Gaia DR3 5237970319826886272,3525931.4236574867,0.27288991342944635,0.0,12920709.964493025,164.44729099564506,-68.5484558281922,1.8117945
603,Gaia DR3 5238004645189006848,3548130.7898917277,0.4423883819433817,0.0,8020397.765205843,164.46694786960376,-68.17071378607044,1.2905418
280,Gaia DR3 5859580489904270720,3552586.398842288,4304.745038192975,-10000.0,825.2721978474191,182.38463632778198,-67.6353376492427,2.8113502999999995
262,Gaia DR3 5842635396495879424,3555995.320633292,0.010449387099879467,0.0,340306592.7832562,182.2429175775864,-72.31273823135042,1.0665728
228,Gaia DR3 5842635400796932736,3556803.3735113563,0.011735123489533606,0.0,303090408.6082792,182.24502221638454,-72.31286241812553,1.5563475
422,Gaia DR3 5854998928022768896,3558313.843817948,388.4706491889009,-10000.0,9159.801007482687,182.45994287920772,-71.1271030704267,0.9255912000000001
520,Gaia DR3 5238560517034962304,3572819.2319914266,0.5954256787809765,0.0,6000445.327292753,164.8876469501059,-66.65089124614437,1.371409
654,Gaia DR3 5238019660410341248,3573638.7656166684,0.29689289760109117,0.0,12036794.394516813,164.47698254492133,-67.85505807120154,2.4726147999999997
490,Gaia DR3 5842407492652183168,3575266.665476296,144.13283958768707,-10000.0,24805.357860872413,182.8573078071788,-72.85263113216827,0.8611854999999999
277,Gaia DR3 5859302931937618944,3590183.01954725,6108.898256420137,-10000.0,587.6973013544878,182.6530481175909,-68.2684382889732,1.3262169
561,Gaia DR3 5238007840646329728,3600975.2207052736,0.5693937123874521,0.0,6324227.230410543,164.33110240110437,-68.15583520033296,1.9837904
283,Gaia DR3 5842636156704731264,3640249.864746204,6078.347938205824,-10000.0,598.8880369722162,182.73595666064784,-72.29849512140618,1.1201695
178,Gaia DR3 5854812629517847040,3649369.8606889914,0.011071355764732461,0.0,329622671.17401934,182.6777530137017,-71.1991389479802,1.4525523
157,Gaia DR3 5854722327821797248,3655847.898211994,0.31957794686847596,0.0,11439612.570377324,182.62426251221703,-71.71648251908285,0.93660307
560,Gaia DR3 5859585918744297728,3672789.767209213,3245.928404410837,-10000.0,1131.5067092109368,182.6216407758146,-67.5053059199498,2.0607998
410,Gaia DR3 5231959014863553408,3678003.8821977163,1718.513528901875,-10000.0,2140.2239902923257,163.78657996760225,-68.80407910723527,1.1885912
346,Gaia DR3 5842689105069822464,3679360.5003709476,0.010686430230023669,0.0,344302112.2276862,182.6121729801406,-72.11260326933349,1.1756421000000001
182,Gaia DR3 5856205470240199808,3680972.405692739,6507.24652055414,-10000.0,565.6728070875786,183.00965013359033,-68.99716686347179,2.0424444999999998
612,Gaia DR3 5237997154776586496,3689628.512321811,0.01114027408284584,0.0,331197283.3777243,164.1044022366999,-68.12577348942654,1.8660918000000002
402,Gaia DR3 5229399106980834560,3707475.622081432,0.11152108592841012,0.0,33244615.502232555,164.15813015205612,-72.67339538263545,1.0653883
364,Gaia DR3 5229400107710854272,3711244.9854954155,150.26496278124907,-10000.0,24698.006220506155,163.99786494903807,-72.61470828665178,1.0818503000000002
602,Gaia DR3 5860657392853896064,3712158.8120733267,7269.582605059826,-10000.0,510.64263435008826,182.33901959260083,-66.24717072171428,1.4519781
569,Gaia DR3 5856151800331996288,3715264.885091372,0.1568936821189157,0.0,23680143.361511722,182.85542729447621,-69.26313544314269,14.4808445
485,Gaia DR3 5860455529335634176,3737424.0751935598,4255.624238386173,-10000.0,878.2316919528764,182.89544540052242,-67.02270875164211,2.9046847999999996
168,Gaia DR3 5854812388999707008,3737739.057157461,0.01074104632204021,0.0,347986494.52686614,182.9084119340348,-71.17670684877538,0.8239648999999999
236,Gaia DR3 5854812389000856832,3738130.8101401934,0.02473371738606432,0.0,151135017.50636005,182.90937712578037,-71.17716043309203,1.3086631000000002
471,Gaia DR3 5860356435864373760,3743623.464591435,4176.971408714081,-10000.0,896.2530738854025,182.6467410197263,-67.20542459386924,1.884293
320,Gaia DR3 5856155511183373568,3752842.297786413,0.011842162850194944,0.0,316905141.84447604,182.94273714811746,-69.16815889612323,0.9660652
163,Gaia DR3 5854813312408616320,3765341.6728278613,0.011404660644341503,0.0,330158151.14990383,182.9836317219347,-71.1373879523205,1.329191
230,Gaia DR3 5231589407164333952,3782630.567234038,0.011099259754170534,0.0,340800256.14435405,163.63791431714085,-70.05503984516022,0.94325453
210,Gaia DR3 5854814588019360768,3788568.8207700546,6823.9386264035,-10000.0,555.1879974581173,183.3618091368969,-71.08452220627802,1.1497505
286,Gaia DR3 5856249863037594624,3796554.9129802296,6121.502968558128,-10000.0,620.1997993761455,183.35095274560368,-69.08255344281918,2.619902
180,Gaia DR3 5854749201439546240,3796924.2522075777,6862.494493766773,-10000.0,553.2863094690039,183.2547548782765,-71.35700714374,1.3689607
164,Gaia DR3 5854795965040185984,3805161.5164044453,0.07430886442490686,0.0,51207370.020433664,183.0698836878,-71.29484098205478,1.9461511000000002
323,Gaia DR3 5238035186705130880,3816998.9028519676,408.38907847913003,-10000.0,9346.476446105618,163.70936967735813,-67.76476308070704,1.0636204
572,Gaia DR3 5860520160029961472,3846066.1222939426,4172.565254499919,-10000.0,921.7509823593862,182.93776037032347,-66.78475697814629,0.99008477
268,Gaia DR3 5229409865876444160,3848489.720546065,215.1907852939717,-10000.0,17884.08232856556,163.70303854286482,-72.6819905397506,1.0238110999999999
421,Gaia DR3 5855928530751779968,3853826.31397752,0.013749908337110314,0.0,280280145.83749884,183.23994887118718,-69.61390574662936,1.1790272
521,Gaia DR3 5856022367202698496,3856078.254555812,0.01054726582093482,0.0,365599798.0919421,183.24562064473344,-69.61179767833006,0.78728145
183,Gaia DR3 5856228559961641984,3863951.7801429974,4536.658256954975,-10000.0,851.7176214936012,183.4831327820776,-69.3105151063277,0.91080546
438,Gaia DR3 5238050859050637056,3872662.988914798,179.9581185052652,-10000.0,21519.801502045,163.3157318620219,-67.92256121585993,1.0326091999999998
188,Gaia DR3 5856245430623577600,3881026.5363034196,317.2711532404845,-10000.0,12232.522549447434,183.28939321787396,-69.19816960404931,1.0763163999999998
354,Gaia DR3 5859611963399951360,3889501.8688479695,6573.993198480808,-10000.0,591.649816392691,183.39582901148287,-67.72417661943928,1.8058212
407,Gaia DR3 5855951448706772736,3895472.0532773524,2695.734980571362,-10000.0,1445.0500814630175,183.5590524038921,-69.97526824412564,4.1899904999999995
519,Gaia DR3 5238215300447841152,3899612.3827397516,0.02195559903736849,0.0,177613572.5608124,163.82191948337572,-67.11352946754494,2.7380881
551,Gaia DR3 5232034979947306112,3910427.103767958,152.44974203689418,-10000.0,25650.59836455217,162.72415681664023,-68.36229474675558,0.8832405999999999
314,Gaia DR3 5856316142972001536,3921532.813688103,0.0606699895809559,0.0,64637110.38643492,183.3358506599831,-68.81367773467075,2.206518
606,Gaia DR3 5859401441318211072,3933655.640570472,5187.255361304579,-10000.0,758.3308255680648,183.60383157533693,-68.05686638333239,1.9072695
601,Gaia DR3 5860525485787719680,3951812.6648072144,3362.427199415389,-10000.0,1175.285717857118,183.12136643330803,-66.61709144484038,2.6100209999999997
630,Gaia DR3 5238218946896024960,3958896.501139955,2380.2666665021084,-10000.0,1663.215536668294,163.65518313935846,-67.03996134041847,3.7115948
297,Gaia DR3 5231069338159566848,3962859.7222727328,1759.9944833601517,-10000.0,2251.6318998380652,162.59464400463082,-71.0371159780674,1.0605175
231,Gaia DR3 5855126333936846080,3967835.4118221933,5497.169953491427,-10000.0,721.7960232977871,183.9226468520153,-70.48710990655117,2.7330265
578,Gaia DR3 5856034874147606272,3974958.5427244357,0.038134433769502284,0.0,104235415.34012176,183.54565656857758,-69.51623674367214,9.87401
535,Gaia DR3 5842697660645337344,3984893.476136257,0.036573080454442713,0.0,108957009.54422045,183.442410530279,-71.94863779086258,1.2835793
326,Gaia DR3 5231782646333025536,4006673.4108086335,0.010763251839521756,0.0,372254916.1301295,163.0655558661981,-69.89824490657111,0.8614213
432,Gaia DR3 5859678552593850240,4011596.9057356887,7122.223968635081,-10000.0,563.2505974821906,183.5507004551387,-67.38587868615332,1.8576714
476,Gaia DR3 5842359148499265024,4022729.7077726573,156.33312017042925,-10000.0,25731.78161727476,183.78432506333542,-72.93762789085687,1.3233504999999999
304,Gaia DR3 5855104274964223744,4024506.6039780476,5520.350900685261,-10000.0,729.0309395872772,183.87200260329362,-70.77134445667198,1.0673375
212,Gaia DR3 5856234882157869440,4026006.967762088,6362.3095203711455,-10000.0,632.7901770373521,183.82835411402576,-69.1539515534752,1.5733975
197,Gaia DR3 5855952754369947392,4046483.9485565256,151.35461645957668,-10000.0,26735.120759512796,183.7640039606159,-69.96352649180507,1.1566865
344,Gaia DR3 5231938811331843328,4055289.5655377167,0.3528214082854297,0.0,11493887.47481281,162.99725363292092,-69.07012092192674,1.8048574
187,Gaia DR3 5854910451687668608,4059198.870457248,6199.333146712374,-10000.0,654.7799213871768,184.00485391064385,-70.97575232887306,1.4529459999999998
171,Gaia DR3 5855122897962765824,4087456.3038869565,0.010845213200168775,0.0,376890359.68636805,183.85137355633938,-70.54637175466469,0.9857874
317,Gaia DR3 5232031513923963904,4088475.41668743,0.015325825735175597,0.0,266770318.76355118,163.0089424914254,-68.38070531447954,1.0139413000000002
244,Gaia DR3 5231835525971715456,4089121.9094674606,217.81995660188562,-10000.0,18772.944285087888,162.72681142593754,-69.3365422697415,3.7651677
293,Gaia DR3 5859345503663163776,4097312.778796684,294.2042103973725,-10000.0,13926.764587299995,183.72736416585403,-68.26724473457736,0.95997894
650,Gaia DR3 5860528715637670912,4131726.089928962,148.50603165173638,-10000.0,27821.94126376181,183.36037831905128,-66.49102150971618,1.1668811000000001
385,Gaia DR3 5854897321965963264,4160395.7305693673,0.010870666254049793,0.0,382717639.68647647,184.01031289139388,-71.05102004787094,1.2528344
451,Gaia DR3 5859338906593005824,4162350.1761546284,5338.322103927678,-10000.0,779.7113203589146,184.09385623748642,-68.26497985428543,1.0432844000000001
636,Gaia DR3 5238245914976576000,4168613.7035935298,0.03565934669912681,0.0,116901011.64123702,163.26448598158353,-66.6056929142043,1.6197553999999998
430,Gaia DR3 5856307999710546304,4172104.661218409,0.011097037245261539,0.0,375965635.60241336,183.98112548221783,-68.78118129014757,1.0671645
524,Gaia DR3 5238197884374311040,4183393.4752445873,0.41280921105340707,0.0,10133963.495071728,163.01129584868718,-67.27546257330218,1.3486651
318,Gaia DR3 5854823826482795136,4190833.6902915556,0.01051161708712686,0.0,398685916.3110018,184.04700170049645,-71.4706931214765,1.0264261000000001
329,Gaia DR3 5854823830794886528,4191561.4492153414,0.018413817208463544,0.0,227631316.29702362,184.04885531017655,-71.47094001982603,1.3152617
574,Gaia DR3 5856332085873255040,4196071.584881164,5812.961752873081,-10000.0,721.847444258039,184.245744316064,-68.43132691508826,1.319914
399,Gaia DR3 5855198828676205696,4199392.907581774,283.24475990015287,-10000.0,14826.021526619272,184.16467902378025,-70.12661827641631,1.3299819
305,Gaia DR3 5855198832989286400,4199493.902063922,153.10313047313764,-10000.0,27429.1837736181,184.16726441972526,-70.12676142917401,0.92981803
272,Gaia DR3 5854827335488227840,4210587.5511068655,0.010944515252079637,0.0,384721246.5903216,184.1068746988754,-71.394625810581,1.1561964
303,Gaia DR3 5856254531639542144,4211393.036170203,613.7507602635472,-10000.0,6861.73168137798,184.11613282809074,-68.96560793670864,1.0034391
618,Gaia DR3 5860476901148780032,4225898.02103171,5068.051683939883,-10000.0,833.8308850367749,183.85142206372868,-66.72129943223679,1.2344389999999998
420,Gaia DR3 5856331295613767040,4236696.233118964,156.8687151131121,-10000.0,27007.910596220812,184.27389476412586,-68.45287065607097,1.0735389
515,Gaia DR3 5238203347563174272,4237400.517960561,0.26989857824254615,0.0,15699973.469858715,162.905465661417,-67.14128512207948,1.828789
367,Gaia DR3 5856331089455333376,4246834.041476195,149.9396461314181,-10000.0,28323.623211395057,184.30175444237625,-68.45980128808418,0.8874759
483,Gaia DR3 5842507750066978944,4272552.711078948,178.73470950542895,-10000.0,23904.437604209004,184.0987585373594,-72.61457159246973,0.80386835
627,Gaia DR3 5860460958178637184,4286236.782414233,3510.2502968224003,-10000.0,1221.0630069013264,184.03488489610612,-66.86442041536351,2.2795382
418,Gaia DR3 5854900865330300544,4301250.027034846,0.01105229548007815,0.0,389172551.0585456,184.377005638083,-71.0023764806518,1.2089952
225,Gaia DR3 5231034085066718848,4330488.894440695,4388.9061624100395,-10000.0,986.6897887975653,162.2896434279793,-71.41343974708752,1.0457798
545,Gaia DR3 5231034119430902784,4332788.295337862,151.66574682531848,-10000.0,28568.008176085834,162.27545414787917,-71.41614467186092,1.0625593999999998
523,Gaia DR3 5859687932830033024,4335221.208530178,176.8007138579178,-10000.0,24520.38294378205,184.12478720306441,-67.19663948996252,3.0254488
333,Gaia DR3 5856314184447414784,4335263.667598322,5058.389246114575,-10000.0,857.0442994137518,184.61128816099918,-68.56980821410936,3.1941368999999997
368,Gaia DR3 5842815239663472512,4351707.945466013,6508.720870440224,-10000.0,668.5964926272343,184.75167147818115,-71.53351633686346,1.3867942
562,Gaia DR3 5238962113654870272,4352225.419920508,0.3456745613423754,0.0,12590528.51045588,162.6529139931157,-66.9555803117673,3.281486
494,Gaia DR3 5855963302784503808,4353721.991387104,3990.792150754643,-10000.0,1090.9418047652098,184.7699857698569,-69.658897356045,1.5358961000000002
353,Gaia DR3 5231229695060434816,4354189.380969778,153.23433664417905,-10000.0,28415.23301060462,161.76836814252178,-71.13850740393055,1.0468773
462,Gaia DR3 5859447311565625856,4358216.364517454,5293.222195269658,-10000.0,823.3579101236706,184.53495936766154,-67.69982570882347,1.0040789
455,Gaia DR3 5859405942444266112,4366651.381839043,247.2371255326877,-10000.0,17661.794815122616,184.49098386308984,-67.93209994000728,4.185443
499,Gaia DR3 5229345647526857856,4395994.361500997,248.80633855652138,-10000.0,17668.33749897557,161.1305622802519,-72.89382360495755,0.91601855
619,Gaia DR3 5228829972273236352,4396606.35868113,0.34751525425131063,0.0,12651549.262645205,162.84344571096838,-74.32971816196071,1.0995033
335,Gaia DR3 5855183126275740032,4404545.603438564,0.07227070738084365,0.0,60945101.59182487,184.671858699527,-70.2395788902941,1.0906903000000001
484,Gaia DR3 5842514866830429952,4414251.495544139,5784.018932315394,-10000.0,763.1806789015948,184.73681403746173,-72.52959995686362,1.1473673999999998
580,Gaia DR3 5859378660790210816,4439947.28124832,6186.451428311936,-10000.0,717.6888613283471,184.74386776926065,-67.97371791341217,1.6053030000000001
310,Gaia DR3 5855185123451736576,4472927.936632057,0.018020234958255204,0.0,248216959.82287818,184.84731376259998,-70.10822707820097,1.093037
312,Gaia DR3 5231372837730975232,4499443.31023843,0.010638402737762256,0.0,422943502.0604296,161.80160514082942,-70.5787652069318,0.9242627
594,Gaia DR3 5238861096037815168,4533332.464322257,0.01677444551366954,0.0,270252298.98824567,162.09391517577862,-67.22202647409061,1.0710453000000002
590,Gaia DR3 5231387337543783936,4533680.597231281,0.3982883404681447,0.0,11382910.661915012,161.7075882215209,-70.28199645723029,3.5443351
394,Gaia DR3 5856351499141796736,4554322.93409397,153.791887767174,-10000.0,29613.544642801793,184.94741377367188,-68.39637912426771,1.2036898999999999
350,Gaia DR3 5231434753976223360,4589243.661182273,6635.043299863339,-10000.0,691.667477328565,161.55733923906917,-70.21385850493479,1.1586213
516,Gaia DR3 5841617046871830400,4610201.357585631,0.012005774536548967,0.0,383998661.93979216,184.76934704847682,-73.36088179703445,1.3844136
480,Gaia DR3 5856359917265862656,4617155.771364984,7065.530272934115,-10000.0,653.4761855103637,185.35171564937454,-68.26484606327443,1.0828909
488,Gaia DR3 5856347272893478016,4693284.324517079,817.4698181109388,-10000.0,5741.232545273192,185.5501028849867,-68.30754673968424,7.0824226999999995
392,Gaia DR3 5856059166484152320,4698793.934155279,165.0967006860847,-10000.0,28460.859088211448,185.4085341847625,-69.14392916422017,1.2200902
450,Gaia DR3 5232667306518235776,4700054.528628934,156.46863726535128,-10000.0,30038.317012106574,161.09673287599063,-68.66999702723514,1.0796032
424,Gaia DR3 5854879248746462208,4701807.683133693,3430.460294470422,-10000.0,1370.6054813438777,185.6001084197097,-70.85693525155065,3.709133
282,Gaia DR3 5231271476495341952,4732347.686435588,381.92365362958157,-10000.0,12390.82115355279,161.1340964343849,-70.85525313356742,4.4871826
289,Gaia DR3 5231271579581900800,4756556.013882811,165.48484914952186,-10000.0,28743.15103967664,161.08282412658932,-70.85972556998671,0.95076114
294,Gaia DR3 5231431146209056512,4757036.719288064,155.86519703278543,-10000.0,30520.198285749746,161.05724772897076,-70.24046486139878,1.0362192
466,Gaia DR3 5854929177755710464,4763392.272568724,0.01109879963221523,0.0,429180851.12038285,185.58118690726917,-70.75291668109287,1.0265049000000002
517,Gaia DR3 5856366445617091456,4781064.514029256,3237.7080400517834,-10000.0,1476.6817930726047,185.68408677684997,-68.08816859841883,3.401962
446,Gaia DR3 5232765644094697216,4805148.0125929965,0.3091450313962297,0.0,15543345.435282968,161.1264256765271,-68.50177317253973,3.0714161
533,Gaia DR3 5841694734241772800,4810549.626071857,157.72475293806562,-10000.0,30499.649144867162,185.52463086408986,-72.86670199752041,1.1116472
458,Gaia DR3 5229680620614999936,4834251.286095506,0.010795677644563552,0.0,447795075.5161646,161.05564275738814,-71.92162047437525,0.92461216
587,Gaia DR3 5854957936857884160,4875761.099108856,6109.7838053376145,-10000.0,798.0251436800932,186.08816097566933,-70.32859638383428,2.4351392000000005
382,Gaia DR3 5854883440634982016,4880554.602867585,4674.487433335926,-10000.0,1044.0833722350174,186.2093139912115,-70.77813625112094,3.0921147
628,Gaia DR3 5856015838832405760,4882675.2271197615,6386.920682582186,-10000.0,764.480329376148,186.08465939001061,-69.12976136321936,1.5485883
444,Gaia DR3 5232249423370619008,4884645.313708502,1397.767989617814,-10000.0,3494.6037897491774,160.17494567975803,-69.33885400215375,1.0349158999999999
583,Gaia DR3 5229561078785435520,4889007.223287845,510.67484426741123,-10000.0,9573.620628016975,160.91859565052113,-72.63992559119738,0.97251517
547,Gaia DR3 5856720316561422208,4891577.010808851,4699.685545263546,-10000.0,1040.830703181556,186.16453573569808,-68.27705039514416,1.2907628
596,Gaia DR3 5229561048719878528,4903076.937252934,278.848252705506,-10000.0,17583.315978067523,160.87873070141242,-72.63783983883037,1.1626083999999999
555,Gaia DR3 5855240786221238400,4933022.204904662,4853.659142428903,-10000.0,1016.3511816851737,186.2305692133033,-69.53272283663519,2.2309463
631,Gaia DR3 5856457705075223936,4957251.043900118,6015.480255684095,-10000.0,824.0823397626409,186.27037767401364,-68.78405053648392,2.1655957999999997
442,Gaia DR3 5854935877904879360,4977941.182019302,0.0353644270779407,0.0,140761256.2490627,186.1377969572085,-70.628516541628,8.762547999999999
568,Gaia DR3 5856672865742344832,5002544.307327596,4429.194254836376,-10000.0,1129.447935561905,186.4079005602156,-68.27864499166472,1.2721598
427,Gaia DR3 5231326653942790400,5003329.485244431,0.07635515203172336,0.0,65527071.22062559,160.50590386081058,-70.5637233424413,1.0087863000000001
447,Gaia DR3 5855600120379322752,5076838.713671071,3693.8006260119682,-10000.0,1374.4214232678573,186.5817816438996,-69.60527532627472,3.6233642
465,Gaia DR3 5232207435778171008,5088523.17770181,182.48279456934918,-10000.0,27884.947672521597,160.115225315904,-69.85945736578067,1.05087
453,Gaia DR3 5855618124883195520,5105303.689726211,175.94340801525226,-10000.0,29016.737525532302,186.7801467451125,-69.38130621597972,2.1117487
504,Gaia DR3 5855616338158089984,5123031.287687814,3565.326047677033,-10000.0,1436.904007987066,186.54078231558182,-69.48759413583646,1.6588581999999998
617,Gaia DR3 5232866489925315968,5129256.681521442,163.92252992869763,-10000.0,31290.736445762188,160.3714516073769,-67.868308028805,0.98686224
570,Gaia DR3 5856382972631403776,5275944.5505182,5957.146922722444,-10000.0,885.6495599250837,187.1725901833741,-69.04848412357212,1.2892658000000001
528,Gaia DR3 5229531980382705536,5285553.032343422,0.37257233456508504,0.0,14186649.254334485,160.02992984788398,-72.81118962436318,1.0778881
505,Gaia DR3 5842834167583799552,5329486.592307759,0.4446329796770861,0.0,11986260.209888816,187.0061988443377,-71.26858465573117,0.94711214
626,Gaia DR3 5856660771115772288,5329816.284181918,4735.3417342829725,-10000.0,1125.5399469050064,187.169061937752,-68.33137320070576,1.8577776999999998
648,Gaia DR3 5855622827840644224,5502891.636047581,492.84651266320884,-10000.0,11165.528201288162,187.481896606063,-69.26931694793416,10.691139
632,Gaia DR3 5232707576132476672,5537601.091983951,0.011970805875388029,0.0,462592172.1251245,159.22431367648562,-68.54144888288828,1.1093084
557,Gaia DR3 5230547443797523200,5607998.964178152,858.9681943926306,-10000.0,6528.7620668464015,158.70655587824595,-71.08820699525653,1.0744097
595,Gaia DR3 5842105814153598464,5614109.696716541,0.011928591630677185,0.0,470643129.5944892,187.60513958993155,-72.43165910180845,1.1042493999999998
597,Gaia DR3 5842861414856897152,5626290.5510470215,353.5755992230049,-10000.0,15912.553251443249,188.11895396375215,-72.19110057689328,1.0992501000000001
613,Gaia DR3 5232309278045029632,5734035.585087708,0.03708532617504374,0.0,154617369.63085902,158.6556680985873,-69.2176892010326,9.971684
582,Gaia DR3 5842864992558549120,5792281.858586036,0.013203206405668522,0.0,438702666.65673274,188.1115102280781,-72.1264879549218,1.8414720000000002
608,Gaia DR3 5232138372704025600,5872711.159943424,0.01054182339075213,0.0,557086847.527278,158.2669663478886,-70.22537836622531,0.8451625
645,Gaia DR3 5855283735899225088,5962452.105824996,356.8494238041722,-10000.0,16708.593900089923,188.6920780455473,-70.32378329895054,1.1184187
635,Gaia DR3 5855283735881031424,5965813.0756175155,482.3224402992194,-10000.0,12368.931190339166,188.69174741528613,-70.32396955043349,1.9693393
642,Gaia DR3 5232128786330402176,6055586.206060467,269.81371293288515,-10000.0,22443.582056063864,157.70075677873473,-70.41027349329045,1.5007583
637,Gaia DR3 5230541774438162816,6093637.647097086,0.010693685142176787,0.0,569835147.1994691,157.72378126500234,-71.06969363777995,0.94507444
0,Gaia DR3 5233604915060520576,,,0.0,nan,173.35549566317601,-70.19478968014928,1.2983924


==> anc/HD142527.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
532,Gaia DR3 5994824234045954048,45650.02093930001,0.16683037648618942,0.0,273631.3488034298,239.18083640982525,-42.40260811424008,1.0210941999999998
283,Gaia DR3 5994799460677917952,56125.11344659088,117.03094507380541,-7927.0744473661225,479.5749825928147,239.0743464442741,-42.548395975661954,1.0010846
1,Gaia DR3 5994840383122216448,93313.28488678887,3955.57708233559,-10000.0,23.590308808162973,239.07129968716728,-42.18121279031102,2.1952477000000004
824,Gaia DR3 5994828941329982464,100320.53102160226,5695.855783131412,-10000.0,17.612898718171024,239.36307433560933,-42.30750583097145,0.9492659999999999
928,Gaia DR3 5994837703063737088,101331.10710299891,2772.2149459100124,-4670.839831557452,36.552399103286625,238.99580850281262,-42.3220330853001,0.94576234
483,Gaia DR3 5994800354022679936,121599.66975061885,0.19906582736925718,0.0,610851.5527632853,239.07523561072637,-42.5106875199684,1.0397391
141,Gaia DR3 5994834507612582144,121650.75599563836,50.28895398483183,-10000.0,2419.035321997962,239.3588659746192,-42.14993106394053,1.037183
1794,Gaia DR3 5994813170204759424,122198.23882179253,0.3731351268166923,0.0,327490.5792555523,238.9793589757368,-42.40902904174808,1.0041331
511,Gaia DR3 5994846980197371904,135934.08902434926,0.004033270436824397,0.0,33703192.27375618,239.1338256594368,-42.0896551019486,1.1936525
175,Gaia DR3 5994847392508748544,138836.34392233592,2526.309132785541,-10000.0,54.95619760882279,239.10683723262642,-42.03346806915591,1.0764799999999999
3,Gaia DR3 5994831449595857408,142323.7316871891,73.65594824176684,-10000.0,1932.2775021513332,239.3763494632019,-42.17578362992657,1.4447366000000001
1424,Gaia DR3 5994817396452402688,144819.33507684196,0.4047574895751584,0.0,357792.8483271483,238.9219704275557,-42.31633598409598,1.1534188
1053,Gaia DR3 5994816777986456064,153421.76903232743,202.57669703850738,-10000.0,757.351518092744,238.85903738595798,-42.3678871321515,1.0516317
546,Gaia DR3 5994849110502169472,153506.67379636219,2472.579309811984,-10000.0,62.083619800262305,239.20514555709786,-42.005300510077646,1.3725791999999999
239,Gaia DR3 5994795990344219904,158541.56216471337,0.007011498802689643,0.0,22611650.750606433,239.15880105329282,-42.59932345429278,1.0407249
25,Gaia DR3 5994774206255278336,160305.97857273952,0.380502077949931,0.0,421301.19088031276,239.3895031920813,-42.50195509956534,1.0610563
28,Gaia DR3 5994852409037016448,175328.03595370776,1602.3835538821606,-10000.0,109.41702161691144,239.14955996514962,-41.95078440631799,2.176775
318,Gaia DR3 5994772316483637888,180311.34984683266,0.07570580257818275,0.0,2381737.511607804,239.38977416687976,-42.55248370587781,1.1595806
164,Gaia DR3 5994771865490461056,184291.77020754345,0.003648782791960445,0.0,50507739.35176498,239.30736213864586,-42.615923465076214,0.8939546999999999
1027,Gaia DR3 5995210918542647936,189134.45279552817,1566.6051338478742,-10000.0,120.72886058465716,239.41773166314601,-42.034637011855786,1.1517558
26,Gaia DR3 5994810318358037120,190278.7523592007,0.3036899107295309,0.0,626556.0548327361,238.92759822868197,-42.545053842639255,1.5956629999999998
341,Gaia DR3 5994843028828480896,197975.2646685395,1649.9078021935813,-10000.0,119.99171372202004,238.88541980713532,-42.1191448245401,1.2319492
202,Gaia DR3 5994780287928877952,202631.1120370727,6685.160279533646,-10000.0,30.310583974690903,239.5407134690448,-42.379576947146894,0.79996985
7,Gaia DR3 5995206279975892864,204956.752121433,98.64005787695855,-10000.0,2077.8247350289635,239.49276664415746,-42.153681433428176,2.4359732000000003
701,Gaia DR3 5994797192935071488,211496.92843388568,0.01608642573532435,0.0,13147540.162974635,239.01355235466832,-42.655184511429894,1.0071774
108,Gaia DR3 5994793241564999040,220037.63521344244,0.005010969867145828,0.0,43911187.065024704,239.18416069452832,-42.70690623308736,1.120789
2,Gaia DR3 5994747367001754240,221819.640618736,0.00402716652382432,0.0,55080821.542012945,239.34997549669143,-42.66803914594493,1.014505
443,Gaia DR3 5994793378995616256,222953.25566187876,0.11739722611616804,0.0,1899135.6358050564,239.1363838930544,-42.710244588892884,1.0472754000000002
152,Gaia DR3 5994853199310176640,223311.5084047715,3808.6871680502663,-10000.0,58.63214765393519,239.05858985798417,-41.89280440986889,1.3230088
135,Gaia DR3 5994793310284482432,223389.5099666445,0.015952449444077754,0.0,14003461.396304656,239.1571504040425,-42.712489871196155,1.1250955
145,Gaia DR3 5995206142536938112,224195.94998815726,101.34569310384141,-10000.0,2212.190208797924,239.52563053950507,-42.14373139468313,1.0778917
46,Gaia DR3 5995595507082041344,236197.36451601205,4838.432057797707,-10000.0,48.81692285734425,238.83950920755348,-42.049867177566405,1.149367
4,Gaia DR3 5995596056839197056,239203.99743863454,3668.9491967532863,-10000.0,65.19686826143848,238.87222991045627,-41.99071043382144,1.1119974
1484,Gaia DR3 5994791042541829760,241110.8193202114,0.11497704074951288,0.0,2097034.4840018235,239.01052460872575,-42.71051222927973,1.6536918999999999
31,Gaia DR3 5994793069758363264,241205.0015677709,0.11587318957473013,0.0,2081629.0848040434,239.1974843907974,-42.74331855258471,0.9558351999999999
492,Gaia DR3 5994792000298221952,252253.20763747054,0.1284138644312155,0.0,1964376.7342006066,238.9403280603605,-42.69574416252406,1.0983101999999998
894,Gaia DR3 5994792829248114816,252556.59695651638,0.004492281183166079,0.0,56220122.17376807,239.11050372575644,-42.75907909259862,0.9415584000000001
53,Gaia DR3 5994808943968492032,254236.2069390798,0.24382032407951904,0.0,1042719.5021534126,238.75667626320754,-42.47185294920018,1.142587
5,Gaia DR3 5995594270128636672,254765.38024513723,6749.590051521934,-10000.0,37.74531168566176,238.76739150014808,-42.10227187044854,1.1639906
1182,Gaia DR3 5995602138530705792,258000.11408122344,3705.019321106075,-8651.550310459463,69.63529518226684,238.91702367174665,-41.94801293704882,1.1511614
1368,Gaia DR3 5994779085337602432,258062.43749824935,5345.824239471661,-10000.0,48.273647979821014,239.62920607369782,-42.35545585390523,1.2491353
64,Gaia DR3 5994785712464318848,259557.19156776904,185.22037206634383,-10000.0,1401.3425665444545,238.9693970906026,-42.83678172361408,1.0766345
1255,Gaia DR3 5995602379045287808,259914.27645790603,0.00896318456412684,0.0,28997983.3170183,238.96747956583957,-41.91991333255322,1.1165239
542,Gaia DR3 5995461538481593600,260540.23603259018,2573.1812008595507,-10000.0,101.25219162395513,238.481822944364,-42.74392568082992,1.5260173000000001
232,Gaia DR3 5995602688282957696,266555.9517326187,24.917110344358168,-4956.813729049412,10697.70724007623,238.9609288522672,-41.90035990746545,0.96276677
11,Gaia DR3 5994767987156560768,266745.9022121766,0.007437889507141086,0.0,35863117.07858459,239.50114971375984,-42.65451521234611,1.0418901
9,Gaia DR3 5995209131836353408,269865.7140716436,2415.2481682271064,-10000.0,111.73415536414065,239.5863693850196,-41.988107487092144,1.6829953999999998
10,Gaia DR3 5994744004058743040,275872.92222247244,0.2171563494628582,0.0,1270388.468515202,239.41720956044108,-42.73870027690096,0.9297380999999999
823,Gaia DR3 5994786369618092544,281390.03677061055,83.85921613908761,-5550.782237436254,3355.5052113044003,239.06408117780063,-42.825430053714825,0.96854025
32,Gaia DR3 5995597087627606784,283430.8103757083,4380.706510073392,-10000.0,64.69979436512396,238.82785477661088,-41.95314012301271,0.97035664
799,Gaia DR3 5994802308218111104,287516.182027145,361.63183574137946,-10000.0,795.0521873653895,238.7993996626995,-42.68862067235147,0.9829838
210,Gaia DR3 5994803102810211712,287754.3471999208,0.20348461013757013,0.0,1414133.2212071384,238.793555677134,-42.65005515536736,1.194617
1897,Gaia DR3 5994743385565444992,293291.57918855344,0.21817098380883443,0.0,1344319.826900268,239.36878561388167,-42.79645460103468,0.8503261000000001
173,Gaia DR3 5995232290287846912,295376.4481961596,1468.2583321381699,-10000.0,201.1747127401034,239.4180314857359,-41.799743380143745,1.1968305000000001
633,Gaia DR3 5994803446410347520,296054.53944142594,0.24816152211864362,0.0,1192991.3103123421,238.74865797142155,-42.61535254458497,1.9818465
38,Gaia DR3 5995570149589812096,297361.026264082,0.46718830171564213,0.0,636490.7365447544,238.66984228558914,-42.20342903334016,0.9694485999999999
12,Gaia DR3 5995232565167319168,298000.2256779103,2663.8159219846893,-10000.0,111.86967658631748,239.38912827607612,-41.78128855209285,1.0937716999999998
1954,Gaia DR3 5995156939373549696,304637.65663646365,3078.799751989719,-10000.0,98.94688878014465,239.73579866367504,-42.16233223565405,1.0807791000000002
349,Gaia DR3 5994801934568507392,304955.75582748256,0.2074020031490591,0.0,1470360.7062479137,238.83136659293962,-42.72968876344051,1.0831608
893,Gaia DR3 5994809287563408256,307508.71250464115,0.013096054883421764,0.0,23481018.920737345,238.67289791852096,-42.51324747717239,1.7981372
1556,Gaia DR3 5994809287551783424,307680.17102610326,0.034820463691636945,0.0,8836188.218251694,238.67240704935014,-42.51279494823577,0.9702606
1396,Gaia DR3 5995230297433180160,308351.81704232655,39.80596685000081,-10000.0,7746.371748845495,239.25034875857247,-41.766650642677405,0.9565384
96,Gaia DR3 5994785785492291712,308724.0298820128,0.1953262617460161,0.0,1580555.6668229718,239.00572888428505,-42.834592959202716,0.9279161
16,Gaia DR3 5995561765810022528,312832.884455306,0.37116771082285765,0.0,842834.3181085804,238.63068654040524,-42.368236072721075,1.0477295
225,Gaia DR3 5994806435694429440,314405.22944386664,0.3326068685068153,0.0,945275.8172293255,238.7078241871063,-42.61128041587143,3.695673
1820,Gaia DR3 5994742728436937856,319354.2853243084,981.3800492236348,-10000.0,325.4134680819608,239.46113628004218,-42.828174464381064,8.230056
620,Gaia DR3 5995156527073812992,319479.34728233184,760.9568207627143,-10000.0,419.83899554525925,239.74978414227837,-42.22726750098752,1.0458129999999999
8,Gaia DR3 5995571627059854464,321033.41883917036,0.2969527536037717,0.0,1081092.5810357356,238.62360497221732,-42.222810243686716,1.109414
18,Gaia DR3 5994738437762574464,325179.363864674,0.1374357676771635,0.0,2366046.1127449735,239.20527950350836,-42.88957850838937,3.0937917
6,Gaia DR3 5995154907858605312,329103.02643622475,79.31780721995047,-10000.0,4149.169498894656,239.74675964395615,-42.27041083527233,1.2664795
34,Gaia DR3 5994785888572739200,330520.7329017514,0.10265423998982408,0.0,3219747.503215798,239.10005416678882,-42.89490940644252,1.1808723
1372,Gaia DR3 5994784475514126592,331614.209776033,0.017103923443893502,0.0,19388195.396444373,239.0810221878455,-42.894041037608226,1.1358728
102,Gaia DR3 5994788121963923968,347767.01160387817,0.0058449739750704,0.0,59498470.49570301,238.9244413441749,-42.875885675204074,1.0784588
113,Gaia DR3 5995157042469914752,348334.61045335967,370.9580605029723,-10000.0,939.0134560792719,239.76895493896217,-42.183003446818816,1.0734428
1805,Gaia DR3 5995599217933988736,348574.39346784283,3399.162443727406,-10000.0,102.54714190287653,238.68638310632144,-41.944390944809044,1.0989791000000002
998,Gaia DR3 5994806916731728896,348729.2640201513,0.27913372694526495,0.0,1249326.8650711393,238.6466111041321,-42.625458089753025,1.1588659
230,Gaia DR3 5995220951574336896,349198.56028845656,1208.092967388504,-10000.0,289.0494106950295,239.5097391274756,-41.75179523877116,1.2641954
1453,Gaia DR3 5995585439671138560,349938.75584024185,2371.4460533301676,-10000.0,147.5634477743362,238.41177219310936,-42.108809673800856,1.1315636999999998
30,Gaia DR3 5995170064794235392,353457.10826133256,6165.566603283507,-10000.0,57.32759549999784,239.75668860934255,-41.89036473082233,1.0822928
387,Gaia DR3 5994785197068151168,354178.89217810077,0.16351579324643004,0.0,2166022.52997255,238.9592302616098,-42.902287251128,1.4867901000000001
13,Gaia DR3 5995219680274445184,354687.9942223518,51.72204073656068,-10000.0,6857.579267394105,239.55799083941446,-41.832510673991024,1.1531798999999998
24,Gaia DR3 5995219680274444672,355835.12509724934,86.51236272744032,-10000.0,4113.11301505333,239.56257493092502,-41.833624689255736,0.95603997
169,Gaia DR3 5995242185903587456,356116.2673773697,56.09906335970822,-10000.0,6347.989539396508,239.7171014967348,-41.748536004484436,0.96208197
400,Gaia DR3 5995155496265422080,356670.8677325333,3795.1436503871782,-10000.0,93.98086096059788,239.8415675201765,-42.26529205259271,1.0177298000000001
663,Gaia DR3 5995168239437010432,363017.40734724834,0.005007135598716584,0.0,72500015.2662724,239.70135993515316,-41.9721103280651,1.4805144
74,Gaia DR3 5994737132092624384,363661.3345122734,0.07710951559949997,0.0,4716166.762103633,239.1547308283971,-42.9572287649969,1.0412185
1492,Gaia DR3 5995607876588500992,366913.1106165093,2172.7599874472276,-10000.0,168.86960029469014,238.7920903763148,-41.7751639738466,1.2552822
19,Gaia DR3 5995233114932232064,368617.5417891203,41.79962616911304,-10000.0,8818.680346512345,239.43168559652145,-41.727279973219545,0.9650774
125,Gaia DR3 5994737303890942720,368702.7494070875,0.14382921954774633,0.0,2563475.9791260003,239.08174630572785,-42.95960952546444,1.0863272
1314,Gaia DR3 5995155771142266368,369493.58121612883,3075.8753853685203,-6536.13102352243,120.12631687673519,239.815518615623,-42.24456102836146,1.009009
126,Gaia DR3 5995216931483216640,370738.2527892796,5597.414830298687,-10000.0,66.23383544533476,239.70714073379241,-41.884366939705615,1.0462108
27,Gaia DR3 5995216862775570432,373307.5752124606,198.37947848383013,-10000.0,1881.7852434413412,239.5939060478284,-41.819716731223494,6.5329447
1110,Gaia DR3 5994783895706539136,374505.83899793675,0.12102874827222664,0.0,3094354.3938467503,239.0409945575232,-42.962668663374174,1.4282666000000002
122,Gaia DR3 5995565167427083904,375461.5246756255,0.21877458616320583,0.0,1716202.650684167,238.5195920145677,-42.32267294288048,1.4543378
770,Gaia DR3 5995141236990174592,375700.84826862434,0.009563390342708459,0.0,39285319.829601526,239.82368697491432,-42.412271649347076,1.0384216
450,Gaia DR3 5995232874414059264,378881.72856248764,199.10707924941605,-10000.0,1902.9043567450094,239.4682604254246,-41.73107114842,8.023406
97,Gaia DR3 5994756098673320064,378933.14391834947,0.274508921267363,0.0,1380403.7485152644,239.7241445500341,-42.690239195854,1.0999671999999998
79,Gaia DR3 5995586470466162048,380457.09543612896,3808.9302649105543,-10000.0,99.88555026618826,238.5411858340731,-42.07309620664329,1.0856323
1393,Gaia DR3 5994707995061611904,384171.98275219934,0.15223488741213187,0.0,2523547.5867773,238.70861862809002,-42.80488071383516,1.4818959999999999
754,Gaia DR3 5994783792627314944,385775.6952220793,0.14016191153841945,0.0,2752357.5484081153,239.0339603869069,-42.98127360421056,1.0475148
751,Gaia DR3 5994706964269173504,389747.1182772177,0.13011716807460527,0.0,2995355.0637818095,238.75024735135838,-42.85442415855561,0.9961028000000001
54,Gaia DR3 5995218924350585856,393047.46828373615,1891.0929091518108,-10000.0,207.84143728825308,239.65533855040337,-41.74210234736947,0.9751368
21,Gaia DR3 5995168999642694144,394329.4364507299,5286.816248751217,-10000.0,74.58731642959471,239.78865380039804,-41.93050973627501,0.93252707
59,Gaia DR3 5995558089320257792,394714.8003513611,0.2332140691970746,0.0,1692499.9495541255,238.52537482712685,-42.55270105779538,0.98726016
252,Gaia DR3 5995169927371681664,398383.4246831855,275.5472632038333,-10000.0,1445.7898077125353,239.74162506851158,-41.90808251193874,1.6493678
15,Gaia DR3 5995164459864336512,400893.505347692,1733.1498317414334,-10000.0,231.30920247378867,239.88849633449001,-42.05860756647221,2.1708808
1898,Gaia DR3 5995218683830025856,408780.4315666349,1498.8063703066073,-10000.0,272.7373192862876,239.6981333554531,-41.76859729974373,1.1640306999999999
1189,Gaia DR3 5995465008797705344,409131.6817640435,0.13440032773698032,0.0,3044127.113772437,238.50501331844967,-42.57034473140447,1.1445626
282,Gaia DR3 5995165456296837632,417690.2727870965,2517.796279013274,-10000.0,165.89518233412815,239.89060496563488,-42.0073908827049,1.8430790000000001
405,Gaia DR3 5994759225423421056,420333.56809981307,0.44974226301397413,0.0,934609.8925258281,239.8165241139313,-42.67716558757722,0.9108257
736,Gaia DR3 5994706345793845760,420487.590996204,0.25679970680879255,0.0,1637414.6069772965,238.67601248694683,-42.86123068888878,1.0796183000000001
561,Gaia DR3 5995985833723581056,421404.2300859087,1937.2805727982804,-10000.0,217.52359260858984,238.91119937738557,-41.58938351849714,1.0812602
20,Gaia DR3 5995168724780802944,422976.1663384077,61.318220830963796,-10000.0,6898.050214216553,239.81856849332385,-41.952963941376254,1.1398015
61,Gaia DR3 5994690540313049344,428341.3529471389,0.0714152725652669,0.0,5997895.653981784,238.8908210469154,-43.01441125863738,1.6414644
943,Gaia DR3 5995618287604633088,433560.5867921876,64.28310069183249,-10000.0,6744.550000328061,238.4838547497714,-41.74094983619588,1.0309983
990,Gaia DR3 5995620520972355072,435001.256473794,1686.8981393121185,-10000.0,257.87049397729396,238.67491892224672,-41.72284603518408,1.241174
14,Gaia DR3 5995150033083027200,435773.8516240695,107.58002080106833,-10000.0,4050.6949931705353,239.93374271532988,-42.198952828625686,1.1016772
22,Gaia DR3 5995464905718351616,435979.48107181024,0.1807208463369424,0.0,2412447.0967724137,238.46345945209148,-42.59291180443244,1.2432450000000002
228,Gaia DR3 5995136907663127040,437010.1196671226,0.01894329339804498,0.0,23069384.530159034,239.90761205636863,-42.531794886049646,1.1691723
1013,Gaia DR3 5995245553154730880,441371.2687172754,3630.0860785602317,-10000.0,121.58699798444793,239.66416883471803,-41.681433982591976,1.0771168
47,Gaia DR3 5995623750787852928,446465.75663586095,4122.72538135315,-10000.0,108.29383850188032,238.6431370659656,-41.68361346583391,1.0449955
106,Gaia DR3 5995469166343720448,446482.69835989474,70.70074509406878,-10000.0,6315.10598319495,238.30867038491363,-42.49520541709333,0.9509233
1653,Gaia DR3 5994750291891145856,449290.58434433374,108.11734607500003,-6383.853792179623,4155.5828056736145,239.73866682110642,-42.8721538418846,0.9783023999999999
101,Gaia DR3 5994711053078723968,450001.1193706029,0.123062674155212,0.0,3656682.438113135,238.49978220499045,-42.72429907655223,1.3152834
168,Gaia DR3 5995152094650942080,450681.4722888178,2822.0494957876804,-10000.0,159.70005946441603,239.97687316240587,-42.13950572873545,1.448796
338,Gaia DR3 5995150612891548288,451072.6968038946,3005.801270931168,-10000.0,150.0673717741016,239.97069816546866,-42.15309879885589,1.2445323
607,Gaia DR3 5995142851882302336,452432.46985872876,4352.644680240646,-10000.0,103.94426908141625,239.98105889155744,-42.30793688238486,1.0717157
29,Gaia DR3 5994732115571072000,452793.81157757604,0.1525920673359295,0.0,2967348.2998349853,239.20574910518127,-43.11238038716353,1.2448255
468,Gaia DR3 5995239608912887552,454713.01465349016,1362.0026646242593,-10000.0,333.85618579456565,239.49304622585282,-41.50168513828354,1.4403442
62,Gaia DR3 5995587741774411520,454862.71054316184,3959.9150630713816,-10000.0,114.86678458965787,238.43574148806468,-42.01187940703958,1.608192
1065,Gaia DR3 5994731771991847168,455273.6824067918,0.1673940713043941,0.0,2719771.8465124685,239.2809991139434,-43.11014724061017,2.0678678
57,Gaia DR3 5994750287579762944,455949.97008522134,0.02313352659078594,0.0,19709488.231112406,239.74199279154632,-42.880341982962754,1.036974
17,Gaia DR3 5995139690801717120,475330.9011656445,0.00724947777219614,0.0,65567605.84723455,240.00243947045288,-42.36588902526864,1.1506076
444,Gaia DR3 5994760114465669504,475437.8527500962,2613.3985980078337,-9563.746913999743,181.92320647624035,239.95277010474427,-42.62662514189478,1.090302
307,Gaia DR3 5995990094311112320,476411.69202040543,0.05823048256395518,0.0,8181482.808375445,239.2107594352234,-41.49308011231874,1.0135697
63,Gaia DR3 5994731458437981184,477411.2390710392,0.02424089587513531,0.0,19694455.251579035,239.30232694158173,-43.146062943133096,0.9666846
91,Gaia DR3 5995462741072484096,478873.8515912636,0.1720188484349603,0.0,2783845.2352639954,238.41369055882183,-42.6679952383985,1.1703936000000001
23,Gaia DR3 5995139484643284864,479673.5887880232,0.009003447092494418,0.0,53276659.91261231,240.00975731303703,-42.37082545496475,1.733118
50,Gaia DR3 5994691639824398848,479783.6285760733,0.19717424016606755,0.0,2433297.7176530845,238.7705770975296,-43.05615544824727,1.6986537
684,Gaia DR3 5995579495438914048,479805.4270494025,0.26832816541680304,0.0,1788129.1973360486,238.35282801176305,-42.16429875266584,1.3109937
207,Gaia DR3 5995240708425785088,481956.9515642956,2838.48102366238,-10000.0,169.79396640194747,239.43740481884083,-41.461413620669106,0.973137
127,Gaia DR3 5995193429420560384,482128.32037327887,5274.010778169345,-10000.0,91.41587695818662,239.93892166149556,-41.813771574754185,0.96333396
1604,Gaia DR3 5994705899126632064,483672.7894211868,0.12438169555556096,0.0,3888617.109300713,238.58616828548531,-42.927884644604525,1.5779823
1093,Gaia DR3 5994687379227602176,488882.7236187972,0.07275229426249745,0.0,6719825.519932886,238.91527214247756,-43.13559751104857,1.2260906999999999
33,Gaia DR3 5994710086680950784,490419.48841713625,0.23039184700818355,0.0,2128632.1316731162,238.4820806229873,-42.82551901045574,2.8520482000000005
417,Gaia DR3 5995999130921125120,493013.78758660465,3400.4080131388046,-10000.0,144.98665621350534,238.82592688663945,-41.483248105493146,0.9068446
51,Gaia DR3 5995194528931109632,495178.3885276861,2466.736729412312,-10000.0,200.74229350193363,239.8867547767387,-41.75977159470619,1.126287
187,Gaia DR3 5995188722135248768,495466.54741225234,2528.606131110368,-10000.0,195.944532964761,239.9837839286229,-41.95384743141808,3.5529232000000004
1591,Gaia DR3 5995579147543554944,496680.3136494347,0.3397268078796459,0.0,1461999.177366634,238.32175691591968,-42.17037375578426,1.437327
462,Gaia DR3 5995588733917508352,498481.0863187373,0.061351110781170524,0.0,8125053.971667091,238.34750143830144,-42.05479583519453,1.0133246
304,Gaia DR3 5995626052905566848,499739.70231724135,0.0052087710023102475,0.0,95941960.60751984,238.736527052014,-41.56960499181897,1.3826833
384,Gaia DR3 5995455628606099328,500431.8764599628,230.81072336465687,-10000.0,2168.148295559616,238.33444845524224,-42.81905094810968,1.0053299999999998
1242,Gaia DR3 5995188447273992576,501949.53770105436,2751.688512235085,-10000.0,182.41510093500412,240.0150475054294,-41.96899871188572,1.5784177
129,Gaia DR3 5995576574860222208,501979.88342516543,0.21027209688320295,0.0,2387287.190577614,238.29892341337086,-42.32587337333615,1.2143283999999999
1814,Gaia DR3 5995576609220014976,502745.0145667839,0.1490766837240348,0.0,3372391.9932203935,238.29763947542025,-42.313459382163096,1.1405967
486,Gaia DR3 5994637317063668608,503012.88966928254,0.1239238719673982,0.0,4059047.556241745,239.22331651286632,-43.199230924293566,1.0210115
1580,Gaia DR3 5994682431417105664,507854.5211599443,0.20392574458943766,0.0,2490389.441423418,238.82401804875286,-43.1367630244697,0.94323033
1036,Gaia DR3 5994951743043790592,508732.2276531706,181.46316359524783,-10000.0,2803.5013695005,240.33587723672542,-42.49515025434343,1.3920751
1870,Gaia DR3 5996001055066908032,510308.88922217133,3115.690700944978,-10000.0,163.7867613326947,238.94993471197103,-41.409370194195326,1.3574347
725,Gaia DR3 5994685592519718784,511202.2134558622,0.13672415050902434,0.0,3738931.3559649494,238.74219582638702,-43.103082241768824,1.5540587
139,Gaia DR3 5995151785433493504,512074.387001539,3451.171598452981,-10000.0,148.3769706586253,240.06242150978116,-42.113650421410775,1.2644423999999999
170,Gaia DR3 5995152708835108608,516155.7977594364,0.07891444491765814,0.0,6540701.113693569,240.04107301831456,-42.07933124890875,1.1015186000000001
383,Gaia DR3 5995145291423698048,520433.5152102993,4801.379282815819,-10000.0,108.39250235300835,240.1255589325846,-42.295873025421024,1.0035821
1434,Gaia DR3 5995195040032065920,523385.9924322038,2915.212881822853,-10000.0,179.53611405042085,239.9617743989328,-41.77423501899421,3.983946
55,Gaia DR3 5994685558150248192,523872.43451664347,0.21393208683076487,0.0,2448779.1535968278,238.73824724754712,-43.126123568658066,1.0345076
1258,Gaia DR3 5995627702158094592,525264.6795398655,3477.630134877984,-10000.0,151.04098456930782,238.72865710930915,-41.47510257435087,1.0999333999999998
52,Gaia DR3 5995189031371878656,525822.6331837667,2131.7849063180815,-10000.0,246.6583901712405,240.04300145036254,-41.91276516925601,1.2680074
111,Gaia DR3 5994702841102213632,528928.6909239123,0.30349793552261567,0.0,1742775.2515453217,238.47321574923674,-42.922697681211226,1.114392
36,Gaia DR3 5996002223295857536,534679.1574526293,0.024826729384819717,0.0,21536431.5276888,238.78134127161502,-41.47756819232985,1.0416038
107,Gaia DR3 5994639722270210944,535310.2428694953,0.111867285804388,0.0,4785225.984704259,238.9480055319693,-43.22904422397008,1.2541432
153,Gaia DR3 5996004216164561024,540719.2168318239,2952.1972882649543,-10000.0,183.15822556344526,238.86609812073016,-41.38699538411326,1.4966602
790,Gaia DR3 5995456453221826560,540935.8217515266,0.22122452297958453,0.0,2445189.233390035,238.33223835936175,-42.7484848411637,1.4396136999999998
167,Gaia DR3 5994638863249757952,543563.0505853607,0.1422664389222591,0.0,3820739.8364865836,239.0063023112128,-43.256285531339074,0.9892704
39,Gaia DR3 5994716035209781632,544151.5944458618,459.9543279481377,-10000.0,1183.055710929668,239.5477416854794,-43.214958978798286,0.9392362
648,Gaia DR3 5994636080112731776,544656.2040548258,0.12843317865069476,0.0,4240774.9288534755,239.09307913458855,-43.26973281441393,1.1647987
162,Gaia DR3 5994684733525667456,550375.2362048965,106.01487149654325,-10000.0,5191.490858174951,238.73737909765086,-43.19847396036523,1.0377392
150,Gaia DR3 5995996691382022016,552652.7896552071,1657.72619403049,-10000.0,333.3800187541962,239.2116411997622,-41.30195805879618,0.94272625
37,Gaia DR3 5995583481168899328,554628.0307182148,5075.298663634389,-10000.0,109.27988035310008,238.2287735654988,-42.08529073211311,1.0120481
1211,Gaia DR3 5995590112598651008,561822.7615374051,0.3093360054019019,0.0,1816221.686859446,238.2558052214642,-41.98219266460749,0.9424439
263,Gaia DR3 5995637078065529600,563702.4003895761,204.64499940754533,-1235.2875017412282,2754.5378681204766,238.25673663652645,-41.970353376975545,1.1123694
439,Gaia DR3 5995265241288753920,567615.2051364194,1829.3372020446593,-10000.0,310.28462357950906,239.50471866484943,-41.33145535404955,1.5177708
461,Gaia DR3 5994632678496670336,568731.5673969914,0.26165454121755105,0.0,2173597.1588741625,239.01820365703392,-43.302832347001726,1.1796942
939,Gaia DR3 5994957133206392192,571107.0698435343,0.17205244539948147,0.0,3319377.8124891184,240.16924068098712,-42.375054738850686,1.1101347
743,Gaia DR3 5994560145110073600,571207.5652466773,0.005387019584041613,0.0,106034061.38318299,239.9037458777649,-43.002033774493164,1.0082208000000001
1218,Gaia DR3 5994957103164880896,571410.9202908061,4295.631531354281,-10000.0,133.02140002465663,240.21632638832577,-42.34438872979732,1.4799117
220,Gaia DR3 5995452914168378496,572837.4478168207,0.22903907362447887,0.0,2501046.824682921,238.366162242195,-42.91053821597103,1.0156018
245,Gaia DR3 5994949647087911680,573666.4995256851,2114.4576056683322,-10000.0,271.30669254745453,240.16897454557412,-42.48754254260393,2.5926452
131,Gaia DR3 5994700985673616256,574459.7426681555,0.22955023637096097,0.0,2502544.766452817,238.44441750278668,-43.009509808021726,1.1103370000000001
1354,Gaia DR3 5995191092958547072,576051.5042624907,5622.27405248708,-10000.0,102.4588091730725,240.08855181935544,-41.82719670510289,0.98365104
86,Gaia DR3 5996016860554458496,578890.8120139698,3071.70904696348,-10000.0,188.45886871552136,239.40346056178745,-41.27671499363858,1.1614257
181,Gaia DR3 5995178826544423040,584842.0557321113,114.68685029796215,-10000.0,5099.46915633887,240.10877380186167,-41.898817438240044,1.1029973
925,Gaia DR3 5995486994731335936,585698.0839668447,0.16011998172244726,0.0,3657870.0401183944,238.1550472046516,-42.25702292031194,1.1686093000000002
677,Gaia DR3 5994635255479603072,586083.4184984888,0.12163243767493984,0.0,4818479.590656438,239.0949292719515,-43.342383630378734,1.1782198999999998
1646,Gaia DR3 5995631378655464832,587678.8812776661,5988.62908106548,-10000.0,98.13245624708283,238.18042102210254,-41.971985105003206,1.3548843000000002
99,Gaia DR3 5995478855789457792,589035.4495131472,0.019116205256414144,0.0,30813408.91731143,238.1771110633733,-42.56983706309268,1.1042409
562,Gaia DR3 5996009782442282496,591166.4551775362,1695.7361717399644,-10000.0,348.619357792522,239.1353265568761,-41.22595398384243,0.94511205
60,Gaia DR3 5995485246684630656,591326.2128530769,0.45025459731676615,0.0,1313315.2140522467,238.14474287650398,-42.381744033479656,1.0310528
299,Gaia DR3 5996011122470507136,596035.4561781742,2090.8652397027918,-10000.0,285.06641406640745,238.94957340042038,-41.2425619965786,1.0968745
346,Gaia DR3 5995457106074616192,596121.9352468249,208.57541436882238,-10000.0,2858.0642500496574,238.1769461715163,-42.81808114882313,0.9597880999999999
886,Gaia DR3 5994678892360283520,599185.9589183783,0.1566749046197205,0.0,3824390.130459728,238.81498024352558,-43.30456247200023,1.5876298999999998
114,Gaia DR3 5995997099401634560,600243.9862127395,0.022458746987715467,0.0,26726512.683056727,239.23895107687474,-41.27828762008475,1.0750515
45,Gaia DR3 5994623263926486656,605039.3653501916,0.14544148155376235,0.0,4160019.2660753336,239.3167903183301,-43.36890458596153,3.1727912
1883,Gaia DR3 5994629311242035712,606208.9058394749,0.1814883485976255,0.0,3340208.396427087,239.0463840516981,-43.37279884170118,0.94980395
271,Gaia DR3 5994678995437513216,607471.2995787646,0.14369692855697339,0.0,4227448.044151567,238.79371145179172,-43.312009096144465,1.9367216
196,Gaia DR3 5994632094380833152,613649.8703860677,0.22261401990030566,0.0,2756564.3469395214,238.98629895101382,-43.376893386949774,0.9798235000000001
80,Gaia DR3 5994678961089544064,613938.098875834,0.0055181179765817325,0.0,111258603.29215826,238.79056897627657,-43.32288524762321,1.0132666
800,Gaia DR3 5994955831843256320,616136.4972322222,3724.1714127029095,-10000.0,165.44257203914412,240.24845787261188,-42.432728826273845,1.0524514999999999
49,Gaia DR3 5996016929269888512,616334.1134693495,3802.5362533365137,-10000.0,162.08500653440203,239.42869975336112,-41.2730528653883,1.5200752
1220,Gaia DR3 5995640587078457216,618368.7597231844,2120.139690816626,-10000.0,291.6641589238886,238.20868813906188,-41.79648375136167,4.5965905
71,Gaia DR3 5995458377364366848,619851.7995371574,0.1763742088019051,0.0,3514412.9277617037,238.1874205238418,-42.764376426402656,1.2754658
56,Gaia DR3 5995177933191206016,622484.0118909285,91.57781492807517,-10000.0,6797.323264153276,240.18543134435814,-41.9253627309629,1.9026607
58,Gaia DR3 5994564130834645632,626829.1283653092,0.27305115120685675,0.0,2295647.2646051547,240.065440414734,-42.956878719008465,1.0692780000000002
536,Gaia DR3 5994558083520155264,629645.187930204,0.42037580183311385,0.0,1497815.0150045233,240.0351881538079,-43.005336011474846,1.1968056999999999
93,Gaia DR3 5994620171553993216,630589.6321190658,0.12293728454559504,0.0,5129360.343770994,239.36693918596364,-43.40613863817636,1.1851451000000002
293,Gaia DR3 5996012389486185088,630828.077630279,794.3150765746547,-10000.0,794.1786530738094,238.97241994385425,-41.1963486801031,1.080278
213,Gaia DR3 5994958340104064256,635427.8276293894,1992.3280925561853,-4041.2266673971153,318.9373427014857,240.2827170930872,-42.30106516563363,1.0242702
784,Gaia DR3 5995486758533952128,635776.7776945017,0.10688091826757988,0.0,5948459.163709781,238.0663672448218,-42.28072650927754,3.9179387
613,Gaia DR3 5995634471042583296,637115.4350373351,570.7655895937255,-10000.0,1116.2471015304861,237.9491782993013,-41.95771271873097,2.0735957999999997
123,Gaia DR3 5995267440306673280,638085.9924299371,3490.1922206331865,-10000.0,182.8225931677128,239.59159214183722,-41.227855762807174,0.963184
1522,Gaia DR3 5995629385790186624,639457.2091896139,0.1875965053928071,0.0,3408684.0149322543,238.07924490270926,-42.11238663447881,1.0751389999999998
1371,Gaia DR3 5996018303659490688,639667.3250554588,246.80217279134615,-10000.0,2591.822097110354,239.5385314168367,-41.20171460398829,1.0901225
35,Gaia DR3 5995197552601942528,642677.6619566218,67.03182827197553,-10000.0,9587.649308161726,240.1292582099909,-41.72704497982107,1.2718073
896,Gaia DR3 5994656043127338752,643865.0465789568,0.1290174801752202,0.0,4990525.669114882,238.68103553421108,-43.33205548189781,1.8044353
1260,Gaia DR3 5994677964658762240,644699.541829895,0.24605964050080922,0.0,2620094.6263179425,238.30859775595007,-43.040682178623506,1.1629121999999998
109,Gaia DR3 5994525716651782272,647354.4974941507,0.16880548612823154,0.0,3834913.854650398,239.5505759472431,-43.387869329988874,0.9808264999999999
1389,Gaia DR3 5994525957156990080,648166.9989993996,0.11538784168994294,0.0,5617290.257851257,239.59655277628775,-43.372020030757724,1.8098796999999998
1167,Gaia DR3 5995252150224611584,649897.9683804113,3445.8025629347976,-10000.0,188.60568953402012,240.016584015964,-41.48808834799495,1.0293982
440,Gaia DR3 5994658998064871680,650379.664818221,0.2537700529704949,0.0,2562870.036102482,238.62578649816356,-43.316106136760496,0.99407595
466,Gaia DR3 5994627760748065280,652109.4877029669,0.0028739142692567167,0.0,226906381.54339328,239.08997085016875,-43.45750188724067,0.9642636999999998
1213,Gaia DR3 5994660338094737792,652361.252461114,0.16537491236816765,0.0,3944741.334216328,238.52946931910245,-43.2606110406123,1.1101629
116,Gaia DR3 5994983560155796352,653534.3657053561,0.1966380205858509,0.0,3323540.1971513806,240.30363309773747,-42.16724127616687,1.0423554
258,Gaia DR3 5995679138697569152,654403.5350042947,3443.730165543018,-10000.0,190.02752932040667,238.54495631969027,-41.33840450888648,2.5073745
768,Gaia DR3 5995456865538366720,654742.2394846182,0.26924570603730164,0.0,2431764.833396858,238.16891981960998,-42.86456007719638,1.8014536
1017,Gaia DR3 5994621236706611456,658160.8595640496,0.17021318361660084,0.0,3866685.5620686444,239.23377000236027,-43.469666951442655,1.0820594
509,Gaia DR3 5994676315377241600,669486.3887214802,1056.1162295324852,-3333.6220507585936,633.9135504222335,238.34382251094368,-43.144638061422604,0.9626623
256,Gaia DR3 5995185595412911744,669735.5134293345,0.013714915499016742,0.0,48832638.70472622,240.213744525625,-41.78987958837486,0.9541591
502,Gaia DR3 5996035036855235712,674151.8074845141,2392.573905461345,-10000.0,281.76843605360716,239.32786655143212,-41.08594280869266,0.8743295
70,Gaia DR3 5995671888792285568,675320.9180727645,2900.047177924695,-10000.0,232.86549378001203,238.32991867148868,-41.46925606645578,1.0008162
292,Gaia DR3 5996023663781273984,676841.1405459562,1309.3600049961726,-10000.0,516.9251679929957,239.39105471988103,-41.08380747014931,1.3641254999999999
76,Gaia DR3 5996012909177051520,680009.7607974064,2093.813191784513,-10000.0,324.7709793144671,238.9659169550396,-41.12532410299515,1.4176693999999999
41,Gaia DR3 5995635570553670912,681102.3548768706,0.016044686958012925,0.0,42450336.15546605,238.06025629084647,-41.91115929564296,1.0008823
352,Gaia DR3 5994950884039679616,681423.0897568336,0.011809578182535477,0.0,57700883.0649474,240.33390968881443,-42.58459640139509,1.0664812
94,Gaia DR3 5994950884050705792,681672.0304103843,0.00619266918239938,0.0,110077255.91862912,240.33412995700309,-42.58559216155083,0.9224814
801,Gaia DR3 5995470162757451648,687686.8574616297,0.3405891256127036,0.0,2019109.847457736,238.0528522158411,-42.74830032568768,1.0124636
946,Gaia DR3 5996037476397247232,688596.5279644412,2812.558035235931,-10000.0,244.8292690631283,239.1208052123177,-41.07136498948745,0.9468175
1619,Gaia DR3 5994953323581838080,689727.6850815363,5088.333745633852,-10000.0,135.55079512490136,240.39426462552575,-42.469831835091036,1.0899413
1779,Gaia DR3 5994553960357779840,693775.8520490469,0.12647679210967852,0.0,5485400.44759687,240.21623325425705,-42.93888371649831,2.5256207
92,Gaia DR3 5996013802550572416,696812.2982423427,84.06686737628586,-10000.0,8288.78629583507,239.09335943516362,-41.104357620010155,1.0144277
404,Gaia DR3 5994617216615746816,698540.5247178025,0.16783740343229603,0.0,4162007.457411524,239.40447994864587,-43.519721480642175,1.391913
535,Gaia DR3 5994524410970098176,700612.498289349,0.1586259636451541,0.0,4416758.027435014,239.63853406506664,-43.45369820717808,0.9354220999999999
273,Gaia DR3 5996015073865451776,703665.4280493221,1573.1215279517742,-10000.0,447.30519260359,239.04926524904252,-41.047687631265596,1.4399376
73,Gaia DR3 5994932226699555968,705855.7706155543,3422.0426336733185,-10000.0,206.2673806777996,240.34539303458408,-42.72446033401126,0.9277794
1390,Gaia DR3 5996061734378994432,713602.3143716545,3115.799116983431,-10000.0,229.02706098155986,238.9816869092476,-41.05360362418824,0.9549559000000001
321,Gaia DR3 5994984384790891264,713769.5989165285,5060.105584319807,-10000.0,141.05824216956043,240.4471551401669,-42.1385592928046,1.0260665
993,Gaia DR3 5994523272788212992,713988.6134789865,0.02611605128405162,0.0,27339072.270661395,239.7837523470449,-43.40934774243315,0.9668167999999999
709,Gaia DR3 5996024935091583744,714172.523038859,2108.746672629632,-10000.0,338.67155894466805,239.63714139529358,-41.090894129791934,1.963311
233,Gaia DR3 5994654222059671808,715029.6430143444,0.15953545760856214,0.0,4481948.1119285,238.69534688707654,-43.474684556712646,1.5244801000000001
791,Gaia DR3 5994653878463574528,715126.5268567735,0.15630130903781228,0.0,4575307.342331795,238.59682907624543,-43.428742685522316,1.5861146000000002
479,Gaia DR3 5995532491336694144,715338.8777852568,0.305587694702727,0.0,2340862.8363819825,237.9267935127823,-42.328961444636754,1.0041425
67,Gaia DR3 5994939373528151040,715575.7548072606,6031.2939297576795,-10000.0,118.64382057002658,240.4346088497537,-42.57185885834471,1.0124555
503,Gaia DR3 5995655155604694400,722295.5368592372,65.62714122009815,-10000.0,11006.049074068702,238.0533596589304,-41.73187206666026,0.86486334
401,Gaia DR3 5995655155604696064,723442.2156572895,185.74572462928637,-10000.0,3894.798747595103,238.05089859528687,-41.731013026521076,1.1880033
130,Gaia DR3 5994657761114176896,726304.7078072901,0.21227978028281647,0.0,3421450.2523021633,238.46448691866368,-43.37240503660168,0.9720171999999999
879,Gaia DR3 5994518943457595008,727400.0079884627,0.015295398181590128,0.0,47556787.95364589,239.99982611727341,-43.28680138830822,1.0026855
132,Gaia DR3 5994613746280049408,728793.4707607176,0.13003515913195973,0.0,5604587.833211614,239.06130681996362,-43.58934948242449,1.6793343999999997
1021,Gaia DR3 5996035689690011520,729151.766662982,2100.3639060633714,-10000.0,347.1549689832569,239.38765753886096,-41.01117688217897,1.1053281000000001
350,Gaia DR3 5995532938011412480,729963.5472424648,0.20792029044866817,0.0,3510785.5306823933,237.90188105893768,-42.283869301019045,1.7854033999999999
1397,Gaia DR3 5994553238796931456,730088.7645057953,0.22394838522841365,0.0,3260076.038329767,240.28742274767941,-42.942045402936294,1.0458657
748,Gaia DR3 5994429028352252160,730162.6892496408,0.004653727458492164,0.0,156898463.81468543,239.41860835082284,-43.573164753170815,1.05732
42,Gaia DR3 5994938926851590400,730205.5902096903,4427.648798597752,-10000.0,164.91949190752175,240.42014431674812,-42.60891692360715,1.0095927
279,Gaia DR3 5994670852178490496,731318.6387407635,0.2869889697152091,0.0,2548246.503921321,238.35273378605774,-43.29884583108405,0.98634297
251,Gaia DR3 5996036857940078080,733070.0584792503,1686.2822434498412,-10000.0,434.72559906668766,239.29530442695165,-40.978862385943934,3.4815617
72,Gaia DR3 5995186901082989696,735699.4776955241,86.66274032386988,-10000.0,8489.22472271382,240.34870758218838,-41.697597146258104,1.0942305
842,Gaia DR3 5994657726754403072,736277.8302362347,0.11353051922937331,0.0,6485285.500621056,238.45371852581272,-43.38612089141225,1.0255710999999998
43,Gaia DR3 5995187107241422848,737043.8372746666,87.23244323158855,-10000.0,8449.194015097457,240.3485954949757,-41.69429420158444,1.017937
1429,Gaia DR3 5994979024670861824,737551.2284723098,6440.095551208729,-10000.0,114.52488904980302,240.46638779980012,-42.269521864797525,1.0346994
75,Gaia DR3 5995347051832082688,739788.9369942379,938.28408441365,-10000.0,788.4487750386866,240.1155702853117,-41.34133049885115,4.368417
550,Gaia DR3 5995526925067528832,740142.5459627055,0.16787552136296266,0.0,4408877.12486949,237.88351808841472,-42.32287823672121,1.1749684999999999
44,Gaia DR3 5994929821520243328,740647.6053008123,0.22507581455014733,0.0,3290658.3356418093,240.3791378634944,-42.789718372422364,1.2484766999999999
143,Gaia DR3 5995646393874330880,744993.2417107695,1712.3311609771017,-10000.0,435.07544491899364,237.92989923511533,-41.925985231396034,7.897659299999999
40,Gaia DR3 5995634093073248768,753391.0705541052,0.334498248242333,0.0,2252301.9911551173,237.90486800720916,-41.98432455669808,1.0392393
556,Gaia DR3 5994510941952591488,753683.8284581775,0.313145986304613,0.0,2406812.9927267567,239.87144363809503,-43.437834183453504,1.0138791999999999
77,Gaia DR3 5995298260998836736,753892.3108653508,71.74099701410597,-10000.0,10508.528487792242,240.20590651444292,-41.50119381884277,1.1027071000000002
745,Gaia DR3 5996064758033400704,756432.1746350427,4400.851936223303,-10000.0,171.88312299463388,238.77629765190983,-41.030440255186,1.0949848
759,Gaia DR3 5996040465694235008,759229.7227949752,2114.701401854891,-10000.0,359.02455170693304,239.20512364566648,-40.941804525951106,1.2185701
441,Gaia DR3 5994610207250991488,760087.2303338314,53.43348754490215,-4755.76804841232,14224.922707788852,239.33646340216976,-43.64982143674796,1.0027039
216,Gaia DR3 5994604331708895872,761162.9794754641,0.14698108304678187,0.0,5178645.875355248,238.79983191199997,-43.59689973184715,1.0368476
359,Gaia DR3 5995649245730160384,762565.0398995607,72.84182253636763,-10000.0,10468.780342760314,237.89969248550068,-41.792209072313774,0.99397933
65,Gaia DR3 5995682918274690048,763091.3096040452,0.0073066357430633996,0.0,104438121.24184386,238.16476845181919,-41.45605729602104,1.0620428
595,Gaia DR3 5996039228743229696,763520.3190830984,2537.448179019461,-10000.0,300.90085204346656,239.160086973874,-40.93671016080614,0.9481255
597,Gaia DR3 5995420272407650048,769020.93724854,0.10699819586650683,0.0,7187232.747437971,238.13176714241158,-43.16699021248921,2.7112832
312,Gaia DR3 5995551732791146368,774438.4337654773,0.37551777366426764,0.0,2062321.647810645,237.85352944007843,-42.04093396617085,1.1120502
110,Gaia DR3 5995537507859023232,777592.5809481784,0.28092617242573387,0.0,2767960.614825748,237.82637460994468,-42.17453775411631,1.2120663
84,Gaia DR3 5995347395413908352,778487.0566778007,3987.937665580133,-10000.0,195.21043756448805,240.174703675674,-41.320026655971134,1.3505028000000001
104,Gaia DR3 5994647040873689344,778651.3812347922,0.19784365595405365,0.0,3935690.419184443,238.58354561976762,-43.54606250442341,1.0725708
140,Gaia DR3 5996086920071862144,779910.5393580003,3632.2994613256096,-10000.0,214.71537456148275,239.0025314227221,-40.92073147494509,1.1220341
144,Gaia DR3 5996030741902559872,780973.6693023385,1537.3252416584312,-10000.0,508.00809623072473,239.59520114200768,-40.96305600983532,5.5769925
1122,Gaia DR3 5994651748160166400,781504.8560692043,0.18221179519597763,0.0,4288991.583825064,238.66300508755936,-43.586740495670455,1.107587
828,Gaia DR3 5994926179387282688,783516.2886796015,4361.121509985612,-10000.0,179.65935754956448,240.43277742945537,-42.869064676387474,1.7321748
1059,Gaia DR3 5994425145702214656,785189.9741575341,0.14137096792937262,0.0,5554110.477264373,239.59040063345023,-43.628074618728895,1.2959806999999999
69,Gaia DR3 5995659618055565184,785725.8770742342,0.19799946640510746,0.0,3968323.204804183,237.99764584023296,-41.620930499402135,1.8778299999999999
180,Gaia DR3 5996086851352380032,786628.3116330589,1579.4254624119524,-10000.0,498.04712558691625,239.04135283580985,-40.904949067780954,1.3400282
146,Gaia DR3 5994519944202961024,787117.7574045394,0.13796869057491004,0.0,5705046.225521537,239.76795283959052,-43.56121834830937,1.1174777
328,Gaia DR3 5994608661041571712,788591.3489824785,0.14720474753429325,0.0,5357105.407206829,239.25135422949486,-43.69654492449955,1.1703734
178,Gaia DR3 5995295684018455936,790832.1892255084,3308.4220913339814,-10000.0,239.0360623262066,240.3236130804377,-41.46417389682868,1.7181376
446,Gaia DR3 5994421881518902656,791034.5451931842,0.10150194912398194,0.0,7793294.138883544,239.4481339901632,-43.67554395962986,1.3981589
66,Gaia DR3 5994928722010542080,791354.7692569792,6734.25547853107,-10000.0,117.51184251619688,240.49855918913062,-42.736367820363945,1.0357120000000002
200,Gaia DR3 5994549493584400128,796227.4026891078,0.19926635487577093,0.0,3995794.4891675347,240.36188654164937,-43.04347045026575,1.0905212
455,Gaia DR3 5994589247779035008,797149.1284026294,0.14125314455472598,0.0,5643408.016971886,239.0450335457273,-43.707584007881174,0.9840055
1066,Gaia DR3 5994426073409158528,798597.0406270744,0.1715488639749222,0.0,4655216.141471022,239.6891996437474,-43.61755171604275,0.9985097
85,Gaia DR3 5994541247249149824,799503.5805891269,0.29312626910012973,0.0,2727505.7368400595,240.26833773319427,-43.18813774850562,0.9779626
1244,Gaia DR3 5994425729817247872,801439.2054474299,0.23387982689322465,0.0,3426713.693495756,239.65877701208038,-43.63452596295846,2.7354238
48,Gaia DR3 5994934460082201856,802433.9321987813,3156.698920239894,-10000.0,254.20033790799414,240.5422836921268,-42.72379875913594,2.007209
98,Gaia DR3 5994987752050760704,802672.0100469863,0.013030928554849205,0.0,61597453.0647156,240.5506809469336,-42.066181250493614,0.9850783999999999
149,Gaia DR3 5994987752043552384,802964.9170357849,0.0326646344890383,0.0,24582087.92464053,240.55123489106154,-42.066364619440215,1.1559668
159,Gaia DR3 5995658935178779776,804879.7159278032,0.19935384753011567,0.0,4037442.5971699036,237.92282400250318,-41.687456405741905,1.6022323
83,Gaia DR3 5994515168211630080,805162.3477168288,0.009377296637433202,0.0,85862949.50963838,240.12561539554,-43.35645939107719,0.97726136
78,Gaia DR3 5995449615629959552,805487.3712591972,0.40498842512240635,0.0,1988914.549880633,237.83747953436915,-42.754834382413705,1.1038553999999998
171,Gaia DR3 5995448825352988160,805683.7281897445,0.05566811362860572,0.0,14472984.185613474,237.84326260628487,-42.77342501813398,0.99042094
579,Gaia DR3 5996088019590139392,806671.3644955194,1135.1295287868418,-10000.0,710.6425690094075,239.14360011758217,-40.870474476042006,1.7278357
430,Gaia DR3 5994508090105414016,807257.200682582,0.07355202698518395,0.0,10975322.282351142,239.78455188117644,-43.592214810272075,1.7422471000000002
1092,Gaia DR3 5995552935382130688,807847.936674643,0.34274263311543723,0.0,2357010.3588559297,237.80958874706383,-41.97323831345348,1.2686203
278,Gaia DR3 5994668618793896192,810093.0827045796,0.21792852032346013,0.0,3717242.1558325635,238.14623693188682,-43.29235854243953,1.2362589
1197,Gaia DR3 5996070049431636608,810539.6574787946,53.684209288618824,-10000.0,15098.288085443233,238.53182086932216,-41.04082071340464,0.94904745
445,Gaia DR3 5995451367975343104,812211.4352416277,0.2540828554976188,0.0,3196640.063143653,237.81398178293807,-42.718183864792856,0.95255804
458,Gaia DR3 5994936624750319872,812483.0053921017,5011.425873251709,-10000.0,162.12611459119813,240.59385837147045,-42.62302041911808,1.0321924999999998
919,Gaia DR3 5994549356152917760,813188.0342909311,0.006710032536421105,0.0,121189879.46437842,240.4222760416013,-42.997563362932866,1.1086658
100,Gaia DR3 5994936933998350336,816430.0402426549,0.16190541955024443,0.0,5042635.648087682,240.57163274532084,-42.59844882509236,2.5967567000000003
673,Gaia DR3 5995659794156807168,817383.6421646364,0.08180326685926485,0.0,9992066.008450143,237.93580728008462,-41.61736244149355,2.935561
95,Gaia DR3 5994509601922951424,818818.2694044545,0.40545063201526765,0.0,2019526.434906682,239.97884622051362,-43.50335279198028,1.2062925
118,Gaia DR3 5994425420574404992,821709.465049708,0.17487366609694996,0.0,4698874.812827177,239.70448857653062,-43.654854794450294,1.1701453000000002
987,Gaia DR3 5995662302430509696,821901.2902587747,111.21074559266141,-10000.0,7390.484488515203,237.960524153855,-41.51626150611304,1.7479287000000001
105,Gaia DR3 5995549430688387584,822401.804914177,4060.1320512777834,-10000.0,202.55543281045627,237.72092418187358,-42.13288280759446,1.1992878
372,Gaia DR3 5995423639693615872,826704.0973520345,0.29375075385227617,0.0,2814304.5984071735,238.02087683635798,-43.188335991270726,2.574672
834,Gaia DR3 5995417729813027328,827654.0321053959,0.18664150725103115,0.0,4434458.574063103,238.11486497620416,-43.303641100788596,2.3436792
303,Gaia DR3 5994594539208951424,827939.0705028044,0.09987567552552061,0.0,8289696.827044201,238.79604728929752,-43.71686116411046,2.8600051
217,Gaia DR3 5994546263770391680,832031.7923360493,4324.278466213855,-10000.0,192.40939241929513,240.34700697288852,-43.18754655888785,1.1710612
310,Gaia DR3 5994548497153245184,832660.3882433743,0.4131288945469692,0.0,2015497.8246110256,240.41583268403187,-43.077062923618925,0.9940853999999999
1050,Gaia DR3 5994546263770386688,832844.0349202654,0.22782457027554764,0.0,3655637.4666391914,240.3457896449644,-43.18240903670723,1.3673565
366,Gaia DR3 5995500502428975872,834853.8705079132,0.1584259997278997,0.0,5269677.148585421,237.7346018050026,-42.54036455830279,1.2480367
1042,Gaia DR3 5994418548631494784,835127.1317505969,0.0065929132313582274,0.0,126670426.62998155,239.53158312108548,-43.735408309057576,1.0261728
117,Gaia DR3 5995283108335835008,835346.9585407625,3910.267740028942,-10000.0,213.62909500784713,240.4877017691761,-41.55452712396605,1.0009463
184,Gaia DR3 5994645048008629120,841179.9374154385,0.13628974319124762,0.0,6171997.376464777,238.50634764699257,-43.62946789928393,1.0666071000000001
1827,Gaia DR3 5995660996749325696,841371.6920859236,0.23808114174993353,0.0,3533970.334238615,237.9362776006502,-41.5355355999894,1.1542683
90,Gaia DR3 5994665595136664320,841978.0163092192,0.14625673203995276,0.0,5756849.647640268,238.1951631372089,-43.41761831620306,1.5889391000000002
739,Gaia DR3 5994597356679586432,843516.8062167824,0.12325110312958375,0.0,6843888.491041948,238.75500797964324,-43.733433910190364,1.7730508999999999
816,Gaia DR3 5995542971065483264,843598.8161202803,0.3332981524271347,0.0,2531063.583692403,237.7057102862134,-42.23514094022287,2.1109579
300,Gaia DR3 5994666969542437504,844507.2730868978,0.1718732677781936,0.0,4913546.382191056,238.11272945060924,-43.344214840644206,1.762275
671,Gaia DR3 5994584845440084352,846395.1515336976,0.16441726579365468,0.0,5147848.356728739,239.16449445296172,-43.79948272178451,1.3137368
1294,Gaia DR3 5995654189220480768,846682.5742450481,0.1702664063773137,0.0,4972693.0418016985,237.8610750683401,-41.648061286940475,4.0136389999999995
174,Gaia DR3 5996088741144656512,847123.0405838004,1329.280495446394,-10000.0,637.2793729282266,239.18108851337658,-40.78753120713007,2.0086169999999997
357,Gaia DR3 5994413772627734144,849676.915722929,0.1142534803874599,0.0,7436770.5284905,239.77200856993838,-43.679437373309106,1.4111181000000002
416,Gaia DR3 5995423227348234624,850714.7976982325,0.2546768573741251,0.0,3340369.464542734,237.94591661059812,-43.1553174341515,2.1368139
1142,Gaia DR3 5994513553306708096,850837.090935191,0.049441647542687865,0.0,17208914.61395131,240.13607321165017,-43.453568996309244,1.9413352
1029,Gaia DR3 5995544173647147520,851255.8417870124,0.11047177614560044,0.0,7705640.947286551,237.69858358507477,-42.16120264429857,0.96265054
585,Gaia DR3 5994594161223831296,851610.2318193855,0.11452616142494759,0.0,7435944.951123427,238.82715251005902,-43.76743627347848,1.7435628
142,Gaia DR3 5994418308106472704,851817.1427696169,0.21185882712984566,0.0,4020682.8023622953,239.53965104859347,-43.76339471515743,1.04241
1305,Gaia DR3 5994584781013144320,853611.2281134435,0.15190574814529034,0.0,5619347.776734601,239.1331185154923,-43.811528318377334,1.020659
133,Gaia DR3 5996074791088383744,854951.6801059281,0.012056584770336524,0.0,70911596.97308417,238.51368494459396,-40.986437874224045,1.0585669
250,Gaia DR3 5995441747275867392,856208.7560406465,0.3547574106616777,0.0,2413504.920006277,237.8184266422918,-42.94883715878292,1.6060239
222,Gaia DR3 5994962909959513472,857679.9509236193,1585.016631817807,-10000.0,541.1173193431873,240.69946659173084,-42.446890048129674,2.41356
1249,Gaia DR3 5994959920663927040,858130.5641131332,3469.6525208138833,-10000.0,247.32464100233295,240.68848284772045,-42.56343138706099,1.0618846000000002
493,Gaia DR3 5996048230994896000,858664.337820241,2076.2700980630907,-10000.0,413.56099990134766,239.41252430546,-40.78626467195666,1.1423663999999998
353,Gaia DR3 5994537532079767296,861602.0976077548,0.23311435305097963,0.0,3696049.1120824786,240.25800629761326,-43.364563357099016,1.6210452
134,Gaia DR3 5995437177430626688,861782.059866696,0.15716611461900984,0.0,5483256.120161542,237.85354336812972,-43.04053146499986,2.8574232999999998
334,Gaia DR3 5995089044542059008,862940.7323506648,3112.940632004336,-10000.0,277.2107901701425,240.5754011795081,-41.75628668596149,1.5255273999999999
388,Gaia DR3 5996079910689531904,863245.5200085996,2685.9267285035817,-10000.0,321.39578151841175,238.86118397448533,-40.794785649768855,1.5379208
266,Gaia DR3 5994966964403189248,863605.8441909822,0.36167239095356796,0.0,2387812.4672830035,240.68074097963688,-42.31505938255572,1.0682293
301,Gaia DR3 5994966964402267008,864350.3460374087,0.11573555181399882,0.0,7468321.812009203,240.6820382410137,-42.3148211011943,1.0475417
211,Gaia DR3 5994413085432929920,864784.8856299161,0.0039940842470369,0.0,216516435.84420535,239.8190183945357,-43.68694093838467,1.1441776000000001
716,Gaia DR3 5995083267804923264,865037.9419030203,5615.7625596767975,-10000.0,154.03748515193732,240.68011264877796,-41.93093761227507,1.301277
459,Gaia DR3 5996122890406727040,865732.5784007568,300.6645004527553,-10000.0,2879.3973917675494,239.8521348456973,-40.90663983069691,0.8965459000000001
203,Gaia DR3 5995650585747327872,867050.1432154222,0.16957029171581114,0.0,5113219.62380381,237.743854929226,-41.83293345569728,1.4594271
1586,Gaia DR3 5994661845613240448,868589.8292927558,0.021814171604148058,0.0,39817685.72534699,238.2376436035177,-43.51384798372215,0.98735523
254,Gaia DR3 5996045099957146496,869584.5138551886,84.83267362322105,-10000.0,10250.584789032975,239.4350118065924,-40.82445957006794,3.9808885999999997
151,Gaia DR3 5994506681358999168,869765.7783956932,0.21812944059276537,0.0,3987383.711396821,239.85315231806214,-43.679999585765295,1.2068671999999998
344,Gaia DR3 5996122654182883584,870369.2552396297,3611.066826983151,-10000.0,241.0282880216802,239.7605391774751,-40.8692828547902,0.96753556
393,Gaia DR3 5994975348185319680,870420.6439754331,4362.331530768784,-10000.0,199.53106219371563,240.71687257688538,-42.16272484271175,1.7924914
195,Gaia DR3 5996078605019753216,871034.8954598259,46.08954046269894,-10000.0,18898.754179698743,238.7316672279146,-40.85290894378828,0.9871921999999999
707,Gaia DR3 5994411607964162816,871389.6036599358,4137.942191799457,-10000.0,210.58525307261402,239.71129314652995,-43.758121337825116,1.1546885
88,Gaia DR3 5995442881119695616,871902.551869792,0.33325589675423795,0.0,2616315.451164494,237.75612196308944,-42.87189363015451,0.8704219000000001
68,Gaia DR3 5995555993406275200,874030.8268992896,0.22201599780419168,0.0,3936792.103018388,237.69868915748614,-41.94100193570488,1.1886855
1135,Gaia DR3 5995555615448180096,874285.4488060647,7.706479846343128,-982.4478319229812,113448.09384286263,237.68907951408767,-41.976718715844775,1.0656229
287,Gaia DR3 5994877800862300288,875663.1750000702,0.20571041801146706,0.0,4256776.0226478055,240.55968715694226,-42.966584230536405,2.7905083
966,Gaia DR3 5995842931570555136,877436.201222329,73.70157973477271,-10000.0,11905.256364652263,237.69871158281728,-41.608744119779466,1.1048120000000001
154,Gaia DR3 5996081388147481856,878181.2016832764,3735.3313152014407,-10000.0,235.1012875643449,238.60227393669518,-40.88234833935644,1.6189593999999998
1033,Gaia DR3 5994417689631029504,879311.2549529319,0.14536144589274733,0.0,6049136.685127073,239.51750429053945,-43.818073351986754,1.047875
1425,Gaia DR3 5994418892221774080,880283.6751189311,0.11459408423197764,0.0,7681754.961599376,239.39006317058826,-43.84341256417963,1.0052527
494,Gaia DR3 5995289808507624192,880705.2912453128,4870.146628756806,-10000.0,180.83753085482127,240.52277314761105,-41.46224451619491,1.7999460999999999
183,Gaia DR3 5994586155401023232,881221.5108341404,0.16882551395938772,0.0,5219717.625418425,238.98132502831047,-43.84807664898496,1.1647923
112,Gaia DR3 5994501664817244800,885029.2315022529,0.14988154528702513,0.0,5904857.931691391,240.51303420442062,-43.09209159918056,1.9906118999999998
155,Gaia DR3 5994592855552486912,886226.0786208655,0.11492240991394921,0.0,7711516.659670186,238.8099806314877,-43.825401420372714,2.8660077999999998
255,Gaia DR3 5996091593001464576,887613.3023465001,0.02285401839178827,0.0,38838391.00547108,238.98513733650833,-40.78669333928303,7.210617999999999
1145,Gaia DR3 5994877079308320256,893702.0392774746,1646.6485343879099,-3444.1501930003774,542.7400083343714,240.59118531999482,-42.97374993438442,0.8545189000000001
315,Gaia DR3 5995279500563341440,895592.9046790563,4147.350185271055,-10000.0,215.94340112867118,240.58909553879482,-41.587211857748734,1.1270293
1019,Gaia DR3 5995421715520114816,896120.8775242023,0.1964003982403888,0.0,4562724.3404434165,237.9218160113333,-43.25804104953955,1.1259620000000001
713,Gaia DR3 5994504001299398400,896482.0370830009,0.21756284022660985,0.0,4120565.9760152055,239.97450254415557,-43.666708668015175,2.0797236
737,Gaia DR3 5996125574759650560,897402.939011987,0.1854728340045747,0.0,4838460.272785029,239.6654313928849,-40.8369899133342,2.315914
1545,Gaia DR3 5995490538089493632,897556.1518939304,0.24198767877673605,0.0,3709098.564154741,237.67979594694611,-42.78883242546515,1.4810968999999998
376,Gaia DR3 5996093757659683328,897893.8786569353,1913.3070627646387,-10000.0,469.2889584380256,239.06402814106644,-40.70731559832897,0.9215107
1655,Gaia DR3 5994395798156637824,898880.8963420321,0.1770070409904712,0.0,5078221.133533448,239.26443201917004,-43.8884784129418,2.2710536
240,Gaia DR3 5994415834205209344,901765.0295947602,0.10889712821562424,0.0,8280888.9855130045,239.41444009285846,-43.87767800747185,1.3619298
1209,Gaia DR3 5994395390154240896,904525.4183497695,0.18651910579111375,0.0,4849505.440814007,239.31056626526745,-43.8950255723276,1.1424691999999999
497,Gaia DR3 5995878562606758400,904965.5155174906,4471.577585734599,-10000.0,202.38170940040195,238.07961933861785,-41.160303982480585,0.9460105999999999
270,Gaia DR3 5994401746707600768,905783.0205914674,539.7988451261133,-10000.0,1678.0010345888184,239.6725983649639,-44.02220126206449,1.0329789
275,Gaia DR3 5994592408876902272,907758.0948312508,0.09731876107655299,0.0,9327678.28925801,238.83885231116784,-43.87056569787263,1.19928
526,Gaia DR3 5994592477596134400,908716.2114149188,0.057596825674063865,0.0,15777192.59316956,238.82133838977356,-43.868377143238185,0.9295228000000001
272,Gaia DR3 5995842313095261056,910520.2558496566,2299.56426607762,-10000.0,395.95338529187376,237.7508832040592,-41.611982244075655,1.0943023
227,Gaia DR3 5989410509356005760,911250.5844233665,55.582787293779155,-10000.0,16394.474418978156,237.88187850912723,-43.52062851342696,0.85271245
128,Gaia DR3 5995440819557919104,911281.3479509812,64.41682021171506,-10000.0,14146.63662310442,237.7056768053305,-42.96216405895442,1.0440682
157,Gaia DR3 5994498228843941248,911648.8240631025,0.34610340226639585,0.0,2634036.008006088,240.46420971701374,-43.25327108403568,0.9977872
412,Gaia DR3 5994395218354893184,913388.0672414061,0.1697500052714809,0.0,5380783.734177952,239.35253086524762,-43.90638273134646,2.2329354
955,Gaia DR3 5989410406280874112,914888.363537711,319.88412840619714,-10000.0,2860.061760788463,237.87931068031287,-43.52107428732851,1.0891473
472,Gaia DR3 5994415662406535680,915577.2625145613,0.15301407375424614,0.0,5983614.709749233,239.42298376879157,-43.900727933891076,1.0186844000000002
564,Gaia DR3 5995491259644563840,917747.3146719908,0.3654947485064153,0.0,2510972.643033426,237.64004328224254,-42.77916521393464,0.95218515
276,Gaia DR3 5994580657841460992,917990.668079246,0.08526196863693968,0.0,10766707.393166233,238.863897199793,-43.89398357388575,3.8263881
1270,Gaia DR3 5995879387240379008,920870.3794582083,5313.456401241264,-10000.0,173.30910614851118,237.97214496466563,-41.24410076998311,1.0052305000000001
489,Gaia DR3 5995546853715741824,922946.2327268524,0.1946119030126023,0.0,4742496.314149325,237.57177438829518,-42.172203786384,1.3665558
201,Gaia DR3 5988659925200126464,923328.2807253789,0.3106344952388551,0.0,2972394.5501139765,238.09425029170976,-43.5176926415568,0.9577691999999999
1454,Gaia DR3 5996123066495774336,924682.4724625968,62.7876912881661,-10000.0,14727.129688822883,239.87857793299477,-40.86525628472856,1.1241335
664,Gaia DR3 5994876735732569344,927161.4404038496,0.16440186126152143,0.0,5639604.2799598975,240.63402726520508,-43.01955628295974,1.3011999
209,Gaia DR3 5994395042240321408,928247.1049357385,0.0062695174401264505,0.0,148057185.23003528,239.36222937432203,-43.93135776587697,1.1186658
744,Gaia DR3 5995541768463225344,929007.9544737985,0.12128686757410612,0.0,7659592.279487108,237.55471333252768,-42.27867996948973,2.1111392999999996
345,Gaia DR3 5995839289442945664,930185.1020421222,0.18600343723133864,0.0,5000902.756894864,237.64292121070432,-41.7878778574027,1.7349433
182,Gaia DR3 5995303071362432896,930537.7853158073,0.014779741823750218,0.0,62960354.54560412,240.46957894582854,-41.34500897018254,1.0503673999999998
1165,Gaia DR3 5994404804723861888,930840.2483458386,0.09410645627905712,0.0,9891353.740763396,239.6299811782393,-43.88159531059015,1.4953402
438,Gaia DR3 5994395012209801728,931487.7714515243,0.01428132657849721,0.0,65224176.92303361,239.3584809679424,-43.937480075236934,3.5528257000000005
727,Gaia DR3 5995890347994425856,931802.4002618267,1886.3877501791517,-10000.0,493.9612230695056,238.2271952450935,-40.960374041159476,1.3743142
1283,Gaia DR3 5995441128772894848,934846.8127115011,2816.8173338993583,-5846.131442772013,331.8805239732674,237.664177325967,-42.93912535507029,1.0356058000000001
165,Gaia DR3 5995501808083782528,935837.4324405659,0.1420294704099707,0.0,6589036.977602282,237.5680261074709,-42.612516737739355,1.196731
498,Gaia DR3 5988643157642639360,935845.2460899525,0.10308123653639525,0.0,9078715.754050257,238.30311090631932,-43.70350107452348,1.2868438999999998
1374,Gaia DR3 5995544723410470784,936015.7240973257,0.009148735342720765,0.0,102310941.24305072,237.54309693661668,-42.26015456521141,1.0299356
519,Gaia DR3 5994410061776003968,936314.1181683209,0.12085477991983877,0.0,7747431.411396095,239.74327597767368,-43.85409407353346,1.2724565
193,Gaia DR3 5996124681407373184,937226.7989561129,3411.9196439766456,-10000.0,274.69193203617203,239.87531311833473,-40.7684582624816,1.1233429
121,Gaia DR3 5994969197786804864,942211.6238120265,6122.347587980076,-10000.0,153.89711385577945,240.85183747655373,-42.295364681023294,0.9812013
554,Gaia DR3 5988638312920079744,942706.0437722348,0.10190543852984758,0.0,9250792.27735349,238.45482932422007,-43.801655847454064,1.0515567
82,Gaia DR3 5995494936136803840,943646.3926422425,0.3608160266881179,0.0,2615311.74572218,237.57278545901366,-42.70218544904628,1.048197
119,Gaia DR3 5994497026269235712,943910.7016059493,547.6531162330389,-10000.0,1723.5557940371398,240.57427518440068,-43.19866175859931,4.292447599999999
103,Gaia DR3 5989430098735729920,944524.5264759077,0.2377231391943198,0.0,3973212.4086744194,237.76665472668284,-43.17886467593989,2.009228
829,Gaia DR3 5995360623917390720,945518.1140437082,4004.221619538718,-10000.0,236.1303154226091,240.279540723922,-41.002425124225404,0.8627372999999999
528,Gaia DR3 5994497679087407360,946826.922482649,2359.6726053553184,-10000.0,401.25351302286964,240.6237421718432,-43.14595833802979,1.4652307
81,Gaia DR3 5994971843485882368,948482.4099856524,5929.056445969671,-10000.0,159.97189748975856,240.83178078597425,-42.22196640947218,1.1049455
285,Gaia DR3 5996106573847638144,949373.3334775631,42.115596092618354,-10000.0,22542.08468021567,238.96184884684627,-40.615206614590825,0.8570485999999999
235,Gaia DR3 5996096334645383808,949877.8209195099,0.007497809399860195,0.0,126687378.97461376,239.2173943273093,-40.667027591476064,0.96359336
324,Gaia DR3 5996106573839784192,950827.8406636841,511.16288772506437,-10000.0,1860.1269057214874,238.96005406937388,-40.61444670525566,1.0296079
403,Gaia DR3 5994495342641997184,952123.7122043363,0.006255555850079847,0.0,152204493.8967627,240.53661733617264,-43.273204543666594,0.9917658000000001
435,Gaia DR3 5995882032940452608,953581.3598718438,2631.7265748707136,-10000.0,362.3405900055136,238.04797432803696,-41.091368961082566,1.0231518
1585,Gaia DR3 5994404117530154496,954377.2681665154,0.18119829055249317,0.0,5267032.4055294115,239.6976258331456,-43.90351197913558,1.0079943999999998
176,Gaia DR3 5995487377005460736,956288.0306874752,869.5604178230784,-10000.0,1099.7373052944579,237.59937465837268,-42.99007773770575,3.7773337
124,Gaia DR3 5995517098182673664,956583.7772822451,0.16438034132030802,0.0,5819331.980934791,237.5093939226829,-42.42956048916568,1.2237407
192,Gaia DR3 5994591549882276096,956617.5155981008,0.15632476420457714,0.0,6119424.011068435,238.681659539828,-43.917327801861866,1.3811078
120,Gaia DR3 5995491156561865984,957695.827903504,0.258430054683076,0.0,3705822.177215293,237.56990705916678,-42.78760700284475,1.4093428999999997
580,Gaia DR3 5995304892407935360,958041.6949563152,1537.521861350556,-10000.0,623.1076897435288,240.56260584598283,-41.28337691358325,2.6085906000000003
163,Gaia DR3 5994463319364629504,959115.4181173075,192.38365460698682,-10000.0,4985.430909276817,240.28437467357796,-43.62507773006761,0.994603
1862,Gaia DR3 5994881855313813760,959951.6835418439,0.6509557834595869,0.0,1474680.3207432295,240.74611982457463,-42.900586081799496,1.0631283999999999
676,Gaia DR3 5996264559917332736,961073.3802063752,0.018094563750256025,0.0,53113929.32547361,238.4724966810764,-40.8010038175301,1.0482943
351,Gaia DR3 5994393156770445824,961469.7889866446,0.1295576180002928,0.0,7421175.256436651,239.23852173473745,-43.99900497704281,1.4222622999999999
507,Gaia DR3 5995846058306787200,965670.2320498816,0.1812964814343067,0.0,5326469.793622525,237.674801432471,-41.556486136388266,2.4106355
810,Gaia DR3 5995844374679559808,966587.0310710086,116.74798642882571,-10000.0,8279.260830423651,237.6194720475087,-41.615448666913245,2.0280552
724,Gaia DR3 5995854545161868800,971124.056150008,246.50529771051797,-10000.0,3939.566675319253,237.7280042564468,-41.33068992480329,0.9965287
1869,Gaia DR3 5989410032620668672,971717.844734585,0.07295563105508884,0.0,13319298.739268532,237.9683741435931,-43.513994585574515,1.5989809
362,Gaia DR3 5995288743330478848,972381.0415117252,2938.804160497936,-10000.0,330.8764342251951,240.67110802078503,-41.403128983859546,1.2858498999999999
137,Gaia DR3 5995856538009551488,974176.536268872,3421.469494888658,-10000.0,284.72460085474876,237.81654250508944,-41.27765378671761,1.8867927
115,Gaia DR3 5995845405471739008,974970.0772520865,2578.0907694039424,-10000.0,378.17523293700816,237.59067364262833,-41.5825032594758,4.4641720000000005
226,Gaia DR3 5989434015746007168,975848.9259472472,0.2753897865450593,0.0,3543518.9452372035,237.686621603636,-43.149888197364376,0.9335991
179,Gaia DR3 5994455244825849344,977393.9272941481,0.004248075241347652,0.0,230079241.01270893,240.03183985121245,-43.79671645460262,0.8848286
1918,Gaia DR3 5995889489003963392,979900.6930098943,3024.541088043121,-10000.0,323.9832637366783,238.1196160769868,-40.949178924794744,1.0396278
347,Gaia DR3 5989414671190739968,980137.1331033463,0.13936469688874029,0.0,7032893.946490797,237.83169725837203,-43.38131299884048,1.0382556
309,Gaia DR3 5995378147382780544,980368.7618014824,3180.5447816056135,-10000.0,308.2392574603428,240.11141538296258,-40.821018620953005,0.9827898000000002
204,Gaia DR3 5995853514352020352,981725.1302897471,3370.4292440755844,-10000.0,291.2759945978356,237.70055848462496,-41.4394597140958,1.1653776000000002
606,Gaia DR3 5994871959707506688,982455.7535993644,4903.7919801061835,-10000.0,200.34613164363694,240.6945562867057,-43.15327372670816,1.6392814999999998
394,Gaia DR3 5995495692051097984,982670.199531912,0.3724778326462937,0.0,2638197.802404685,237.49961064821565,-42.68728485764278,1.1623287
853,Gaia DR3 5995375261164844800,984506.2074310964,3966.947552325533,-10000.0,248.17726840223838,240.21713206096157,-40.89176140672251,0.9925823
1367,Gaia DR3 5994462391628143872,986575.4279911993,0.18452544838916082,0.0,5346554.83351288,240.3764927884711,-43.55458623633554,1.0839645
540,Gaia DR3 5989410925974123520,987437.2461816192,0.11113526021640772,0.0,8885004.131531574,237.90225487024537,-43.48415451836489,2.0032816
464,Gaia DR3 5989409895209405952,989213.4835233871,0.27064065534651655,0.0,3655080.8756239563,237.94904399058976,-43.53784532771802,3.4731336
956,Gaia DR3 5988636251335602176,990097.0064394448,0.20355147931403217,0.0,4864111.082739701,238.41261573622796,-43.87302467768226,1.1490145
156,Gaia DR3 5995880280592918144,990234.72813649,3061.1146682412723,-10000.0,323.48828301339586,237.85837797019886,-41.19268058027964,1.0449469
395,Gaia DR3 5989409517247843712,993356.5677582885,162.70582897302572,-10000.0,6105.230365919912,237.94095310850602,-43.546002475440474,1.0062122
484,Gaia DR3 5995072414440461184,993550.391415325,1763.3801173266957,-10000.0,563.435178639509,240.90833395155033,-41.92233077146018,2.7584348
87,Gaia DR3 5994921746991494912,993979.493279859,0.006601111740446534,0.0,150577589.40657184,240.9069446400531,-42.38814233389208,1.0207498
89,Gaia DR3 5994908862074075392,995389.9438842481,0.24855600593374705,0.0,4004690.774398631,240.88191343858887,-42.637650836111476,1.5464048000000001
205,Gaia DR3 5994406591443253120,997107.2473769605,0.07134341110091807,0.0,13976164.469715541,239.82669030842618,-43.93545588015071,1.0514683999999999
1083,Gaia DR3 5995515758139165568,1000169.8426364117,0.3327244142464077,0.0,3006000.761626437,237.4351117184174,-42.4569433001289,1.6605473999999998
936,Gaia DR3 5995362165802200320,1002021.208178937,334.9695473500034,-10000.0,2991.3800108281002,240.3104200920416,-40.98174077914294,0.95288086
368,Gaia DR3 5994485000342708096,1004399.0214721845,0.29324006518317836,0.0,3425176.641004926,240.43626630529118,-43.53851730912557,1.0663145
267,Gaia DR3 5996110422133015808,1006220.4368837258,3047.882781737839,-10000.0,330.1375114924859,238.97216066712951,-40.524118141230524,1.1105381
138,Gaia DR3 5995099489902944384,1006948.7219335523,2045.1816591253462,-10000.0,492.3517270168507,240.79726384587312,-41.50233126645193,1.7727323
706,Gaia DR3 5994871856626845952,1007286.7395480014,0.32572797507747253,0.0,3092417.0369721055,240.71646543606082,-43.165231930892226,2.3819685
626,Gaia DR3 5996297167297678592,1007316.564418479,2114.0822988132672,-10000.0,476.4793522863006,238.75717143058586,-40.55847809054599,1.0673449
1072,Gaia DR3 5989433775206003840,1007523.2241306311,0.297320259901716,0.0,3388680.019530738,237.62925566824242,-43.16018093749061,1.5411146999999998
363,Gaia DR3 5995546132153312128,1008620.4683923897,0.3605599589478337,0.0,2797372.374169585,237.4205320662845,-42.18690131361273,1.1203839
1102,Gaia DR3 5988585227132333696,1008816.1729067658,0.17803888769465628,0.0,5666268.67854244,238.74036960715236,-44.028421503683894,1.3394888999999999
1970,Gaia DR3 5995362960378518528,1010126.802042163,4300.475572062613,-10000.0,234.88723168300234,240.32165390022817,-40.902697236904594,0.8741834999999999
506,Gaia DR3 5994390201834081664,1010186.8155973447,0.1452721579141606,0.0,6953753.768800287,239.45721710386482,-44.06236571785767,1.4065087
302,Gaia DR3 5994577118788662912,1011547.2346771731,0.16064608844506667,0.0,6296743.633587282,238.90750492327598,-44.06725906450163,1.3455285
214,Gaia DR3 5988589109761067008,1011708.9180564121,0.20751671184991258,0.0,4875312.976181578,238.565622594967,-43.97949287538444,0.8317280999999999
609,Gaia DR3 5996267686636369664,1012759.6847826152,3797.2280910494806,-10000.0,266.7102582459585,238.27540177410492,-40.76364139704865,1.0126896
319,Gaia DR3 5995866605430069376,1013053.2700132035,2312.434239536071,-10000.0,438.08954766923273,237.7054281393285,-41.288630598724644,1.1524623999999999
1768,Gaia DR3 5995509058001353344,1014810.5863424947,0.24092203735737108,0.0,4212194.938552583,237.41857430832655,-42.5464480641917,0.93646395
969,Gaia DR3 5996101694759447424,1016235.7325411133,1976.6664908173464,-10000.0,514.1159306651182,239.2994549695253,-40.51008794703815,1.1103877
649,Gaia DR3 5989482016292223360,1016595.7266066889,0.38992925150922536,0.0,2607128.659037362,237.56009302312145,-43.05659597827234,1.0309778
305,Gaia DR3 5995293588075118848,1018657.0447092996,5298.405094891521,-10000.0,192.2572975198597,240.61834264300742,-41.26953248973826,1.2339481
1715,Gaia DR3 5995495417173119744,1019020.6219204665,0.2836412110750283,0.0,3592639.5112271495,237.43920327077493,-42.70780466174197,1.0287116
1079,Gaia DR3 5994378416439576704,1019426.4519864673,0.15676068482095454,0.0,6503074.754686185,239.4899076700986,-44.073112379930585,1.0503084999999999
219,Gaia DR3 5996269301544257664,1019458.8708653859,3877.1394985257866,-10000.0,262.9409829728894,238.35263360644694,-40.71774420309831,1.0534705
1087,Gaia DR3 5988587872809546240,1019770.1199567554,0.1088011915186052,0.0,9372784.486301998,238.5319677992063,-43.98181752786323,1.8042189999999998
647,Gaia DR3 5995903056802216832,1021351.2795818142,516.1971397796432,-10000.0,1978.6070105266638,238.08210894128246,-40.88719328945725,6.130146
147,Gaia DR3 5989432057240792576,1021463.5551314333,0.09773418310891475,0.0,10451446.184321372,237.6213454435002,-43.19617165369699,5.861267
268,Gaia DR3 5996192713699256320,1021706.6582989907,2031.886110514976,-10000.0,502.83657780407873,239.4073095182532,-40.5065477264251,0.9883049999999999
1054,Gaia DR3 5995859149349003904,1021736.1896817198,4345.577991257283,-10000.0,235.12089570991824,237.58455404975302,-41.46906900936546,1.1231465
929,Gaia DR3 5988587597932535168,1022068.3349599687,0.16532034944998686,0.0,6182350.438771408,238.55700158086827,-43.99557280471168,3.0052397
421,Gaia DR3 5988633743071865856,1023539.5584135274,857.0037584730665,-10000.0,1194.323301728781,238.2747280955819,-43.90430759523509,1.1969485
166,Gaia DR3 5994882954825548160,1023607.2834785526,0.41802953842958285,0.0,2448648.215922616,240.8770983575681,-42.86044664177683,1.278254
1238,Gaia DR3 5995359661856157312,1024665.7049190562,3574.4795734951053,-10000.0,286.66150801839495,240.36628956494656,-40.95215110646575,1.6938266
1816,Gaia DR3 5994475654489494784,1026409.5687513462,4066.589640386776,-10000.0,252.4005762857655,240.59340839032276,-43.43790366316576,1.4322483999999998
190,Gaia DR3 5995903061098316160,1026584.73091265,610.9287922871456,-10000.0,1680.367243896634,238.08207549458743,-40.88707469984071,9.046688
765,Gaia DR3 5995734114262841216,1026943.1488243022,0.018417902661428856,0.0,55757876.87134145,237.39294954898412,-42.137400054198345,5.0669093
297,Gaia DR3 5989481981932457344,1027334.8059496807,0.6016541545333856,0.0,1707517.1811062004,237.54355516585315,-43.06547788894167,0.9844504000000001
574,Gaia DR3 5994399822562336768,1028190.7373246407,2249.6421440318895,-10000.0,457.0463529287731,239.8371521541994,-43.99244185042596,1.419059
788,Gaia DR3 5989404500707448192,1029048.0780185583,0.25389839056832536,0.0,4052991.7330911015,237.86708021254933,-43.552975855636475,0.94195664
322,Gaia DR3 5994400028721425152,1031197.6033882858,0.29613423770701486,0.0,3482196.490932324,239.7334209241708,-44.032789901604154,1.6125865
379,Gaia DR3 5995510088793110144,1031569.8415553436,178.78602117472371,-10000.0,5769.857367915877,237.3099290294889,-42.6060179034404,1.0508251
306,Gaia DR3 5994451568308788352,1032436.9391072716,0.21876624737535252,0.0,4719361.197140468,240.17756585229057,-43.81875491207431,1.3590653999999998
262,Gaia DR3 5989434840357964544,1034339.4789928306,0.2589427603554295,0.0,3994471.5101247765,237.55493605897897,-43.11812597676589,0.97882414
260,Gaia DR3 5995518266400047744,1034813.5483061172,0.32415203230690376,0.0,3192371.002401634,237.37499898940814,-42.46331721289815,1.2973486
629,Gaia DR3 5996145365985082624,1036639.4674959189,60.55423557367932,-10000.0,17119.190056236257,239.58494146747867,-40.551723491742415,2.602994
1123,Gaia DR3 5989483115810434560,1039065.3517735107,0.020761325473316522,0.0,50048122.07722328,237.50042654637957,-43.01758998790311,0.9932309000000001
336,Gaia DR3 5996145365966611200,1039715.3877440392,326.88410092113236,-10000.0,3180.685095464133,239.58446312650776,-40.551605201970055,0.85924256
354,Gaia DR3 5996277066846114688,1040185.7854402014,1512.9382806235562,-10000.0,687.52691287016,238.55609995143288,-40.553449505036674,1.1673218
261,Gaia DR3 5988633811792254464,1041042.707175541,0.2995025310072041,0.0,3475906.2091214857,238.26702396398545,-43.8960074423952,0.96194935
1112,Gaia DR3 5996131858293772416,1042276.1680788244,4402.150048921874,-10000.0,236.76525254610235,240.0611558871784,-40.66998334664748,1.0649879999999998
1289,Gaia DR3 5995901755443836928,1042406.4702907125,0.11124470945321813,0.0,9370391.41379642,238.05016066054063,-40.894385824949524,1.016229
177,Gaia DR3 5995869899651709184,1042502.8926609344,2993.5473694929456,-10000.0,348.25000709359614,237.7588736420772,-41.13564677668706,2.4552045
410,Gaia DR3 5988587426133726592,1042887.0121087375,0.1160569015300217,0.0,8985997.371633798,238.5669918167762,-44.037800550963695,1.865795
343,Gaia DR3 5995387355798261120,1042990.3573801281,3057.804032820652,-10000.0,341.0913015305393,240.34129075995898,-40.837376480264616,1.2663098999999998
290,Gaia DR3 5994483625951073152,1045698.9777574129,0.2489640747156905,0.0,4200200.2857302595,240.70599000152302,-43.31372207412589,0.9885236999999999
199,Gaia DR3 5994459196171423232,1045950.1513743917,0.1758083785051375,0.0,5949376.021028639,240.37481223930797,-43.697061830177724,1.2843767
295,Gaia DR3 5995017988613098368,1046940.7831403477,0.026121720780850736,0.0,40079319.12004194,240.99827724929557,-42.23247280475093,1.0646815
160,Gaia DR3 5994475585791613824,1047426.4038790464,0.01467303324898474,0.0,71384449.6979873,240.60862542560918,-43.454967299862574,1.0196744
337,Gaia DR3 5996299778650146816,1047432.7295855639,46.369495126159265,-10000.0,22588.831876124023,238.83812809252427,-40.40770704250942,1.0251025
1237,Gaia DR3 5994388415126932608,1047573.958163958,0.2483710730543295,0.0,4217777.639245486,239.41010809315148,-44.135152674966285,1.7445621
1861,Gaia DR3 5995894058846608640,1047922.5241681155,174.06895308675874,-10000.0,6020.157561617632,237.83169299597503,-41.04265056210386,1.5207868999999998
863,Gaia DR3 5994377591805072256,1047957.6931772216,0.12419841701447552,0.0,8437770.129188364,239.61185193785803,-44.09797819654751,1.2025886000000001
640,Gaia DR3 5995095332386217088,1049921.6354912047,0.005355895899716385,0.0,196031001.19007206,240.8533072688108,-41.59178151350452,1.3614335
815,Gaia DR3 5995742257538075264,1051788.016568778,194.1256681572055,-10000.0,5418.07802416436,237.28608070565159,-41.85617423118414,0.9908744
420,Gaia DR3 5994472871350866816,1051904.2759269562,4557.90138200564,-10000.0,230.78697579544396,240.49613595818957,-43.604981945357196,1.0861343
136,Gaia DR3 5995512219083361152,1052571.685481017,0.25647788244463127,0.0,4103947.1920478265,237.34884218028338,-42.517068430509546,1.2009463
1572,Gaia DR3 5994473524186267392,1055475.195913014,0.30097797392001563,0.0,3506818.728846599,240.56016307641013,-43.535244630161685,4.063265
148,Gaia DR3 5994916902268265344,1056609.5178919495,4220.793838361203,-10000.0,250.33431111674403,241.03118335370502,-42.51360552731053,1.1832968000000001
1451,Gaia DR3 5995315990625704320,1056738.8859793127,4130.633452114494,-10000.0,255.8297409416375,240.7518170280886,-41.27979079368645,1.3687778
581,Gaia DR3 5995751053618325248,1057648.8810172959,0.26537255480354754,0.0,3985524.734463449,237.45102735732524,-41.66534597901393,1.3065499
1164,Gaia DR3 5989407936677031808,1058587.399883819,0.18703287822475645,0.0,5659900.06640287,237.76300961261302,-43.51357727768772,1.3614544
390,Gaia DR3 5994862407725585024,1059569.6144222491,0.2681159257903535,0.0,3951908.53097907,240.8608508345997,-43.079258467832595,2.1780174
1012,Gaia DR3 5988651953737791232,1060272.1822142792,0.24461795830103328,0.0,4334400.424148257,237.92837710322758,-43.689708339924735,1.3646762
643,Gaia DR3 5995734973256377984,1060544.910579262,0.15176909987814477,0.0,6987884.302079754,237.3367110398093,-42.1125649087434,1.5336988
485,Gaia DR3 5994399410244426112,1061344.8752245652,0.11836309399772466,0.0,8966856.470015626,239.8462434858595,-44.048239421127775,1.5349362
242,Gaia DR3 5994892541193231360,1061837.1984588522,625.7606446964654,-10000.0,1696.8743679524816,241.1941934780553,-42.85077512885439,0.9659742
565,Gaia DR3 5995317124499901440,1062742.9366708647,1833.530113155063,-10000.0,579.6157527198397,240.72952710571232,-41.21491866583737,1.3076976999999999
224,Gaia DR3 5995382442356108416,1062882.3993302423,4759.221097216778,-10000.0,223.3311665120628,240.49712749707862,-40.93369448296085,0.9670200000000001
1335,Gaia DR3 5995330902754864000,1063198.3581066523,4018.6213961890135,-10000.0,264.56793344974403,240.6517773540117,-41.071794819364726,1.6161443000000002
234,Gaia DR3 5989486483066899200,1063903.767433146,0.28495375594527367,0.0,3733601.4887884906,237.43044405990003,-42.957136564504,2.2361237999999997
1479,Gaia DR3 5989487135889819648,1063917.5044352845,0.40192330783892055,0.0,2647065.954337917,237.41423624887383,-42.910706909896454,1.7008806
771,Gaia DR3 5988584093260958080,1064167.737607267,0.09846806647143731,0.0,10807237.064169943,238.61948040414933,-44.09443891183897,1.1618393999999999
473,Gaia DR3 5995017748076817152,1068080.8577031428,5351.520729638169,-10000.0,199.58455019856734,241.0654815370808,-42.1931203669774,1.0511456
951,Gaia DR3 5995077362243177216,1068440.746203615,3728.845324780298,-10000.0,286.5339409771756,241.0385292142593,-41.82597152076412,1.4187471
378,Gaia DR3 5996146809098151936,1069020.016410152,60.29843241825,-10000.0,17728.819366232827,239.56138094815213,-40.488268813671105,1.7154426999999999
269,Gaia DR3 5988633262036376320,1069997.423899561,0.23647751842687478,0.0,4524732.122603159,238.23525585610943,-43.93596632089889,0.92995465
1181,Gaia DR3 5994359312417890944,1072212.1087755123,0.3024595579043689,0.0,3544976.7770755067,240.06377799344654,-43.96840546963603,1.2360859
1527,Gaia DR3 5995316746521431168,1073407.9758137863,3455.427643806451,-10000.0,310.64403207451767,240.7499840938814,-41.21701291244568,2.3438947
330,Gaia DR3 5995123473006670848,1074832.2025985573,3192.0914652346833,-10000.0,336.71723204195075,240.86743586886945,-41.435278114374206,2.4436207000000003
630,Gaia DR3 5995330387341278080,1076043.612224101,3959.2138928238655,-10000.0,271.7821368970356,240.6248185174097,-41.09155540539107,1.1101743
367,Gaia DR3 5996306238280986752,1076993.542571791,52.27027331453421,-10000.0,20604.32200327377,238.9148426963997,-40.34207211285944,1.1399893
1406,Gaia DR3 5995313173112585984,1078036.1027666293,6068.034005850555,-10000.0,177.65821709753604,240.80739041614757,-41.2907501825449,1.0900382
636,Gaia DR3 5988582100371589120,1078242.3529286024,0.09275106066820696,0.0,11625121.53673085,238.43198031820083,-44.05112945216497,6.1089234
1332,Gaia DR3 5996197970735498880,1078753.3916656848,1621.8592232188755,-10000.0,665.1338021340113,239.39742100288458,-40.370935901682785,1.5135524
1401,Gaia DR3 5994859487117713920,1079263.649059779,0.12985258713432427,0.0,8311452.801039299,240.8476415990595,-43.18584408509347,1.3963656
369,Gaia DR3 5988380099486722688,1082041.3047568577,0.06113714328868039,0.0,17698591.176359378,239.0165383136694,-44.20390904850791,1.5998816
221,Gaia DR3 5995082172606379008,1082410.62018442,153.14599607058952,-10000.0,7067.834928478997,240.95017728032727,-41.67898476089732,1.044558
1302,Gaia DR3 5995082619272735744,1084790.8407023877,6613.52512476665,-10000.0,164.02611621448452,240.99785815794002,-41.65792346026512,1.0471607
699,Gaia DR3 5995405188502379648,1086518.2794298958,3223.5463373938774,-10000.0,337.05682056622993,240.14604947812015,-40.629554438761026,1.0508642
241,Gaia DR3 5994483419812154880,1086654.7989941414,0.013057430426462112,0.0,83221182.38454735,240.80541887264567,-43.288795063306075,1.1080014
382,Gaia DR3 5995386806042829184,1086873.324311137,3035.11144234996,-10000.0,358.09997258934794,240.44411480908195,-40.84176314323357,1.0905117
1605,Gaia DR3 5995738924646460800,1087487.4278293387,0.1532806739452632,0.0,7094745.86612062,237.3022654564507,-42.018847369496825,1.6278329
1654,Gaia DR3 5989481363465863808,1087640.0922699773,0.20367216487326287,0.0,5340150.888791175,237.43621187628654,-43.083026071743234,1.8467574
1388,Gaia DR3 5994894808936244224,1088345.5746921657,0.34823076184551555,0.0,3125357.360516544,241.0006542566012,-42.84143711111172,1.0460566999999998
1252,Gaia DR3 5994374396349225344,1088924.6059656292,0.13813850724816457,0.0,7882846.192983584,239.62508386414757,-44.16830504390282,1.1368303999999998
967,Gaia DR3 5988629856100785664,1093327.154848725,0.0058991901882716686,0.0,185335125.6622302,238.29080241763504,-44.01311586402261,1.0874751
1443,Gaia DR3 5994450228277879296,1094470.6887466465,0.24130193045055473,0.0,4535689.734031841,240.27423110552715,-43.883586216714846,3.1303419999999997
425,Gaia DR3 5989401541478330624,1096419.724962488,0.25851863566665395,0.0,4241163.203322266,237.80797792217498,-43.66109296484947,2.006753
206,Gaia DR3 5995081515458070016,1096614.6846143391,3331.2340510409413,-10000.0,329.19172529221413,241.03936019914227,-41.701407019295566,1.0594536
471,Gaia DR3 5996209206372434944,1098304.6744231377,1234.1317121126556,-10000.0,889.9412142509476,239.2719955190761,-40.36213228575485,1.0520726
1284,Gaia DR3 5995027197005493888,1099208.298820779,1538.707719503772,-10000.0,714.3710822320888,241.0881969779953,-41.9701318031882,1.1869976999999998
591,Gaia DR3 5995760227668204160,1101014.8801468469,0.40983803923514994,0.0,2686463.3702659435,237.34021488543857,-41.75457797700216,1.1162957
413,Gaia DR3 5994477853514167424,1104492.2216604783,2726.987258054071,-10000.0,405.0228758489411,240.77301015921773,-43.440245467218425,1.6169216999999998
678,Gaia DR3 5995872687086936704,1106996.7809736806,0.27889621264269704,0.0,3969206.933591063,237.64870211155738,-41.13998990717772,1.0939406
491,Gaia DR3 5994357216473971968,1107144.9332144158,0.23132851625500583,0.0,4786028.766094495,240.0152861819955,-44.06165105692829,0.9929231
1177,Gaia DR3 5996150932246647424,1108621.5964077208,2087.824465268342,-10000.0,530.9936801919949,239.85286286751736,-40.415488558936346,1.0753168
1240,Gaia DR3 5995701266350815488,1110456.9914096787,0.31107904029236777,0.0,3569694.024920532,237.24073860498538,-42.433133819981386,1.043428
501,Gaia DR3 5995312485913419520,1110898.4089197593,2248.841609070468,-10000.0,493.9869506323017,240.85283219922826,-41.27766718723142,1.6310850000000001
1671,Gaia DR3 5995908249421396224,1113088.6673318355,3453.7098579839235,-10000.0,322.2878334028882,238.0404403452064,-40.73018942377432,1.4162982
933,Gaia DR3 5994440367029656448,1114758.5201077631,0.1550487557983948,0.0,7189728.897645911,240.35768719833075,-43.866128437196544,1.6497768
1523,Gaia DR3 5994380787263539328,1115014.973104337,0.09481827254194744,0.0,11759494.696668897,239.21109948298408,-44.26769596519586,1.0102924
510,Gaia DR3 5994373262478672128,1115405.8018708457,0.2360817631325027,0.0,4724658.893896923,239.72539450781224,-44.18908657765376,1.1331607
198,Gaia DR3 5994473799063715200,1115619.9121556755,0.3051573403285335,0.0,3655884.2430419503,240.6841262727891,-43.55095703293849,1.0094825
313,Gaia DR3 5994355876439553792,1115683.1664224614,0.08226371466356848,0.0,13562275.55472347,240.2069954973656,-43.972686406395454,1.8537728
1193,Gaia DR3 5994893949943513216,1115813.939326243,1446.7957172641047,-5460.023949243871,771.2311600121756,241.04768065419083,-42.85211538207286,1.7201847
215,Gaia DR3 5995897735340264192,1116667.8708973783,5441.631122279165,-10000.0,205.20829982861366,237.71909696474282,-41.00539338701935,1.1677326000000001
389,Gaia DR3 5996119321304781568,1117456.0419470551,1856.7991212592678,-10000.0,601.8184892231124,239.08323037073725,-40.33675801513858,1.1979761
847,Gaia DR3 5988580726006241792,1120607.2233063923,0.10304781647357873,0.0,10874633.36589683,238.43173549319667,-44.131175848264725,1.2289248
188,Gaia DR3 5995123404293740032,1122552.4401208363,2206.896742478124,-10000.0,508.6565304638233,240.95915793761318,-41.37136142309111,1.2159178
1616,Gaia DR3 5988577771044032896,1122594.280037977,0.006025543763621159,0.0,186305887.7466909,238.524633360175,-44.17028060116248,1.120225
817,Gaia DR3 5994438408524812032,1123930.0066380699,0.23303687008975024,0.0,4822970.743664756,240.31548133289826,-43.9173114744299,0.9898488000000001
1891,Gaia DR3 5995511016494752384,1125165.019485689,0.37313208867169584,0.0,3015460.352099809,237.23212237867043,-42.60379716067273,1.2009534
995,Gaia DR3 5988566638487304192,1125309.747736925,0.11563390491095217,0.0,9731659.141006336,238.8762762745844,-44.263213292340076,1.7063471999999997
259,Gaia DR3 5994896217685967744,1125561.6390153773,0.13939321992599946,0.0,8074723.00025002,241.09132512335592,-42.747267664238564,1.7077707999999998
1801,Gaia DR3 5994857769131706496,1126335.6231219335,0.286421362439572,0.0,3932442.7952177036,240.9365240180776,-43.191918341380045,1.019151
642,Gaia DR3 5988628279874000000,1127141.6675303907,0.1461427291752112,0.0,7712608.584030583,238.2408185218929,-44.05334552617953,1.400966
335,Gaia DR3 5988648930081139200,1128712.3381691754,0.19886800925307696,0.0,5675685.809942363,237.9023499915379,-43.825724792215716,1.4984188
223,Gaia DR3 5994472115436653184,1129485.5529351998,0.2899632488239436,0.0,3895271.4094501934,240.651645153521,-43.62670011483078,1.3138758
212,Gaia DR3 5995315269052585856,1129531.6805119184,5440.078721237708,-10000.0,207.63149549698633,240.8730680199004,-41.176966202050046,1.0515356000000002
615,Gaia DR3 5996150107612940160,1129605.14701939,2261.952255539879,-10000.0,499.393894920995,239.87916356042118,-40.44009606964556,0.8764755
589,Gaia DR3 5994445933309827456,1130695.25012692,0.2245639694829295,0.0,5035069.751974932,240.4703250700598,-43.80989155973953,1.0468696
1493,Gaia DR3 5996214497770245632,1131059.5989051966,452.0180451547463,-10000.0,2502.2443484927326,239.07444127938805,-40.22747329530362,0.968089
253,Gaia DR3 5995336194136850304,1133738.4225338402,4710.502914217407,-10000.0,240.68309545291876,240.68703937003983,-40.952395725105426,1.1938993
1101,Gaia DR3 5996214497780679040,1134412.0858487086,135.20117327571936,-10000.0,8390.549122937504,239.07417966152008,-40.22773799562456,1.0189059999999999
864,Gaia DR3 5994326258343148416,1135134.2910389297,0.201599204867819,0.0,5630648.651532106,239.7532617374885,-44.21664290424021,0.8338568999999999
480,Gaia DR3 5995401920014423168,1135607.1471591804,1768.7494016931767,-10000.0,642.0395936654983,240.37639488382004,-40.66718890985752,2.023031
1704,Gaia DR3 5988378656377435648,1136878.6177430646,0.0684560582200766,0.0,16607421.567981023,239.12651982382104,-44.305595557438366,11.270113
931,Gaia DR3 5994349588634174592,1137205.7722896412,0.11953878698091094,0.0,9513278.501573224,239.8196491142592,-44.198883396488256,1.1668767
583,Gaia DR3 5995384641379313792,1138134.003762475,3833.4103656577777,-10000.0,296.89855642866496,240.58505214330987,-40.847071344948475,0.9279127
288,Gaia DR3 5989504625000973312,1138705.2194465566,0.2691485752390685,0.0,4230768.148912226,237.22463461688326,-42.701158320864046,0.9763589
523,Gaia DR3 5994478884326664064,1142007.4186268381,72.89647819226964,-10000.0,15666.153522735522,240.90530173296455,-43.40076382944822,1.2057118
386,Gaia DR3 5995013006450932352,1142181.3990858612,2976.6410470533197,-10000.0,383.7148588058833,241.20204217214183,-42.338816465476214,1.0822101
541,Gaia DR3 5995403023844929536,1145318.8577395175,3097.800400979048,-10000.0,369.72003017933105,240.3309568850424,-40.62197877193624,0.95223004
904,Gaia DR3 5994445830257156096,1146000.1824374082,0.14935469424373898,0.0,7673010.803177009,240.52443165759902,-43.797343541373145,2.748495
1126,Gaia DR3 5988648449044676096,1146152.2394573423,0.1522060995869775,0.0,7530264.835427168,237.92240964127828,-43.881697394013884,1.1783377
1864,Gaia DR3 5995701953563591808,1146337.3114629607,0.22168609252185562,0.0,5170993.355615871,237.17731746429808,-42.41872165411877,1.0594306
1956,Gaia DR3 5989478442877625984,1146527.9461642709,0.16178825752876366,0.0,7086595.551969737,237.32426302006905,-43.08205453257053,2.580254
236,Gaia DR3 5995026509811346304,1146729.9787492577,4696.2383718235,-10000.0,244.1805308753939,241.16097181717075,-42.00222749777522,1.0911543
1909,Gaia DR3 5994470088211479424,1147822.3704721623,1732.86076682031,-10000.0,662.3858029738557,240.79908877077003,-43.608174241198405,0.95223993
465,Gaia DR3 5996307097263321344,1149332.5764351792,3667.85949267022,-10000.0,313.35240042100395,238.8949523972001,-40.296575964196094,1.1280454
568,Gaia DR3 5995124538165867648,1149879.6501990336,3233.069439507187,-10000.0,355.6619094374627,240.9977513245817,-41.405954778395184,2.0921886
881,Gaia DR3 5994857081936407808,1150096.102133472,3731.626115235392,-10000.0,308.2023939745431,241.02232776968518,-43.22856404978003,1.0986358999999999
563,Gaia DR3 5994437652609897600,1150436.8588892382,0.0735712514304381,0.0,15637043.49894035,240.27501899893952,-44.001085703727824,2.1529024
1735,Gaia DR3 5988632231244042752,1150928.173159429,0.2235020331878169,0.0,5149519.9249138925,238.08278661999972,-44.007890384806096,1.0503823
1785,Gaia DR3 5989424291917604224,1151935.9508495822,0.2465361300564042,0.0,4672483.3012752915,237.4507321948737,-43.355523085647256,1.5982815000000001
277,Gaia DR3 5995384259108127104,1152466.596336176,61.305706534677164,-10000.0,18798.683866146963,240.58384679895343,-40.848025458045825,1.0341628
475,Gaia DR3 5988564576901017472,1152885.3559885477,0.15842059989539156,0.0,7277370.220475254,238.64597396835174,-44.263401775130646,1.1125428999999998
1404,Gaia DR3 5996120352095882880,1153343.5780828944,2282.9454743841748,-10000.0,505.1997916831585,239.0784919738497,-40.270881664890034,2.0389256000000002
436,Gaia DR3 5995909417652538496,1155737.8774582888,2898.6717677505476,-10000.0,398.7129175219361,237.99165290334102,-40.65423636634375,1.8737111000000002
916,Gaia DR3 5995919381981171840,1156536.2138713982,4354.0524350001315,-10000.0,265.6229411879748,237.53270488437835,-41.08284822398456,1.2330537
460,Gaia DR3 5994347939342138496,1157062.3289740284,0.12195080091655279,0.0,9487943.66480439,240.028325879018,-44.15185021769806,1.7658557000000001
229,Gaia DR3 5989406012534178304,1157102.8471177134,0.30643655090589145,0.0,3775994.8795177075,237.63450223858746,-43.62772260414107,4.247633
158,Gaia DR3 5995751908310611968,1157194.264653968,0.19062510474984884,0.0,6070523.954190171,237.1958196776603,-41.92479217891452,3.9183888
539,Gaia DR3 5994355017448309248,1158334.0596363873,0.1513815241577816,0.0,7651753.18507879,240.19167726438,-44.068843622132924,1.6163443000000002
371,Gaia DR3 5995510775974225792,1161120.7646996663,0.08261093040469944,0.0,14055292.187262598,237.16980285320255,-42.61102683141183,3.5649796
1750,Gaia DR3 5995921203058821120,1162698.622087738,1063.1694836222057,-10000.0,1093.615495928681,237.5962291927805,-41.03649925354458,8.935675999999999
634,Gaia DR3 5995765003672126976,1162905.5695492057,0.3390391262695756,0.0,3430004.0303447465,237.2593458613443,-41.6550870266488,1.0618418
431,Gaia DR3 5988575743820314240,1163595.9831430889,0.1484376944373287,0.0,7838952.144560331,238.4804030388752,-44.23040733756438,1.2560666
1221,Gaia DR3 5995026372372382592,1163808.7834657086,6491.360228460329,-10000.0,179.28581106363123,241.20566874066319,-41.99047936857495,0.9523461
452,Gaia DR3 5988565092298820352,1164563.0918320816,0.166185587722743,0.0,7007605.820638245,238.88724918535144,-44.334053102347106,1.8740485
1496,Gaia DR3 5994437515170878080,1165619.33049011,0.055638024422306954,0.0,20950048.866630465,240.3181951999249,-44.004085425611535,2.3408592
447,Gaia DR3 5996158079073947520,1165929.9926602903,1053.1475114002847,-10000.0,1107.0908681254423,240.20606843585892,-40.502427471234476,1.4344466
1008,Gaia DR3 5994468748180845184,1166669.2706436084,0.15109414967250118,0.0,7721472.162703727,240.682999244773,-43.68893999353741,1.8619959
194,Gaia DR3 5995108045481392256,1166803.9801082085,2429.8330088271746,-10000.0,480.1992465611447,241.1232135565144,-41.55387179127056,1.6275659
1215,Gaia DR3 5995106980338068480,1167464.8858506414,226.0428100275963,-10000.0,5164.795490323768,241.18397569541776,-41.59188257363704,1.001121
1787,Gaia DR3 5989500879789323264,1167469.3934664696,6019.528874835788,-10000.0,193.94697122344445,237.1967197213245,-42.81128402484677,1.5959374
339,Gaia DR3 5988579690896801792,1167711.743186075,0.13531482154238603,0.0,8629592.30833631,238.36419638198814,-44.19183930758337,2.0383383999999998
186,Gaia DR3 5989478305447548032,1167763.7700881339,0.005401103869970007,0.0,216208352.626001,237.29894098298303,-43.11757513232982,1.1107049999999998
340,Gaia DR3 5996157804211753600,1169580.7598827407,115.57328684858044,-10000.0,10119.819136190868,240.09108974370812,-40.47955857246613,1.7823470000000001
783,Gaia DR3 5995121445782708480,1170228.0263001153,4749.41936255289,-10000.0,246.393914070182,241.0482444625305,-41.40242458074262,0.936318
628,Gaia DR3 5988377694305208704,1171002.6953975088,0.16585883748539598,0.0,7060236.965067457,238.9583935218108,-44.354232632451506,1.1882348
189,Gaia DR3 5989478271087802368,1171358.6065184006,0.007359351357935176,0.0,159166011.99579772,237.2955094450808,-43.1255278755624,1.225686
582,Gaia DR3 5988627592679101312,1174112.9263637278,0.2313512801251851,0.0,5075022.389019894,238.19545150635474,-44.12194337758111,0.93332523
1206,Gaia DR3 5989497340744341888,1175011.7136277873,0.1778924525656342,0.0,6605180.246161717,237.2296793917176,-42.96978807976574,1.3351464
844,Gaia DR3 5988562377877569536,1175965.7734872045,2715.209202601913,-10000.0,433.1031923287191,238.579346763296,-44.37251526612341,1.1194925
846,Gaia DR3 5989381720191561216,1176351.4790881963,3122.2485717844797,-10000.0,376.7641979946101,237.6241498236119,-43.678079219113094,1.2910478
1892,Gaia DR3 5994444180963136640,1180113.3358794525,0.19337067074434305,0.0,6102855.884694583,240.61447628629082,-43.79400907658861,1.0148485
992,Gaia DR3 5994857081936977408,1180197.2457951347,0.40642397592204327,0.0,2903857.340398417,241.0229894261567,-43.22897527521214,0.9771706
407,Gaia DR3 5989419172315763200,1182352.3725025025,0.23342888260619862,0.0,5065150.290322752,237.51339541692784,-43.54541448972547,0.9979323
1356,Gaia DR3 5988621579737154304,1182387.5363330015,0.11341062951119314,0.0,10425720.599816483,237.93669323854343,-43.972797668261826,1.5515728000000002
1929,Gaia DR3 5994442222458186880,1182596.1633325773,0.22046543290409407,0.0,5364088.817710599,240.52151508447776,-43.885320623321284,1.1004481000000002
231,Gaia DR3 5995121480142447360,1182793.1268410487,5804.149282186668,-10000.0,203.7840636647858,241.06266211103048,-41.403291680709394,0.93050635
161,Gaia DR3 5995002767227662848,1183356.112721599,5654.08380208199,-10000.0,209.2922839746122,241.26793377707585,-42.32822130540721,0.95980704
380,Gaia DR3 5988578492623061248,1184358.9641234856,0.1361294112649019,0.0,8700243.049011463,238.3868409053548,-44.23294312692193,3.4696730000000002
1922,Gaia DR3 5996174365592932224,1184495.1382381283,2610.217459480176,-10000.0,453.7917459467228,239.95172426552503,-40.334921032101605,1.0110219
1020,Gaia DR3 5996151172781298304,1185368.8147711852,86.53953210534222,-10000.0,13697.425742125206,239.86821301638875,-40.364334781818386,3.1233041
1908,Gaia DR3 5995727104874628224,1185798.5699915471,0.3133836327029108,0.0,3783856.0991974007,237.11965643038448,-42.08776801350455,1.0813535
411,Gaia DR3 5988574575613040640,1185956.889033358,0.13280294793451097,0.0,8930200.02551591,238.5159840282272,-44.284169428771115,1.6263943
415,Gaia DR3 5995921924613331456,1186273.464399569,3758.600678820828,-10000.0,315.615721319918,237.55279376458677,-41.00434236738347,2.0286383999999997
246,Gaia DR3 5995121342703513088,1188237.25168997,4568.744922684097,-10000.0,260.0795780456684,241.04457184228656,-41.423889673431184,1.1129888000000001
760,Gaia DR3 5988607492225814912,1190240.633371585,0.21634560414607398,0.0,5501570.683950429,238.10361661904648,-44.1017473699766,1.0717134
1574,Gaia DR3 5994442394255368704,1190253.330992103,0.1312282283678884,0.0,9070101.347823717,240.566754849083,-43.863189303761395,3.3796968
696,Gaia DR3 5988560007054633088,1190635.7312356378,0.17398272437386653,0.0,6843413.537295315,238.78704620435212,-44.3634798567839,1.1192565
970,Gaia DR3 5988607560963075712,1190681.1358094816,0.05167513606706852,0.0,23041664.259269897,238.08953474370597,-44.09409335719651,1.5361954
1408,Gaia DR3 5988563786626929408,1190788.0882110172,0.1412885364463914,0.0,8428058.766557,238.64689754952062,-44.332082271600505,0.9427142
627,Gaia DR3 5995395121105363200,1192600.1912312647,2624.0331164267573,-10000.0,454.4912881493174,240.55386582552842,-40.68908276029864,1.5340280000000002
1722,Gaia DR3 5995105812099047680,1193378.8292878882,4716.745473976531,-10000.0,253.00895201406541,241.13434776747425,-41.5688980747511,0.93765974
418,Gaia DR3 5988579489031875968,1193528.0271745084,0.10731940475362785,0.0,11121269.540345285,238.28281852652668,-44.20436006226998,1.0892183000000002
208,Gaia DR3 5995909829973403904,1195845.8145669794,5853.117652745863,-10000.0,204.30920502784946,237.32649356528808,-41.350670521528635,1.0155904
1159,Gaia DR3 5988602956739875200,1198547.2291031755,0.11729767122354036,0.0,10217996.799092803,238.25726328568825,-44.201780019208776,1.9189831999999998
587,Gaia DR3 5996178351322537600,1198732.1682257846,2639.980283919912,-10000.0,454.0686063177243,239.8439706314893,-40.26025631971933,0.882969
731,Gaia DR3 5994346736750844544,1199005.6714774691,0.1728135527284158,0.0,6938146.068681083,240.0759881202472,-44.21024428672349,1.9953405
974,Gaia DR3 5988376457354803968,1199029.4019998922,0.10315397777008332,0.0,11623685.561330182,239.06610341939017,-44.411768834561855,1.1145059
1499,Gaia DR3 5995100933016245120,1199885.5368057482,4612.618633300889,-10000.0,260.1310951968046,241.22671581284817,-41.735503451904975,0.99692124
545,Gaia DR3 5996159346091669888,1200836.114015449,1281.0490301820273,-10000.0,937.384975690446,240.19285934879986,-40.41646608355869,1.5943946000000002
238,Gaia DR3 5995100933016245632,1205997.4128998294,2313.0549009966367,-10000.0,521.3872841410706,241.22295704845243,-41.73922086946306,1.0899472
331,Gaia DR3 5988620239693576064,1206268.906326297,0.17078450296579617,0.0,7063105.172767825,237.95844265484044,-44.04019955839218,1.1204933000000001
1098,Gaia DR3 5994366562327518208,1208167.6528252943,0.12462037552065637,0.0,9694784.24196399,239.42223462660263,-44.41590073788907,1.0660174999999998
433,Gaia DR3 5994366493606681344,1208595.529329222,0.11713522438282777,0.0,10317951.202955173,239.39569932258271,-44.41962255202704,0.9959429
548,Gaia DR3 5989491499588806144,1210839.756089959,0.2011812927805828,0.0,6018649.842411314,237.17693358967082,-43.00890197322897,2.0276804
922,Gaia DR3 5989495519676662144,1210953.634922267,72.16603175318674,-10000.0,16780.105618995643,237.0376050706129,-42.93061095159104,1.1507496000000002
714,Gaia DR3 5995913437744794496,1211345.914396838,0.24143017749906315,0.0,5017375.735481694,237.38530484073672,-41.199452356628505,1.2055808000000001
1273,Gaia DR3 5991860981514899712,1211460.688277342,119.45280112377031,-10000.0,10141.75202992598,241.13035411349568,-43.15499884902505,1.0566031
650,Gaia DR3 5995728719800373888,1211979.5149121813,0.008810703683294854,0.0,137557629.72827035,237.0862765211259,-41.99440629289352,0.95866156
451,Gaia DR3 5995728719800372864,1212218.32989007,0.0061630109923730405,0.0,196692547.0991754,237.08570818814832,-41.995339181209275,1.2617838
1391,Gaia DR3 5996305237540821632,1212506.5026503399,62.57967110247475,-4719.899225679408,19375.405483752864,238.6812029075607,-40.266018854584786,1.0118521
774,Gaia DR3 5989495519676876160,1212802.351674384,283.91388368805366,-10000.0,4271.726116102633,237.0347025095704,-42.93255300172822,0.9930365
320,Gaia DR3 5995021355850687232,1214294.0403680098,5400.6142801958895,-10000.0,224.84368950784713,241.3155311963384,-42.1562823143527,0.9686165999999999
172,Gaia DR3 5995728719800373376,1215253.0943663036,0.011540938312479878,0.0,105299331.94878799,237.08005873249718,-41.99720680056016,4.1957855
427,Gaia DR3 5996309468096532224,1215294.3796113427,48.69374861873593,-10000.0,24957.91377917725,238.99453518686195,-40.17965386571921,1.0974473999999999
839,Gaia DR3 5995342688127245184,1216847.321851419,4942.054624782527,-10000.0,246.22296073972794,240.74908498195416,-40.837713261721746,1.0715191000000002
592,Gaia DR3 5989470952453736960,1217344.2677106492,0.1992366016951495,0.0,6110043.322126619,237.32846167288693,-43.372328428803904,1.8328494999999998
838,Gaia DR3 5994366420581642368,1220896.281783844,0.11996459619509273,0.0,10177138.260010965,239.41684244807524,-44.438880051169356,1.0917416000000002
567,Gaia DR3 5991860397362243456,1222475.2494601188,0.2970734119201891,0.0,4115061.1276802705,241.11330963278397,-43.210544318199645,2.0767279
654,Gaia DR3 5995925051338286720,1223530.2348144238,2806.373269136492,-10000.0,435.98271415651647,237.46986456422886,-40.994824351603796,1.0473127
329,Gaia DR3 5995955562790040064,1225183.2611873783,2548.2563912291625,-10000.0,480.7927747789954,237.7977112376248,-40.66666136272067,1.371693
1857,Gaia DR3 5996160106302134784,1225781.6387067975,3209.038529963923,-10000.0,381.9778501445971,240.18068384138692,-40.36256484761342,1.0565447000000001
424,Gaia DR3 5991851910504216960,1226239.673416428,242.57408324255695,-4099.685787075607,5055.114120292376,241.0360726650978,-43.38740919046022,1.0225304
763,Gaia DR3 5988554612574423040,1226560.7904685363,0.17063481709806852,0.0,7188221.087162992,238.36335279177788,-44.30287242855841,1.0094315
1835,Gaia DR3 5988606667592477056,1228723.156768524,0.19039205387081715,0.0,6453647.259891554,238.1030710097543,-44.17934131465808,1.0088423
1104,Gaia DR3 5994339452486192000,1230221.1404176822,0.16337683715497833,0.0,7529960.561365878,240.36518129897462,-44.10829312132901,3.3301735
423,Gaia DR3 5988561312753260800,1231178.7830689696,0.1854312107262264,0.0,6639544.541866264,238.64752607722542,-44.404997365488406,2.016405
197,Gaia DR3 5995758990715047808,1231790.804303751,3829.981839676587,-10000.0,321.61792297369396,237.10131098094377,-41.73314457438971,3.0571496
274,Gaia DR3 5995911307442213888,1232615.3711140475,0.3564011997849955,0.0,3458505.1112556346,237.29165944489296,-41.28536981311154,1.0094683
732,Gaia DR3 5994338559157542528,1234325.111381169,221.31974133320915,-10000.0,5577.112570011655,240.3956534343404,-44.19907338971922,1.0561056999999998
1490,Gaia DR3 5996179450834124288,1235380.8295819163,2665.4519066358953,-10000.0,463.47894197840094,239.8053307720324,-40.20129026914809,1.0056521999999999
265,Gaia DR3 5995102857161439104,1235596.2114286092,4127.751568754249,-10000.0,299.338802456445,241.25415994057158,-41.66542828725257,1.0711142
520,Gaia DR3 5994322684928060160,1236491.3176973008,0.14178484932852828,0.0,8720898.767062474,239.79548862660118,-44.388572585135186,1.1505296999999999
659,Gaia DR3 5995706660831045632,1238095.5623784848,0.3912876195859982,0.0,3164157.260299857,237.01541322223252,-42.28060824990201,1.0252744
391,Gaia DR3 5995339973707918208,1239428.2359234344,4812.950383207426,-10000.0,257.5194292980556,240.80005681135097,-40.84293581145576,1.1342964
488,Gaia DR3 5994996822993035776,1239626.7131825585,6362.717692076108,-10000.0,194.8266091903376,241.34701730009067,-42.44211127590211,1.0921366000000001
185,Gaia DR3 5995010085877028608,1241556.4061936028,3434.33220772513,-10000.0,361.51319415194206,241.37541600803704,-42.137205233054644,1.5314689
402,Gaia DR3 5994344606451706112,1241614.5211738823,0.1343723379518572,0.0,9240105.069978962,240.05610684629525,-44.30126979789815,0.8609614
1938,Gaia DR3 5995729063379871488,1241995.2737956855,0.2883235237018303,0.0,4307644.613417303,237.0400412706409,-41.95313163058748,1.0018482
611,Gaia DR3 5988372849581109120,1242505.7347832965,0.1829361153897163,0.0,6792019.892498185,239.0424449445668,-44.4863841587747,1.3482832
385,Gaia DR3 5988602578782481152,1243035.5589062304,0.1187254288188701,0.0,10469834.232417306,238.1648209344054,-44.241895808923175,1.8841189999999999
326,Gaia DR3 5994435041298989056,1243116.723795662,0.006403430315170578,0.0,194132935.41284475,240.57669012733209,-43.97702886416143,1.0426385
437,Gaia DR3 5991862355904500352,1243686.9271113966,0.24409696810386167,0.0,5095052.743884209,241.18554957119616,-43.13632603764681,1.1051136000000001
1139,Gaia DR3 5988622610513936768,1245919.020206388,0.2116510214749245,0.0,5886666.700325843,237.83416107980165,-44.03380633024087,1.7199811999999999
686,Gaia DR3 5991887507202922496,1245963.9586736902,0.031636563797986954,0.0,39383669.055517696,241.25848612243297,-42.939415772844725,1.0153818000000001
280,Gaia DR3 5995923780027997568,1246402.4083693281,4411.899729000423,-10000.0,282.5092329674768,237.44339839865785,-40.98645016682863,1.219049
1836,Gaia DR3 5995925257505790080,1247558.476110381,1070.7164973397098,-10000.0,1165.162280781188,237.45345415971016,-40.971629315058436,1.4603426000000002
917,Gaia DR3 5996226695488954496,1248349.049943197,1269.004186932087,-10000.0,983.7233500081468,239.77478559602505,-40.16037188140117,3.1080158
996,Gaia DR3 5991888980362377472,1248734.1736086675,2293.4239730562035,-10000.0,544.4846606118848,241.28913009567668,-42.89896266857411,3.6172337999999997
570,Gaia DR3 5988550420684756352,1249432.4738901386,0.15678879014560304,0.0,7968889.055970417,238.4744818009116,-44.387011444202074,1.0405221
1157,Gaia DR3 5996206972990146176,1249654.4383615502,3049.257986245099,-10000.0,409.82246959706845,239.59390303430808,-40.1385636853038,1.1356700000000002
1871,Gaia DR3 5989399552899819264,1250324.507298405,0.29178569529834536,0.0,4285078.149632975,237.34243215159344,-43.506269406280715,1.0640246000000002
257,Gaia DR3 5994902020184477056,1250959.3832041458,2569.088072588865,-10000.0,486.9274029767132,241.34743123560227,-42.57681648897281,1.5003796
294,Gaia DR3 5989447897077675008,1250989.5005110893,162.33000783805375,-10000.0,7706.458695912351,237.2300155707786,-43.42790521051288,0.9685787
1336,Gaia DR3 5996341280900030976,1251021.3602171524,354.90455590269767,-10000.0,3524.9515381260376,238.2427860933829,-40.34099093589189,1.0215
534,Gaia DR3 5989491740106967808,1251267.4846150514,0.20437988806751384,0.0,6122263.283565915,237.11273279433001,-43.03901735268554,1.0379063
1596,Gaia DR3 5995410205024389504,1251906.4151054074,4239.403010804392,-10000.0,295.30252535907607,240.4316525564272,-40.47963775328311,1.0303419
191,Gaia DR3 5995001839514206080,1251988.1614610562,4155.076714666995,-10000.0,301.3152939009926,241.36113147372433,-42.33581336618203,1.6079566
657,Gaia DR3 5995407829887256704,1252347.9891234096,0.0032584509726512616,0.0,384338447.819096,240.32697722299582,-40.46769625908843,0.92703056
584,Gaia DR3 5989447897077678720,1253204.7546747,197.9142154656647,-10000.0,6332.060341022412,237.22381134361981,-43.42505442731324,0.98205674
1338,Gaia DR3 5994996651193961856,1253564.0629516365,4229.250337223947,-10000.0,296.4033724649338,241.3834259993841,-42.4629893779321,1.1959734
373,Gaia DR3 5988623946228794752,1253867.0520411143,0.14575973451159588,0.0,8602286.88150748,237.72700568858917,-43.96267773815545,1.0878025
610,Gaia DR3 5995923298991529344,1254681.7811257243,4803.669050076021,-10000.0,261.19238607952565,237.39625100675738,-41.02417627718904,1.0423561
1435,Gaia DR3 5995398591432174848,1254993.6345727565,3375.0342247804674,-10000.0,371.8461950276634,240.5736249359039,-40.52982827533162,2.2948885
522,Gaia DR3 5996222091283124608,1258248.5758310824,286.2849738927379,-10000.0,4395.091222295548,239.344690431043,-40.069436303064734,1.0540746
1266,Gaia DR3 5991438769029303040,1259081.392494469,0.18577271386259153,0.0,6777536.7346237935,240.65018713182513,-43.94959294333085,2.4100437
515,Gaia DR3 5988557773672374016,1259119.0577180649,0.1589257927594605,0.0,7922685.398359369,238.7141632165085,-44.47060506138219,1.1077894
512,Gaia DR3 5996176152299780864,1259344.284297079,2594.774170523337,-10000.0,485.33868519397333,240.02143014175377,-40.24689119327353,1.1018077
1196,Gaia DR3 5996222091283125248,1259735.2927779197,85.66088492445772,-10000.0,14706.073768545002,239.3439748874363,-40.06878385772745,1.0216589
887,Gaia DR3 5995727036153560960,1260275.4692161696,0.10240825463611142,0.0,12306385.590637423,236.9973360121268,-42.01990753776924,1.0814309
655,Gaia DR3 5988600826435520640,1262797.1661747317,0.13441620464120038,0.0,9394679.529492289,238.1808145323865,-44.28892767610746,1.3169520000000001
490,Gaia DR3 5995133059380058496,1264292.4158908809,380.66169415692417,-10000.0,3321.301920570154,241.06692230043248,-41.17774805381517,1.061534
1822,Gaia DR3 5991862115386273280,1264715.9732551228,0.009348984336934768,0.0,135278435.35459197,241.24184127062185,-43.09265540316758,1.001112
1505,Gaia DR3 5995002148752297344,1267566.322314129,5353.1523931772745,-10000.0,236.7887609419963,241.38814796513057,-42.30578979364879,1.1928693000000001
1278,Gaia DR3 5989398625186797312,1268770.76089661,0.16033338548907952,0.0,7913328.574871435,237.33830647628525,-43.55846859486432,1.1434118999999998
311,Gaia DR3 5989393539944914816,1269449.864496978,0.18878063686501179,0.0,6724470.716796566,237.41310470247254,-43.66492637329344,1.5677649999999999
1828,Gaia DR3 5995817436648896768,1269684.5743970184,1411.6479305282235,-10000.0,899.434304360802,237.05852019734826,-41.46046210346215,16.132648
529,Gaia DR3 5988370513117760384,1271036.4179378026,0.09112276937705514,0.0,13948614.892051905,238.8468922184571,-44.51583720976899,1.2938056999999998
284,Gaia DR3 5995917423475959424,1273237.7720284332,2532.3734074646077,-10000.0,502.784371481451,237.28772482632544,-41.126742198679544,1.0404105
742,Gaia DR3 5996324929967848320,1273823.8463541467,3696.7708086528096,-10000.0,344.57744671987336,238.69523316922283,-40.09171788826481,1.0972129
569,Gaia DR3 5995959685957157120,1274615.0783316367,2073.537132200688,-10000.0,614.7056922867165,237.73650146524986,-40.600113101596854,1.3206306
374,Gaia DR3 5991432339443966720,1275285.6562116782,0.0667872054575436,0.0,19094759.954021025,240.61793998308622,-44.01560387370509,1.0702833999999999
566,Gaia DR3 5994321929012200960,1276747.4780408752,0.19695799870965064,0.0,6482333.728030089,239.75401927286,-44.47339716343564,1.3521855
1602,Gaia DR3 5995704290030640384,1276913.0532295175,0.13134817440059776,0.0,9721589.653275808,236.9486637978204,-42.40153496883596,2.7202544
665,Gaia DR3 5994338352979084544,1277801.8325820272,0.11565349398126772,0.0,11048536.35281431,240.42873857726173,-44.1655361986945,1.1077173999999999
308,Gaia DR3 5991464156565000704,1278322.2239938835,0.16780694011148298,0.0,7617814.99111197,240.87196249360363,-43.768857238039,2.430112
543,Gaia DR3 5996178832371600384,1278507.0927795956,0.0031635938675945575,0.0,404131233.74515516,239.89145584725782,-40.21168692280222,1.0268760000000001
875,Gaia DR3 5991853010055190400,1278846.7666847021,0.005879521685581503,0.0,217508640.17065364,241.15974705935392,-43.34011967042321,1.0088595
1620,Gaia DR3 5994338593497325568,1279306.5030787527,0.15314121202888512,0.0,8353770.262948246,240.37335531907317,-44.20516038681589,1.2248769
691,Gaia DR3 5988369001289703296,1279654.7429835966,0.14158450124300775,0.0,9038099.027430046,238.83430511559357,-44.529130632732794,1.2412107
1158,Gaia DR3 5996207522754187264,1281572.9404129807,120.09926037779024,-10000.0,10670.947817510289,239.62839128521227,-40.088130569113225,4.2753043
818,Gaia DR3 5995011116645989888,1282280.0564142498,5075.800828667323,-10000.0,252.62615687600155,241.47165360379083,-42.09818859132224,1.2324357
723,Gaia DR3 5995011322804376576,1284672.6930155377,6214.758921290365,-10000.0,206.7131982569007,241.4180300407737,-42.1352470383321,1.3746752
355,Gaia DR3 5989392955829341952,1285209.6240116851,0.1431244558223971,0.0,8979664.702491513,237.41126178729317,-43.70747574614829,2.0075963
889,Gaia DR3 5994316465844770432,1287450.4823453415,0.004012300322310167,0.0,320875901.33434093,239.610344994078,-44.52609242299953,0.8935174000000001
741,Gaia DR3 5988552585379275392,1287630.378579117,76.46082432128614,-10000.0,16840.393626526075,238.25348263838185,-44.38304253885642,0.9429668999999999
560,Gaia DR3 5988553341293521664,1287916.924982876,111.39273409136638,-10000.0,11561.947334253442,238.25226700253674,-44.38118362386296,1.0494921
1341,Gaia DR3 5989684910543252352,1288215.342114062,0.013091819153842792,0.0,98398498.09840499,236.98046247950063,-42.80787797329236,2.997718
1152,Gaia DR3 5995732705512132480,1288380.1951728482,4692.278454653935,-10000.0,274.5745393466571,236.95610631069653,-41.92988092470775,1.021536
504,Gaia DR3 5996208274351856640,1290380.3848311373,41.19787349687849,-10000.0,31321.528887380744,239.62741285902996,-40.079407549658534,0.90744823
1939,Gaia DR3 5989699513431683840,1290720.5580679674,39.310699787077674,-3417.46799227152,32833.82298099554,236.9246990381152,-42.42800231515517,0.9688508
625,Gaia DR3 5996180855282797696,1293504.0233859678,2947.413531760587,-10000.0,438.8607195588586,240.008306658325,-40.12660393232423,2.5826056
1933,Gaia DR3 5996179725727358336,1294027.4227304372,0.0405947977534831,0.0,31876681.110436317,239.86350548977646,-40.17395637554645,1.0941306
399,Gaia DR3 5991472510302555008,1294409.1209361416,0.2652548172679364,0.0,4879870.361142759,241.00564612621798,-43.64384290065424,1.0445815
588,Gaia DR3 5994319798711426048,1295888.0758855855,0.1500039275070793,0.0,8639027.640289133,239.92470223123482,-44.4553769508704,1.0345745000000002
940,Gaia DR3 5988557223944119936,1296866.5364724856,0.12756427417046137,0.0,10166377.262802523,238.68058483772163,-44.530649069427604,2.0744293000000003
517,Gaia DR3 5988357490774743040,1297436.8818271295,0.15942440168342034,0.0,8138257.808259092,239.37564080766685,-44.577260277527806,1.1441807
249,Gaia DR3 5995109351153097216,1298102.5935296167,5246.962428065829,-10000.0,247.40077927490174,241.35668399094357,-41.55573599407814,0.95249605
735,Gaia DR3 5996322146828228480,1298676.1347619486,2360.858698768766,-10000.0,550.0863458872967,238.51189763027887,-40.1158908678704,1.1165148
530,Gaia DR3 5988553375623493504,1299087.4280078036,0.1364392591147668,0.0,9521360.90767737,238.2283549110317,-44.38211926165271,1.2407718
862,Gaia DR3 5995807987715011584,1300269.6698416204,4310.410816145407,-10000.0,301.65794521747904,237.03281738500118,-41.5749312056916,1.0781659
1819,Gaia DR3 5996328022343569792,1300427.612477324,2215.907017010367,-10000.0,586.8601897528266,238.65819327633702,-40.05850762745044,1.3058498
1222,Gaia DR3 5994308597465163392,1300737.1002968336,0.3286140646366965,0.0,3958251.457480617,240.02681294613683,-44.42577948814175,1.1530013000000001
1064,Gaia DR3 5988536844287144960,1303819.4123755922,0.05340846318487029,0.0,24412224.85399921,238.614912957516,-44.52743675687794,1.3851337
1188,Gaia DR3 5989445045206470016,1304863.433965404,0.41530076861837356,0.0,3141972.114105244,237.2469827572194,-43.533474592797575,1.0612389
469,Gaia DR3 5995962950133755904,1306282.0554022058,0.1298677463254923,0.0,10058556.434237514,237.52961725206453,-40.746661908160746,1.015501
298,Gaia DR3 5991471170272711808,1306288.6339751815,0.3850407003983703,0.0,3392598.8411710006,241.0624465282644,-43.59867383494957,1.0980252000000001
377,Gaia DR3 5995115501546543488,1307038.6134437032,6271.040455157845,-10000.0,208.42452265934304,241.25133355888576,-41.361066697493314,1.422133
325,Gaia DR3 5991465363473889920,1308488.8574641503,0.31866160497212714,0.0,4106201.8048223974,240.91663373872882,-43.7975381714966,1.1491639999999999
364,Gaia DR3 5995936836725979904,1309605.358439166,1554.24485468128,-10000.0,842.5991274764228,237.34176730010154,-40.91535673910676,1.3552594999999998
429,Gaia DR3 5988599692562822528,1310915.687516111,0.21925577783031908,0.0,5978933.37401864,237.93822536867341,-44.24670969160038,1.2838664
237,Gaia DR3 5989692126072800384,1311831.8578645051,0.21899426729179203,0.0,5990256.613049126,236.92069557460343,-42.71801537357326,2.2362216
296,Gaia DR3 5991857957820049152,1312341.2539974032,1942.1291626531947,-10000.0,675.7229535674026,241.302094161774,-43.22735019877492,1.1727355
981,Gaia DR3 5995051454985278592,1315365.253682021,5741.455813983069,-10000.0,229.09960405486453,241.4470141143697,-41.77793286163832,0.9479183000000001
920,Gaia DR3 5988595328876561024,1315925.059963568,0.183649777899702,0.0,7165405.126066877,238.06087837679038,-44.330223261283216,1.1004124
682,Gaia DR3 5994331034374709120,1321232.498278094,0.003951261428792287,0.0,334382455.3471604,240.07182244067874,-44.445833299394685,1.0744263
590,Gaia DR3 5996170139344019328,1321658.479498547,1204.5854762021002,-10000.0,1097.1894528112382,240.24355421478882,-40.18751573991074,1.2663745000000002
243,Gaia DR3 5995731399842081152,1324449.968565296,5402.560400311439,-10000.0,245.1522741863184,236.88969665288144,-41.93655578505661,1.0179017
1018,Gaia DR3 5991894379182843136,1326053.109474981,5183.829894845155,-10000.0,255.80567579843228,241.4346092858718,-42.86391915029626,1.4971457000000001
264,Gaia DR3 5995005687807043712,1326702.4611776879,0.49748083058105336,0.0,2666841.372818548,241.48678896114262,-42.234461559227206,0.9630841
1662,Gaia DR3 5994331103094174720,1326844.7098142589,34.12180827704295,-3564.4598089871615,38885.533235557035,240.1033138701889,-44.44416923112119,1.0395975
1783,Gaia DR3 5988367523820364288,1328349.374002397,0.15999397059616638,0.0,8302496.456914769,238.9256515192484,-44.62673783452224,1.1248437
1014,Gaia DR3 5995398007317762304,1328589.9075864565,3834.1433063963855,-10000.0,346.5154537572996,240.71611776184784,-40.50496428140079,0.84858954
635,Gaia DR3 5991335449298886528,1328616.4421249353,0.21958961350303874,0.0,6050452.118066821,240.48558078680816,-44.234039756586206,1.145347
555,Gaia DR3 5996344411951799808,1329326.6325240203,187.8143290441029,-10000.0,7077.876535244898,238.22418695513286,-40.187352933512614,1.0906912
645,Gaia DR3 5995977175071966080,1330184.269709501,83.00162247421265,-10000.0,16026.003228102789,237.52156753196385,-40.387248631792346,1.0298629000000001
573,Gaia DR3 5991431072446715136,1331548.9710043962,0.3478049176286493,0.0,3828436.2972293817,240.65671339481395,-44.11121466535408,1.0913795
477,Gaia DR3 5991994434738535296,1332289.2294683377,2999.108611474076,-10000.0,444.2284031899436,241.53769898962403,-42.49973204040923,1.4017087
248,Gaia DR3 5989466313885950592,1332599.297174879,0.31223566828278576,0.0,4267927.8267720835,237.00190293392762,-43.14929786170842,1.1871450000000001
426,Gaia DR3 5989385671563308032,1332746.4512637106,0.2717691799255931,0.0,4903964.649812755,237.41070237927795,-43.837418404681884,1.5800858
1849,Gaia DR3 5991846687824380032,1335330.2248318086,2232.5436086634536,-10000.0,598.1205561450262,241.18629407667632,-43.49903220224208,1.1625528
1138,Gaia DR3 5996224152867442304,1336256.262004514,0.0029332553564192488,0.0,455554017.51170397,239.41043949391758,-40.004529428674715,0.95725584
218,Gaia DR3 5989711436261247104,1336689.5058902244,0.3147783313954677,0.0,4246447.015474174,236.84471691415428,-42.412030480282674,1.9375912
1342,Gaia DR3 5991470105120624256,1337896.321825282,2980.266390184742,-10000.0,448.9183672411069,241.09706141077,-43.6517625704477,1.4767745
392,Gaia DR3 5989367976293779712,1338173.9685403355,0.26455852189505075,0.0,5058139.722564611,237.5841582428557,-44.03163751569337,0.99718964
957,Gaia DR3 5995062931138573568,1338658.3783759428,3201.2079842255016,-10000.0,418.17288503977574,241.44640528951803,-41.523344731288226,1.265782
837,Gaia DR3 5994335501120341120,1338803.378670563,0.18242293837000303,0.0,7339007.860706135,240.3568177097497,-44.33691498112937,1.1756316
576,Gaia DR3 5996229306821705088,1340561.4659979548,1232.2502722113402,-10000.0,1087.897074343708,239.88640193005924,-40.028571819869974,1.8878188000000002
997,Gaia DR3 5989449408893430016,1340694.8655249733,0.2207309103956381,0.0,6073888.170541732,237.11671469857941,-43.434051155793256,1.4082967
905,Gaia DR3 5989370622022610560,1340791.6822174157,53.33828535801536,-10000.0,25137.510012138577,237.41514617506303,-43.983151865106144,0.9971578999999999
1723,Gaia DR3 5988364397084534528,1341284.704775377,0.1780353281807238,0.0,7533812.072477199,238.97646187511023,-44.654304324486816,1.0000364
356,Gaia DR3 5991469211771038208,1341729.0049880166,0.22790096215984854,0.0,5887333.6570072705,241.07163936375736,-43.693435761154966,1.0337775
348,Gaia DR3 5991848371451990144,1344299.8611771592,0.19097964974435264,0.0,7038969.141354344,241.23163089546287,-43.44831063846948,1.3153371
247,Gaia DR3 5991891218086133120,1345460.566921596,0.23825619560455827,0.0,5647116.808474109,241.44595518624783,-42.912770701517786,2.508019
1649,Gaia DR3 5996376125990736768,1346840.6371538015,75.14554039033237,-10000.0,17923.09470605757,238.50177156697768,-39.98633751688456,0.99766725
453,Gaia DR3 5991333387721998592,1347487.6706728265,0.011973328899717387,0.0,112540771.40607336,240.43223528818433,-44.30864411415746,1.0938518
1199,Gaia DR3 5996244768712525440,1348475.802423404,2602.7096642917854,-10000.0,518.1045818993927,239.60673397644055,-39.929595285989215,1.600709
323,Gaia DR3 5991846619103822336,1349321.7014556904,0.29964468182786,0.0,4503072.416385649,241.20687215705868,-43.50991107616982,2.3502376
549,Gaia DR3 5996184226836264960,1349460.7600116374,1833.279502207604,-10000.0,736.0911188864761,240.110512623879,-40.088834492546304,1.556669
690,Gaia DR3 5988594057565875968,1351470.250509709,0.14798440599242033,0.0,9132517.993679214,238.10667316034184,-44.42474397085535,1.1148375
342,Gaia DR3 5995116154381769728,1353489.6881848015,5506.326267639278,-10000.0,245.8063003166505,241.35348950571338,-41.3488817300732,0.9889023000000001
1007,Gaia DR3 5996896087597748736,1354047.6460918146,317.85762786392326,-10000.0,4259.918678659146,240.80585807305454,-40.512656345008224,0.98653084
332,Gaia DR3 5989469882983654912,1356166.3515245358,359.28723694286987,-10000.0,3774.602079005048,236.87411200668132,-43.121593323341855,1.0138695
1399,Gaia DR3 5996825654427259520,1356569.5579555705,4039.2771277933243,-10000.0,335.8446363140899,241.15348458323047,-40.91794155827024,1.1159093
476,Gaia DR3 5991334933901643392,1356706.2266826069,0.08341297999691565,0.0,16264929.351915896,240.4787852224632,-44.29767741713829,2.3459456000000003
1254,Gaia DR3 5988534752640582912,1358586.1359500757,0.21643471964381614,0.0,6277117.359848197,238.5623061295786,-44.61243873520729,1.3367138
1195,Gaia DR3 5995966008156761984,1359179.6397137837,217.0548187443134,-10000.0,6261.918752031359,237.49393412663326,-40.62015031421178,1.081113
381,Gaia DR3 5991460033389529216,1359463.5326497722,0.032634287892477444,0.0,41657520.98311124,240.9362688910693,-43.91021457638553,1.0304976000000001
638,Gaia DR3 5988534752639582080,1360914.9546027256,0.09889283921796037,0.0,13761511.605539624,238.54796505410732,-44.612767028841574,3.7461
1287,Gaia DR3 5989462637408212480,1364317.95360124,0.23718106790579785,0.0,5752221.143312803,237.02083609483088,-43.335425087083394,3.6705697
317,Gaia DR3 5995061419309894400,1364410.2687782843,4238.044304768779,-10000.0,321.9433707295149,241.4823737806514,-41.620910531052395,1.0392356
525,Gaia DR3 5995833654438088704,1365063.4561607041,0.1159469919386492,0.0,11773168.353371318,237.0798856908214,-41.19117946130432,4.2029104
617,Gaia DR3 5996409489291817216,1365253.2989911158,0.0043702071756657876,0.0,312400132.1020035,239.13458367941726,-39.94231086834053,1.0158561
608,Gaia DR3 5995004175978359808,1365924.774739163,4686.056787699512,-10000.0,291.48702984662833,241.57382680527095,-42.34541188879029,1.0773509
1309,Gaia DR3 5995930583265593472,1366484.4457793485,0.005676117396364816,0.0,240742808.92331314,237.17509023782532,-41.025883879056465,0.98528504
1889,Gaia DR3 5988352199384427392,1367678.3424099623,0.11917857070508747,0.0,11475874.683833402,239.21382392912295,-44.70840974748835,0.9866119000000001
1279,Gaia DR3 5995007440152763776,1369042.8628438876,0.03228600086386933,0.0,42403606.0897204,241.5591910443681,-42.20060211580417,1.0373116
1214,Gaia DR3 5989370484554805120,1369097.9258590995,0.2668518872773187,0.0,5130553.655917378,237.4596159821933,-43.98507080608368,1.0806402
289,Gaia DR3 5989463870042928256,1369451.834242276,0.28746660271678304,0.0,4763864.1195182,236.9743240586081,-43.25313912001275,1.9897511000000003
1437,Gaia DR3 5991990964374741504,1369827.2967003335,4891.166446396832,-10000.0,280.06147648265824,241.54983442890884,-42.68341637819089,1.0925153
408,Gaia DR3 5995037023894652160,1371260.3184025632,5866.523501315956,-10000.0,233.7432583530889,241.57292594959446,-41.94123997452615,0.9774243
1551,Gaia DR3 5991459144367064704,1371798.800927394,0.014190296307367043,0.0,96671610.74115205,240.9415631655777,-43.936404566965415,1.130067
851,Gaia DR3 5988546331912606848,1374003.9680710707,0.0977303016710916,0.0,14059139.740458798,238.16896264509685,-44.498625303440924,1.0559178999999999
1734,Gaia DR3 5991848543249265152,1374688.8012873044,0.1293317806073889,0.0,10629164.732993452,241.29560952324024,-43.44119829371958,1.8369164
244,Gaia DR3 5995771600758270848,1374820.3125055698,0.25252693636558304,0.0,5444252.13520685,236.79228517010398,-42.048707422068645,3.193373
1791,Gaia DR3 5988344090487858304,1375035.4760003176,0.08937837226846425,0.0,15384431.838500569,238.75979584650744,-44.68544597634527,1.6550169999999997
375,Gaia DR3 5995113439962272256,1377013.3087570695,3331.4425362675747,-10000.0,413.3384543681262,241.44681277405903,-41.32798571829043,1.1849604
513,Gaia DR3 5995823312163477120,1378481.543494625,251.32776963101483,-10000.0,5484.7959917777225,236.78706083735636,-41.486548037655396,1.1164247999999999
1410,Gaia DR3 5991857545504279808,1378999.5255483077,0.23194019343129121,0.0,5945496.143413434,241.4104124212032,-43.209657881195746,1.1146109
1737,Gaia DR3 5988542616726108032,1380106.2833168427,0.05918007892692164,0.0,23320453.57731042,238.27190931012873,-44.55479976097593,1.0432918
1860,Gaia DR3 5995928590387982464,1384301.8222323353,956.2221156005518,-10000.0,1447.6781070503998,237.06707023226758,-41.10900975981993,1.6663678
1812,Gaia DR3 5991836929653851776,1384432.4807166895,0.21681161240250685,0.0,6385416.654466439,241.32261846942845,-43.426103694767555,1.3124616000000002
482,Gaia DR3 5995834375993812096,1387457.4240002208,6387.138157275439,-10000.0,217.2267750964179,237.03885376025084,-41.181177341468,1.0535271000000002
1233,Gaia DR3 5996895817029057408,1388201.4721090603,2853.5160611340666,-10000.0,486.4880527630009,240.8625344045906,-40.47763150756969,1.6239449
598,Gaia DR3 5996632380917831424,1389374.9377835956,5706.534139832675,-10000.0,243.470888588136,241.3094115921421,-41.09839296642864,1.0033431000000002
1180,Gaia DR3 5995941166066868480,1389450.0869463068,3669.981351899404,-10000.0,378.5986776818893,237.28009599870722,-40.79630180747605,2.0156636000000003
1361,Gaia DR3 5991836173739692800,1389609.3042393925,2199.7577012533143,-10000.0,631.7101667368461,241.29847403707728,-43.511277339200134,1.2394521
1530,Gaia DR3 5991842839531637632,1391313.3434699958,0.41604036636943137,0.0,3344178.7286442085,241.34253731921933,-43.41339544627545,0.9174865
409,Gaia DR3 5991993232117765248,1392202.2480674807,5051.1693755321385,-10000.0,275.61979109457457,241.601537529106,-42.57668457912296,1.1501918
593,Gaia DR3 5991418806032731264,1392429.0760202513,219.55478954687172,-10000.0,6342.057392116186,241.15121061832642,-44.15449431923175,1.1777852
798,Gaia DR3 5996414574518643584,1396494.0182642045,2156.96316337991,-10000.0,647.4352654571678,239.2635509485836,-39.8354596741038,0.9303139000000001
470,Gaia DR3 5991836723538557696,1397061.832836421,0.19899989965382095,0.0,7020414.760342802,241.32876091152968,-43.46198884073522,1.3942066
281,Gaia DR3 5992003849278138624,1397488.704337372,2700.024310353171,-10000.0,517.5837487754236,241.64555632238375,-42.26972274930641,1.5504451000000001
870,Gaia DR3 5995771944344556416,1397750.35934431,0.36676007757814466,0.0,3811075.536285693,236.7566850635453,-42.01035423508861,1.3499751
559,Gaia DR3 5989659587414817664,1398601.8947377377,0.021330792555022904,0.0,65567272.811361134,236.8199311979608,-42.961185029179475,1.196813
314,Gaia DR3 5991993747513958784,1399615.2168183103,4257.213170049124,-10000.0,328.7632450883732,241.60917446988338,-42.52781226609029,1.7907362
422,Gaia DR3 5989462156355787136,1400983.7027539937,0.23187605174049053,0.0,6041950.827772146,236.96553828017858,-43.36810046376422,1.6721783
1415,Gaia DR3 5996376297789455232,1402529.9145695476,109.83120502839546,-10000.0,12769.867308721063,238.53874104573208,-39.94514141453332,1.2848582
1948,Gaia DR3 5995941436629591680,1403553.977207234,2014.0036551113585,-10000.0,696.897432954077,237.26013114640708,-40.78793431208576,1.5855455
712,Gaia DR3 5991425059505336192,1403793.0538246226,0.11569634146905129,0.0,12133426.485228458,240.6353387775149,-44.288167182843615,1.4468862
1201,Gaia DR3 5996376293475597824,1403802.5275635526,71.8277103684855,-10000.0,19544.024449086057,238.53809107910027,-39.94485075358934,2.7650752
971,Gaia DR3 5991427086717172864,1403880.1996697278,0.24096697292467215,0.0,5826027.453598755,240.74086594584202,-44.205319736651575,1.0629252
1754,Gaia DR3 5994303546555485952,1403891.822017456,0.13069964583585936,0.0,10741359.037656074,240.07653610605226,-44.599684295758635,1.1921197000000001
1926,Gaia DR3 5988348694679809280,1404434.4465931978,0.1214387858344385,0.0,11564957.908158844,239.24896412560483,-44.7717111000669,0.9838370000000001
1627,Gaia DR3 5994309181552878464,1406240.8661735915,0.18275827622967256,0.0,7694539.996680461,239.71793607752403,-44.71502794042555,0.8705906999999999
621,Gaia DR3 5988339967316997376,1407389.1627996117,0.09920261012655478,0.0,14187017.468634916,238.85137938273465,-44.75664267688733,1.3343982
1411,Gaia DR3 5988541177913864832,1407667.7909085248,0.09327209521976573,0.0,15092057.143048065,238.30342495808515,-44.61878001989894,1.1883531999999999
1766,Gaia DR3 5992000688182919552,1410175.5378987133,5978.378000443319,-10000.0,235.8792866215792,241.67221378324248,-42.39083321008631,1.2759753
1846,Gaia DR3 5995034172050799360,1410266.3602956135,79.22058427752252,-10000.0,17801.766714509733,241.62348279362618,-41.96484894720173,0.98349047
1510,Gaia DR3 5995970028239777024,1411171.589762169,3119.3849954379684,-10000.0,452.387759710961,237.52211041311736,-40.478467711050136,1.2835146000000002
552,Gaia DR3 5996636160489250816,1413158.1549591771,3386.5231345605553,-10000.0,417.28879408424666,241.26722379730057,-41.014536906013305,1.5472255
1547,Gaia DR3 5991834455752205440,1413688.9164670415,0.16819149105273853,0.0,8405234.459951138,241.30834628728257,-43.55874259958641,1.1632198999999999
596,Gaia DR3 5996832285883332480,1414227.4501175927,2745.5099564327566,-10000.0,515.1055623761422,241.13507863197273,-40.71520130212212,1.746231
1002,Gaia DR3 5995786134927706624,1415384.4522474823,0.11390813385667961,0.0,12425666.23054622,236.7988089575411,-41.6518753984059,1.2968419
604,Gaia DR3 5996902551537608960,1419027.2732618456,2174.180964226141,-10000.0,652.6721080767634,240.78195800673328,-40.33634969125158,1.2182344999999999
577,Gaia DR3 5989769504221882240,1422531.3220281154,1387.3685224986932,-10000.0,1025.3449598712914,236.5049258608822,-42.081030436399004,1.0690079
414,Gaia DR3 5989658178647930112,1424447.8468802797,0.3375738522747947,0.0,4219662.859790274,236.79872465565091,-43.05031208932672,1.0710149
734,Gaia DR3 5995769092497365248,1424475.8489284697,0.18329503834487265,0.0,7771491.589686649,236.6966864887744,-42.13985451941921,1.3710067
358,Gaia DR3 5989442674380334080,1425247.9651040856,0.1432991008849522,0.0,9945965.859537018,237.0063297951181,-43.53934219218903,2.616675
365,Gaia DR3 5991843183169783296,1426275.7224456277,0.45649390521794786,0.0,3124413.5050711543,241.43268454629361,-43.36684342114918,1.1494079
1063,Gaia DR3 5989709786977678720,1427361.2692547992,0.09062997306545216,0.0,15749329.06825396,236.69215964945155,-42.513531350639354,1.9315782
360,Gaia DR3 5991843664165698688,1427973.783350276,2873.6103673172292,-10000.0,496.92672311849174,241.4828980048621,-43.38233338609295,1.2488358
1313,Gaia DR3 5988347973138481280,1428023.9324243106,0.11139864792455537,0.0,12819041.87375271,239.31211285477693,-44.81018253935729,1.4056993999999998
291,Gaia DR3 5995032694567422592,1429066.5991225033,5900.245585428193,-10000.0,242.2045961361103,241.67990020670726,-42.01357263803537,1.1578781999999999
361,Gaia DR3 5995060556015723520,1429149.8094204036,2603.246246019406,-10000.0,548.9875618204387,241.58424972388767,-41.566055587337644,2.0811071
316,Gaia DR3 5989466897997417344,1429369.403520745,0.2604998329020608,0.0,5487026.181925192,236.85493576209183,-43.2371816181944,2.1418028
524,Gaia DR3 5991845416511764224,1431416.8540785434,0.40427467470180645,0.0,3540703.7434000988,241.49185281676918,-43.25225722407243,2.7238657
1485,Gaia DR3 5995033519215737984,1432061.0606265068,0.021211329795825334,0.0,67513968.92185208,241.6519992371114,-42.0057582965062,1.0185727
286,Gaia DR3 5995030151961293952,1434446.7656275912,0.0075115890518911346,0.0,190964489.1005388,241.6714308517839,-42.1653254585394,1.0250767
653,Gaia DR3 5996249506041673856,1435559.6495611116,0.018703678171125185,0.0,76752798.9108225,239.49268717073647,-39.839652470385495,1.0681942
1264,Gaia DR3 5988347011051146624,1436707.4227837299,0.12161589767324285,0.0,11813483.683225939,239.19352763370082,-44.8290618980081,1.5317518
681,Gaia DR3 5996845617458228480,1437193.1634953092,0.01954300062820765,0.0,73540045.9139789,241.00588801784912,-40.61161774481157,0.9956271000000001
752,Gaia DR3 5988304576764424320,1439848.8766842722,0.11195094516661304,0.0,12861426.71275701,239.6010812812246,-44.79811362206378,0.86893153
812,Gaia DR3 5991990792576414208,1440487.6639234948,0.43381737281510907,0.0,3320493.263273308,241.67723432100914,-42.54404840870756,0.99356425
1412,Gaia DR3 5996432162411952768,1442885.0078755673,367.28098173729273,-10000.0,3928.5590042003,239.1048076212473,-39.643528453608994,1.0557582
558,Gaia DR3 5992028107280742272,1443928.80411255,0.006097662077523327,0.0,236800397.55483255,241.68721715149098,-42.153290843340415,1.1801561
1724,Gaia DR3 5988347492087353984,1444819.876813725,0.06547418090302215,0.0,22067017.210245624,239.25523780007344,-44.841989371260624,1.283331
434,Gaia DR3 5989437417344389888,1448176.869132387,0.2355865650122156,0.0,6147111.440999602,237.03531849063236,-43.66644571134491,1.0277953000000002
728,Gaia DR3 5992027317008042880,1448394.5851851297,2249.369524069927,-10000.0,643.9113581322367,241.70912291923008,-42.22474734927695,1.1443782
605,Gaia DR3 5995979717686233984,1451716.9650307174,2208.918920702683,-10000.0,657.2069945278522,237.64357932406853,-40.271935908974534,1.1338451999999999
478,Gaia DR3 5995783695386372480,1453189.2850142866,0.24350902480240003,0.0,5967701.961738397,236.69428584263161,-41.800652453524535,1.2330464
1046,Gaia DR3 5988338214955716864,1454992.3670050723,0.14927081431532604,0.0,9747333.219014162,238.8218960991861,-44.83641617230217,2.6563272
934,Gaia DR3 5991835005508660992,1455486.1799463183,0.3418951874622743,0.0,4257112.2183663985,241.39046837985677,-43.56181908383919,1.0361296
668,Gaia DR3 5994297185708340096,1457585.9343346409,0.07561780244498946,0.0,19275698.14522192,239.8484032713297,-44.774597762081015,4.2076263
505,Gaia DR3 5996634648659856640,1459474.3746414944,3074.0889368381554,-10000.0,474.76647703713877,241.37920681538685,-40.99539121058724,1.1707755
514,Gaia DR3 5989339526465733888,1460007.335772713,70.69924467924972,-10000.0,20650.96087513402,236.95643673574727,-43.92148421168182,1.112894
902,Gaia DR3 5989290112845456384,1460499.5258964817,0.30390682312219447,0.0,4805747.731794906,237.23040875552826,-43.96939832726893,1.5128002
797,Gaia DR3 5988346633095296256,1460681.7648596629,0.15652911042434767,0.0,9331694.02739069,239.21671910599488,-44.87059987601291,1.3549927
750,Gaia DR3 5996898290938990720,1462713.52702768,62.96108677165058,-10000.0,23232.02476368776,240.87791434538516,-40.40951703120217,1.286665
786,Gaia DR3 5988527537093103232,1464028.7081331948,0.12230203607203856,0.0,11970599.633115266,238.4273952789367,-44.7650606613195,1.3636422
1299,Gaia DR3 5989456693158855936,1466201.5306868972,0.18790775715571162,0.0,7802772.769364252,236.8633622608944,-43.418119441882894,1.1406986000000001
1136,Gaia DR3 5996828403228819712,1466324.8654874663,1900.7709374089416,-10000.0,771.4369136379497,241.29542285358437,-40.77704080740626,1.3871378
1071,Gaia DR3 5996438420180210688,1466679.3564883738,2779.118017751465,-10000.0,527.749936174009,239.4613130577776,-39.699609938716335,1.2785323
775,Gaia DR3 5988523890664552576,1467428.8199082578,0.0029049226058105886,0.0,505152466.70359635,238.55923648844544,-44.80767530254139,0.8815163
972,Gaia DR3 5996902860784332800,1469112.6458073836,51.56208921218377,-10000.0,28492.108606418577,240.7728220919145,-40.30716311728499,1.1152017
518,Gaia DR3 5995784176422661632,1470554.216164504,0.20733541165739744,0.0,7092634.125589982,236.6801458611499,-41.72556714463293,1.707077
1449,Gaia DR3 5989467825710457856,1471539.8234712016,0.0881995487219913,0.0,16684210.347941317,236.7718429771888,-43.22605380650084,3.4133932999999996
873,Gaia DR3 5994297774146868736,1471709.0839500066,0.21958619630170936,0.0,6702193.073775422,239.9228623345855,-44.77866427610231,1.9009144
1456,Gaia DR3 5996619908343982208,1471879.6451846836,2823.4233429202072,-10000.0,521.3102912375689,241.53221207909402,-41.19453244849493,1.6508275000000001
1746,Gaia DR3 5994296365397598208,1472507.3902175373,0.012185463642276068,0.0,120841310.05970441,239.87145490961205,-44.795195098402814,5.695625
639,Gaia DR3 5988539769164350976,1472640.7930585877,0.1531328150203377,0.0,9616755.186424313,238.19827104508647,-44.69907349824128,1.3135743999999998
836,Gaia DR3 5991454299635579008,1473963.0660213535,0.04923239343549624,0.0,29938887.04502096,241.32990414328316,-43.72448829703485,2.3015428
1829,Gaia DR3 5996613826670283776,1478802.4079058582,0.009263519513017045,0.0,159637209.7913599,241.56707075772408,-41.359745272543115,1.6582491000000001
1915,Gaia DR3 5995830115391559424,1478893.2044595953,136.54707161987662,-10000.0,10830.647533596162,236.80480904840888,-41.24749934505053,1.4512357
572,Gaia DR3 5995039184256811648,1479890.0654644198,3780.5621705404965,-10000.0,391.4470913866347,241.74395079173087,-41.94616149083648,3.3980696000000004
544,Gaia DR3 5991446220778308352,1480744.7231060753,2275.563137915278,-10000.0,650.7157276517657,241.1301288811996,-44.01372421728981,2.6143396
396,Gaia DR3 5989454322335059584,1481191.6651283775,0.19993583609054463,0.0,7408335.064343305,236.86027811581687,-43.47167640466478,1.8122827000000001
1329,Gaia DR3 5995784038981134976,1483076.5532143998,0.006025200342628004,0.0,246145599.9598394,236.6498659071121,-41.759537799239276,1.0001466
508,Gaia DR3 5996566788161193984,1483270.5030467787,2068.1828548313056,-10000.0,717.1853782569742,241.63316072736092,-41.3393039953699,1.4564172
1428,Gaia DR3 5991413961292816384,1484154.4712886428,0.16326745319210523,0.0,9090326.591561047,240.82643599222408,-44.31625734369666,1.4846496999999999
1154,Gaia DR3 5988334985139231360,1484647.0649850308,0.11237166908292066,0.0,13211933.907375608,238.69203730859212,-44.867414425658424,1.7179514
1024,Gaia DR3 5997672140943461248,1485080.7993771234,4222.343139377558,-10000.0,351.7195903685005,240.51696407902514,-40.06139566376591,0.98431706
463,Gaia DR3 5989657594527970304,1485341.9474956668,0.030744330104890843,0.0,48312711.3984304,236.6899154327631,-43.05729323678465,1.0510925
1566,Gaia DR3 5988299594599762944,1485963.3228295858,0.08647627649958312,0.0,17183479.481066108,239.43232376911362,-44.90218741444,1.1565661
327,Gaia DR3 5991974437336292352,1486206.9505802111,4342.221243740123,-10000.0,342.2688221432226,241.72708405215232,-42.83968987820074,1.0653237
1878,Gaia DR3 5996242393576153856,1487582.2466547682,123.94514798774996,-10000.0,12001.940138889442,240.00064962724312,-39.74542986058682,2.0234735
1486,Gaia DR3 5992027110828521088,1487905.6621691822,2234.1392294523826,-10000.0,665.9860954744024,241.7864865866977,-42.189440445949074,1.0619496000000002
1630,Gaia DR3 6007955426520912000,1489455.4592579843,3075.9010404100472,-8458.523114043337,484.2338682844704,237.23514967286133,-40.59145137199604,1.0322081
794,Gaia DR3 5988498228267619840,1489653.7649802833,0.17495183552884583,0.0,8514650.677869974,237.88655619421917,-44.57981864923865,1.2241757
397,Gaia DR3 5991832462934249344,1490227.3354416634,0.5165646958743894,0.0,2884880.3399526845,241.4688261523896,-43.54470973250353,2.176532
1824,Gaia DR3 5992026114417175808,1491169.9963947958,0.06280208495837086,0.0,23743956.866770208,241.7753018565785,-42.30652217197543,10.665544
843,Gaia DR3 5991327787076761984,1492463.7164181208,0.18123228479596945,0.0,8235087.463022001,240.63146810755882,-44.48043986472383,1.375843
632,Gaia DR3 5991329711222766848,1492498.459605827,0.25945943223352846,0.0,5752338.416675838,240.72527914807927,-44.41409171567985,0.983692
333,Gaia DR3 5989701093966045184,1496591.3839563883,0.28080060971654824,0.0,5329729.823119365,236.58915269271355,-42.683837663573584,1.5689526000000003
547,Gaia DR3 6007954979844293248,1496925.8323249042,5155.17098765759,-10000.0,290.3736531550195,237.19582720249767,-40.61076013664773,0.8916111999999999
1636,Gaia DR3 5988502248356261376,1499359.5842871428,0.08005170163466346,0.0,18729890.22931525,237.7604768550982,-44.523183108595774,1.3968074
1842,Gaia DR3 5988525716026665856,1500855.3014943972,0.1973586023752473,0.0,7604711.846513534,238.36680515328476,-44.81331119203991,1.0686061000000002
1344,Gaia DR3 5988269323659830400,1501044.9044731716,172.3881105703532,-10000.0,8707.357482525345,239.37701750151422,-45.18802523419706,1.0201721
1293,Gaia DR3 5991864932887718528,1502310.3664989374,0.26632758533881523,0.0,5640836.508121139,241.61248286879103,-43.2835284297294,1.9104853
1528,Gaia DR3 5994295712535649920,1502391.0606620512,0.17957152988085887,0.0,8366532.610480344,239.8734002473124,-44.84876991423748,1.7878051
442,Gaia DR3 5992025358502946048,1503698.724539303,3528.20292519653,-10000.0,426.1939453087277,241.84197741923978,-42.20969365028635,1.5219122999999999
1577,Gaia DR3 5991879741934193024,1503886.0644123822,4372.415139334449,-10000.0,343.94859968426914,241.75479449530516,-42.900609441937725,1.189185
516,Gaia DR3 5991865448246405888,1504218.6449775337,3678.1168000203616,-10000.0,408.96434962837685,241.6385383893026,-43.2510902391645,1.6015018
1673,Gaia DR3 5996905059797607040,1504877.715758752,2211.144991221204,-10000.0,680.5875334876235,240.95129660281572,-40.3207077565233,1.8391802
481,Gaia DR3 5996622038632608768,1505914.4565210459,1659.1545847686637,-10000.0,907.6396318616785,241.52536456219602,-41.02463469124249,1.9488966
1241,Gaia DR3 5988499052900930560,1507966.7742712654,1453.2584332496294,-10000.0,1037.645294030259,237.78009158315731,-44.64853915305845,1.1320416000000002
1295,Gaia DR3 5996919555302170368,1510563.403281342,0.018083250258756376,0.0,83533843.84258512,240.66944757533932,-40.15373639367346,1.4470077
571,Gaia DR3 5991874587939092480,1512284.811326171,1969.9250233698267,-10000.0,767.686482168342,241.850407462344,-43.06119996538685,1.0031502
758,Gaia DR3 6007990576536828160,1512559.5219888738,1823.9588404433716,-10000.0,829.2728368920857,237.5612536392527,-40.189816294673655,1.5062578000000002
495,Gaia DR3 5991878882939537792,1512702.9069107347,0.36789902024143406,0.0,4111733.991349099,241.7325120344724,-42.96961776180324,1.0877702
499,Gaia DR3 5989704186359654144,1512865.3128838493,0.2415415864432412,0.0,6263374.084608618,236.5559994990071,-42.64958741276383,1.2690231
1355,Gaia DR3 5991975021452004352,1513248.0468842564,0.28794582546044706,0.0,5255322.053946984,241.77364701777526,-42.782238948318884,1.2103746000000002
1114,Gaia DR3 5988296360490596864,1514049.544547867,0.08279513480022949,0.0,18286697.016690776,239.48025203861323,-44.94627048535844,2.5301456
1172,Gaia DR3 5991445263023000576,1514433.4331023584,0.27545461312765523,0.0,5497941.805754102,241.2610865414291,-43.942917123761546,0.9326424999999999
1187,Gaia DR3 5988301587487785344,1516842.248051872,0.008325096106027488,0.0,182201169.6602105,239.64246070961175,-44.92718436242375,1.0167415000000002
720,Gaia DR3 5995829703069200512,1517978.5911446675,4610.837236652879,-10000.0,329.2197302211877,236.71723129897862,-41.30492401154984,1.6567667000000001
1633,Gaia DR3 5991317788393633024,1518463.1637671955,0.17449121211620375,0.0,8702232.882398475,240.7456424529581,-44.45535698242853,1.0704492
1460,Gaia DR3 5991976876908587136,1518644.7335482386,0.11589696467700998,0.0,13103403.853418484,241.7967158468745,-42.6974122141052,2.4770582
1758,Gaia DR3 5996440065149555584,1518975.430148154,38.71297886267504,-10000.0,39236.85220753364,239.49912639856518,-39.64990408260725,0.94403505
1430,Gaia DR3 5991298890529309312,1521726.5454471284,0.158956227653492,0.0,9573242.69650091,240.33745248155844,-44.70906511258377,1.2145896999999999
715,Gaia DR3 5988499911894809344,1522874.5338426474,0.10493302095585655,0.0,14512824.656818883,237.7694776969037,-44.57741956267961,1.0806277
1624,Gaia DR3 5989458239359205248,1523115.130901492,0.22203052374075974,0.0,6859935.765768239,236.7611846206653,-43.43392125205244,1.5255163
1386,Gaia DR3 5989768748300223232,1523462.7139263162,0.2056389497762913,0.0,7408434.616027983,236.52781742709575,-42.08657691505038,2.013183
428,Gaia DR3 5992023571775266176,1524660.6284924254,3273.7591909144767,-10000.0,465.721679445376,241.85099107840855,-42.263191087212405,1.0148097
871,Gaia DR3 5992022163025857536,1526308.5146249244,5772.536264104964,-10000.0,264.40864895312694,241.88863508476175,-42.337985472657884,1.1239116000000002
719,Gaia DR3 6007839977805791104,1526657.4750654344,0.3096541063366331,0.0,4930202.5835425705,236.75111172085636,-41.219719921970885,1.0332675999999998
924,Gaia DR3 5996441340759883264,1527809.9939631573,1980.2268003013191,-10000.0,771.532833375793,239.52496079090955,-39.61706266935821,0.7821224
914,Gaia DR3 5991412655622115968,1529593.3503981587,415.53140590406207,-10000.0,3681.0535344982113,240.90164322415626,-44.36408497913082,1.1645056999999999
1353,Gaia DR3 5991443781235633024,1532312.79421016,222.70781239781297,-10000.0,6880.372887292603,241.26167224284995,-44.0390324677277,1.0193316
1105,Gaia DR3 5988322065893385600,1532515.5191130345,0.151728116355057,0.0,10100405.619791752,239.13116067008187,-44.99589123134729,1.1012716
708,Gaia DR3 6007958209659749120,1533077.8866324562,0.29162328813025773,0.0,5257048.901895945,237.16140457865185,-40.5631971190213,1.6200402
986,Gaia DR3 5989676698545542272,1533206.401027191,0.23799656514902665,0.0,6442136.675658075,236.54279367243302,-42.79828388081233,2.4188680000000002
1963,Gaia DR3 5991320605891660160,1533442.8937633056,0.10701211700501899,0.0,14329619.268174887,240.51275446140087,-44.638964713520444,1.0222759
537,Gaia DR3 6007955838853604992,1534020.7949303866,2022.7488930595844,-10000.0,758.3841969677443,237.03887728241787,-40.69999614803828,1.1777701
685,Gaia DR3 5991976601999462784,1534340.900705926,4541.051211304204,-10000.0,337.8823160783642,241.85715519529552,-42.675200632769574,1.4287301000000001
710,Gaia DR3 6007837675703638272,1534711.414850495,5352.562763684195,-10000.0,286.724599525134,236.6526556007336,-41.34393996248709,1.0549963
756,Gaia DR3 5988446821775110656,1536468.1102597758,424.33770799492333,-10000.0,3620.8615951664556,238.06204613841984,-44.790956121786365,1.0400343
804,Gaia DR3 5991320949489851904,1536474.4995687664,0.1865724920199725,0.0,8235268.141266439,240.601168070362,-44.59181482031235,0.9647896999999999
785,Gaia DR3 5997692756785502976,1536583.4756921064,4133.646240807762,-10000.0,371.725925775361,240.18911335970645,-39.7939948640665,1.0281006
937,Gaia DR3 5988499774466754944,1540657.6478261251,0.16195270008385423,0.0,9513009.95308148,237.74995357783115,-44.601796271747226,1.4842116
1061,Gaia DR3 6007849461103724672,1541002.4347989496,232.95983958854077,-10000.0,6614.884511942938,236.79892880917046,-41.020422619461534,4.4793959999999995
857,Gaia DR3 5988495410768797184,1543884.0369079611,0.13833552930093024,0.0,11160430.3298645,237.88505134219508,-44.68729178948182,0.99180454
370,Gaia DR3 5989769366776454016,1544515.0197210077,0.39775942721352714,0.0,3883038.1231715563,236.49031152562992,-42.09397453709728,0.9531395
1514,Gaia DR3 5989359283305927424,1545775.482030067,0.11059242504744375,0.0,13977227.47617601,236.81117989271561,-43.620922815191676,5.607608
989,Gaia DR3 6007849461103723136,1546313.8469624477,124.70176295332108,-10000.0,12400.096120062639,236.7982310982218,-41.02180665264656,3.0850067
1346,Gaia DR3 5989654330357029504,1546688.776713307,0.29346701213905657,0.0,5270400.803959605,236.58891130470195,-43.09304453165361,0.9827445
1134,Gaia DR3 5989647561483486720,1547755.3399005171,0.1397389465925145,0.0,11076048.429174481,236.65454596270146,-43.291607863738825,1.3137087
1826,Gaia DR3 5991976086603959296,1549759.5034965682,6140.272230507864,-10000.0,252.3926375440828,241.8864821822213,-42.74863796398065,1.3821038
1253,Gaia DR3 5991975639957946496,1549883.3518063002,0.011231839781258881,0.0,137990158.5128013,241.84109976121707,-42.76695080326642,1.0284149999999999
860,Gaia DR3 5989705869969246592,1550220.9967751154,0.32093000595906646,0.0,4830402.168667397,236.48197515639603,-42.57115607703111,1.0444046999999999
670,Gaia DR3 5996905712631894784,1553634.8444977945,1838.9783500314643,-10000.0,844.835853815904,240.9987147239488,-40.23416461711161,2.0901802
773,Gaia DR3 5989769744740055040,1554515.801900545,157.8096814854345,-10000.0,9850.57309075187,236.45244047547385,-42.03804063895816,1.2236615
1531,Gaia DR3 5991316723242696448,1554562.9914606928,0.35036881982043605,0.0,4436933.036043008,240.7871558949517,-44.50297373487736,1.0790735
1049,Gaia DR3 5989340729057937664,1554593.2474640803,0.18299837443999184,0.0,8495120.528919544,236.93245350639233,-43.84824875712378,1.6570979
1789,Gaia DR3 5991863592819001856,1555470.2122074692,4770.5724127618405,-10000.0,326.05525660744695,241.69780789609757,-43.357947199181815,1.0766941
918,Gaia DR3 5991450073395767936,1556416.2791300984,0.14743150494425467,0.0,10556877.105192646,241.33677348147157,-43.96457372942301,5.665603
1508,Gaia DR3 5988513209117450112,1556566.131585114,0.22245190604340545,0.0,6997315.326582962,237.58168161463047,-44.521873018688375,2.8534853
948,Gaia DR3 5988320966363916416,1557170.0232899585,0.12220372245955213,0.0,12742410.721615799,239.18021887410748,-45.039238197172644,1.8410651999999998
500,Gaia DR3 5991839330557912320,1557786.6602510277,662.7694390127823,-3879.7359526197924,2350.4201741278293,241.6382319223076,-43.469235302238864,1.2162038
865,Gaia DR3 5991295385836064384,1557800.2356600408,0.20752219934151317,0.0,7506667.916025768,240.35287187700303,-44.77150818758659,1.0288414000000001
1497,Gaia DR3 5989650378985754496,1558242.2261064851,0.26967123082886735,0.0,5778303.533962589,236.60391303264737,-43.20589611469224,1.4308193999999999
1022,Gaia DR3 5991418084483332224,1559174.2132633324,0.209616759980834,0.0,7438213.496887811,241.09958726391739,-44.244072557352354,1.8207953999999997
849,Gaia DR3 5991295591995177472,1559571.0478175532,0.20129459348024356,0.0,7747704.59977913,240.3944697846879,-44.75450352430947,1.1750017
449,Gaia DR3 5991839197399822208,1559611.9090887904,5532.224667055976,-10000.0,281.9140586202462,241.632934376362,-43.49581923778864,0.97498715
1041,Gaia DR3 5996550669146546560,1560607.547241448,2891.360750536495,-10000.0,539.7484720479365,241.81083187202492,-41.534961875571064,1.8530543000000002
733,Gaia DR3 5991443991712820480,1561565.4393746133,0.2266522894200412,0.0,6889696.298106466,241.3024164818229,-44.02330449175775,1.0463543
448,Gaia DR3 5996551498073906560,1562593.6303804745,3962.6507911957588,-10000.0,394.33038960996873,241.84899741966663,-41.45739732153528,1.8762153000000001
954,Gaia DR3 5996921930429714048,1562885.8969163785,4004.915876432732,-10000.0,390.2418790150658,240.88398626179657,-40.11825518776011,1.0838012
1690,Gaia DR3 5995790807840721920,1564440.7884572756,0.20066266427979287,0.0,7796372.055919213,236.51258077803985,-41.723178237099575,1.1054483999999998
1540,Gaia DR3 5988333335889842560,1565331.7383636823,0.09694939618481163,0.0,16145863.718219956,238.53390447977532,-44.977272233432856,1.2020819999999999
1626,Gaia DR3 5993540244979355776,1566455.2644096992,4423.162093004057,-10000.0,354.1482838459166,241.9172007814291,-41.81927968414117,1.0327206
1726,Gaia DR3 5988273446866478976,1567708.2187934525,0.10883954536806993,0.0,14403847.549085485,239.3125228949589,-45.05413764488592,1.7440681
1088,Gaia DR3 5988323131044238080,1568221.911730506,0.0028415898279472982,0.0,551881871.3055975,239.0227290405496,-45.054308774234855,0.9464053
1090,Gaia DR3 5988296845820929408,1568433.6088434944,0.14641784494935062,0.0,10712038.613777252,239.3464372748001,-45.05347964403557,0.971567
693,Gaia DR3 5991316620161777920,1569256.420095092,0.11113198212598055,0.0,14120655.36918224,240.84279802153182,-44.4931046262269,1.1474413
612,Gaia DR3 5989267061749961088,1569749.7831296176,0.1620473320793149,0.0,9686983.197978819,237.2803951564751,-44.3003164373735,1.3818533000000002
780,Gaia DR3 5988443527576428416,1569862.7999981302,0.12049858096470546,0.0,13028060.475317543,238.11669114698026,-44.848815748900776,1.3840827
988,Gaia DR3 5989359145877807872,1570016.231906987,0.16752388670530768,0.0,9371894.735637387,236.76914575761955,-43.6321752093517,1.4208649
1899,Gaia DR3 5989705320230955904,1570712.0129991865,0.16523527717884048,0.0,9505912.053508675,236.45024818924674,-42.61334154541461,1.590056
730,Gaia DR3 5991415851080946176,1574103.2039763248,0.33084860388257076,0.0,4757774.9626382785,241.11051121365367,-44.26996105874418,1.0051809999999999
809,Gaia DR3 6008372480731709952,1575579.1123612665,556.1219181131712,-10000.0,2833.1541358897402,237.68148555843558,-39.91451965183037,0.9823791999999999
1031,Gaia DR3 5996391106838199296,1576900.178694297,2092.1753717115566,-10000.0,753.713192505595,238.08287096036682,-39.773474497079675,1.1757781999999999
1057,Gaia DR3 5989358733552620672,1578309.3146869123,0.26850012601101964,0.0,5878244.223327241,236.7816398936449,-43.684375614426145,0.9666229
1322,Gaia DR3 5991441238614829824,1578332.3394968752,0.03948268454417484,0.0,39975304.55992607,241.20783050478303,-44.17903688209175,1.0818813
965,Gaia DR3 5997741238384934016,1578736.44861766,2250.09296333795,-10000.0,701.6316544875766,240.11744994336286,-39.68345684960581,1.0090667
694,Gaia DR3 5991407604741454080,1578789.6723347453,0.25460910034358564,0.0,6200837.559239739,240.90949872455522,-44.46160526212723,0.9204964
1844,Gaia DR3 5991396506541270400,1579868.1791726502,5201.804071402915,-10000.0,303.7154336238895,241.329484888454,-44.08227871277414,1.2787331
1323,Gaia DR3 6007950994127227904,1581498.197890133,0.009904375830377666,0.0,159676715.11813262,236.9570713070434,-40.682472408310154,1.0615108
1866,Gaia DR3 5991409838140805120,1581658.3868052752,0.2809849365571126,0.0,5628979.283321082,241.0068456168744,-44.38549891697632,2.4253993
1384,Gaia DR3 5988507333600602624,1583349.9746530282,0.28842937844087707,0.0,5489558.599099456,237.54326046025355,-44.55168432240245,1.0254253
652,Gaia DR3 5991407536020765952,1583439.2656563174,0.06468485704059042,0.0,24479288.323427737,240.9092522258441,-44.472237697985356,1.9655446
1128,Gaia DR3 5991318200718120960,1583652.696426629,0.11860968564121831,0.0,13351799.120495185,240.51103513608345,-44.74053433179349,1.1902872
1601,Gaia DR3 5992031543256332800,1584379.739535676,2861.7398583461295,-10000.0,553.6421261055253,242.00021289539512,-42.0936232039285,2.9209516
1257,Gaia DR3 5991972444502228736,1585524.3388756148,5402.13699122789,-10000.0,293.49946908977404,241.9025305372839,-42.80708996349368,1.1254375
689,Gaia DR3 5991397159401890560,1585867.052604124,0.005006894963989237,0.0,316736632.9851239,241.36213241380642,-44.01593010718045,0.89844245
1004,Gaia DR3 5988273343749693568,1586130.1069024897,0.07023183668522975,0.0,22584203.713927135,239.32430677899976,-45.08569554188893,1.1698051999999999
792,Gaia DR3 5996627501833332992,1586154.8904567957,4187.900264353165,-10000.0,378.7470546894179,241.6405368043316,-40.985844474146965,0.99990445
1686,Gaia DR3 5996546584668807552,1588177.1579903392,2473.0941811864723,-10000.0,642.1822387808975,241.90118916042576,-41.5986190316658,3.554879
1317,Gaia DR3 5988293822164250368,1589117.300388785,0.1693849549273199,0.0,9381690.959924081,239.45863779440586,-45.08036088375467,0.8958367
1476,Gaia DR3 5991403344132144000,1589401.8930002803,4686.415610820514,-10000.0,339.15086176533157,241.42316499467134,-43.96339140789295,1.2284162
1407,Gaia DR3 5989360314099938304,1589692.9048532879,0.26102430917505903,0.0,6090210.179570446,236.69495753715591,-43.564229869923906,1.0633428999999999
1664,Gaia DR3 5988494826665393536,1590008.4296798846,0.12423508190409494,0.0,12798385.168750599,237.82514348473393,-44.746132279163525,1.6869302
1125,Gaia DR3 5988273653019247616,1590407.6260548523,0.07153188094538172,0.0,22233549.64297962,239.26900739772407,-45.095605613686686,1.1376935
538,Gaia DR3 5991875240773365504,1590774.9289443113,0.3679082165803406,0.0,4323836.373458465,241.86318100071801,-43.00831428465207,1.5814832
1444,Gaia DR3 5988509876230090240,1593038.3702327765,66.1210312135404,-10000.0,24092.7635427826,237.45082053369208,-44.58752039966252,0.97651273
631,Gaia DR3 5989281389786280704,1594960.1122564124,0.22765026087455228,0.0,7006186.182827712,237.07799437472198,-44.15186200647087,1.9814294999999997
1082,Gaia DR3 5989754385936012032,1595105.0510510008,0.026149009491042697,0.0,61000591.68961645,236.39489388364652,-42.44336854294657,1.0342264
533,Gaia DR3 5996575652976202368,1596918.4509690646,3101.588300249772,-10000.0,514.8711873979097,241.77726676427392,-41.166885598739135,1.4031386000000001
888,Gaia DR3 5991293152455101568,1596995.047463467,0.1944336419776598,0.0,8213573.696505464,240.28833101974723,-44.87630398017066,0.9955081
1069,Gaia DR3 5997745567711899776,1597464.617520804,3655.7102955780797,-10000.0,436.97790261254715,240.00045947641263,-39.59405498667552,1.2097182
1875,Gaia DR3 5988293066275994496,1599139.3448276625,0.12016014620281905,0.0,13308400.45857189,239.48805625596958,-45.09476262448242,2.2729673
833,Gaia DR3 5991292980656408704,1601100.4717693254,0.20337136453713747,0.0,7872792.098402575,240.30983224355882,-44.87465477205265,1.3471211
1419,Gaia DR3 5989654948828371456,1601579.6882316621,0.16819700533445164,0.0,9522046.394625148,236.4876496125766,-43.087724699240276,1.8907202
1728,Gaia DR3 5989286097049510656,1601718.3127473106,0.28146376730261957,0.0,5690673.183611592,236.9520862920217,-44.01610811102513,1.1116423999999998
1068,Gaia DR3 5996457661646212864,1603277.571035059,1898.4043376768013,-10000.0,844.539563682778,239.3284579550568,-39.464926118561465,1.0249083
1965,Gaia DR3 5991408566814376576,1603585.7557795374,0.25912625208414186,0.0,6188434.181724016,241.0068568619571,-44.43637762014215,1.0992576
644,Gaia DR3 5991985398095395840,1604247.1732656672,0.2826900166557906,0.0,5674933.951484509,241.96854485605846,-42.47353084117009,1.4954629
398,Gaia DR3 5989767511348337536,1604347.6182183623,0.22539128380724444,0.0,7118055.2819886645,236.38110284326078,-42.15730225294797,2.9923325000000003
1178,Gaia DR3 5991313149835652608,1605917.888605865,65.60474967836672,-10000.0,24478.683273376155,240.8715560226033,-44.57508526677052,0.9939576999999999
406,Gaia DR3 5989681371489079040,1606421.963653446,0.22675298884338932,0.0,7084457.7257720195,236.39495909869515,-42.67681761395573,1.0491793
1916,Gaia DR3 5997744223378739840,1608246.895702321,221.38668410585495,-10000.0,7264.424697437294,240.07329503012275,-39.65900681899065,0.9322389000000001
908,Gaia DR3 5991287070779626752,1608740.8216026905,0.1988391062837759,0.0,8090666.125338314,240.2342007250137,-44.921382376667175,1.1040896999999998
1113,Gaia DR3 5991306243520947328,1616235.0539791607,0.3257240273598571,0.0,4961976.760141057,240.53037565885086,-44.794761426715354,0.9874697
1422,Gaia DR3 6008401793885101568,1616869.5228310649,2641.542559518681,-10000.0,612.0929291881924,238.00327759141558,-39.70170402721614,1.0404531
1423,Gaia DR3 6007963329261123200,1617796.6314963337,5466.586323363694,-10000.0,295.9427576551783,236.87914831469226,-40.627551296049035,1.1354156000000002
419,Gaia DR3 5991979419499377408,1623377.1056191109,3346.208310664871,-10000.0,485.13928449856604,242.00919671667117,-42.68562136875271,1.2843506000000002
767,Gaia DR3 5988506921283634560,1626852.7153320992,0.19052943474763698,0.0,8538589.942739943,237.47482939586257,-44.59543777130804,0.9995878
1706,Gaia DR3 5988313029262147456,1628051.1442981542,0.1328991849349896,0.0,12250271.851513231,239.06077616348358,-45.16059765839969,0.98539907
874,Gaia DR3 5991307343033785472,1628549.2129572644,0.1651523609507503,0.0,9860889.687449943,240.6519438610286,-44.749250247114496,0.9561360000000001
1680,Gaia DR3 5991969111576574592,1628581.4641001876,0.23515425101846002,0.0,6925588.021678337,241.94029691814475,-42.970518883219796,1.0283732
1155,Gaia DR3 5988489466532416384,1628948.5133666147,0.2226473911727621,0.0,7316270.380651532,237.7194355139319,-44.76358704137464,0.97197455
1387,Gaia DR3 5991791128149317888,1629313.6020908535,0.32142250845611653,0.0,5069071.266716537,241.7374234862786,-43.55095968975317,1.9439365000000002
1011,Gaia DR3 5991287757990189824,1630066.4809867544,0.19406111169682153,0.0,8399758.543759042,240.09909714302552,-45.01183859051294,1.6665098999999999
1535,Gaia DR3 5991313115476839168,1630189.4020287439,0.24898972931497868,0.0,6547215.447455307,240.90807726669206,-44.576974704463,1.1214677
1378,Gaia DR3 5991307343033781248,1630872.6737661764,0.3221267314727905,0.0,5062829.360077289,240.66294702868007,-44.74727174110578,1.1695055
1741,Gaia DR3 5996911931746475776,1634175.4443327026,4124.3678040634895,-10000.0,396.2244692926389,241.01729422304646,-40.08388629021985,1.0031943
599,Gaia DR3 6007810703302233216,1634313.8973684665,0.17223375616017708,0.0,9488929.079898586,236.4172054057996,-41.599932001425856,2.2378716
432,Gaia DR3 5993539248559981952,1634492.5795351875,0.014880181351827088,0.0,109843592.68810213,241.98622036217327,-41.85259583186893,1.0050386999999998
781,Gaia DR3 5991312565721009536,1636050.218683168,0.11629527614853505,0.0,14068071.14498414,240.87413986237254,-44.61541652170499,2.8398947999999997
912,Gaia DR3 5991292018595927680,1637729.8478534173,0.19892011825179765,0.0,8233103.128263484,240.33368403157425,-44.93396858960269,1.0671190000000002
1015,Gaia DR3 5989281011829175040,1637777.5091025473,0.17278560323709835,0.0,9478668.815104755,237.01247447794137,-44.19030676973029,1.0513273
811,Gaia DR3 5991307136870818048,1638680.7284524129,0.05727462265840064,0.0,28610938.883454394,240.6774836887767,-44.754311285381526,1.1936109
1518,Gaia DR3 5991798103190516224,1639125.8868596144,67.79059908172341,-10000.0,24179.250649247155,242.1098192208486,-43.61255614232214,0.8158313
746,Gaia DR3 5996572938556740864,1640741.6993194225,4087.5936477919704,-10000.0,401.39550079928216,241.89031488077782,-41.20768570643128,1.040708
854,Gaia DR3 5991981652883715968,1640845.0372487258,5383.89176731874,-10000.0,304.76932081156815,242.0340408566971,-42.57910322701278,1.0532658000000001
1461,Gaia DR3 5989260430349587712,1640846.7401466793,0.09077373397912541,0.0,18076228.312079936,237.31907142654666,-44.502293022903054,2.9109467999999996
1564,Gaia DR3 5992034360753391488,1643165.1095448898,0.012116549424451535,0.0,135613288.23773348,242.02193991462207,-41.99791289681736,1.0541764
531,Gaia DR3 5996547031340023040,1643960.7543901496,0.1392988260636703,0.0,11801684.198248252,241.94005263020458,-41.56598742926333,1.3601549
787,Gaia DR3 5996882691603128576,1644569.2218691006,3382.2281462982987,-10000.0,486.23840578850655,241.23088594301902,-40.25523569306079,1.09522
947,Gaia DR3 5991304628614430208,1646473.3607542517,0.3173427323742986,0.0,5188312.801228022,240.72772734165375,-44.73869641440328,0.9248799000000001
807,Gaia DR3 6007814482889057792,1646611.1667666428,0.005967388784421499,0.0,275934956.8550479,236.45637733850685,-41.39566439627228,1.1011701999999999
1248,Gaia DR3 5996575996600602240,1648406.7566372536,2184.063163989806,-10000.0,754.743170351344,241.8703278680989,-41.172892173954956,1.0602348
1427,Gaia DR3 6008410486908518656,1649073.1831234111,136.9509211346076,-10000.0,12041.34422361829,238.1824184225946,-39.539064086232095,2.9559498
467,Gaia DR3 5989652298833423616,1649962.4779138803,0.14915771050139937,0.0,11061865.138365747,236.44256834527462,-43.22808812341195,1.0591937
1491,Gaia DR3 5988440022854583552,1650062.4696520725,0.15101279598578768,0.0,10926640.082919631,237.91065016094055,-44.90893118652107,1.8363214
1380,Gaia DR3 5988504241223839104,1650109.0529153442,0.25627330558445577,0.0,6438864.356754258,237.52778158760688,-44.683732547652006,1.023685
618,Gaia DR3 5991402278979823616,1650163.9644898784,0.1744762210749836,0.0,9457815.823399208,241.5021205154855,-44.01619345654886,1.1657627000000002
1645,Gaia DR3 5988490875280373760,1650196.7381183722,0.10193386713339349,0.0,16188895.648968942,237.67204422709804,-44.7782562431169,4.1018040000000004
806,Gaia DR3 5989651508559245952,1650455.0160877688,0.01863399903415655,0.0,88572239.00583266,236.4491111056685,-43.25027885850174,1.0021780999999998
1609,Gaia DR3 5991305212725263616,1650877.5619831684,0.19432088627646413,0.0,8495625.93922319,240.58890391251782,-44.83134581079568,3.11568
1084,Gaia DR3 5991307033802690944,1651274.0437988844,0.11864226381146172,0.0,13918092.851152753,240.67317537806576,-44.78272835085888,1.2523336
782,Gaia DR3 5991311019532481664,1651275.4899632467,0.3641348388654944,0.0,4534791.274320229,240.84877422577756,-44.66672459413864,1.1155214
1176,Gaia DR3 5997762678859639552,1652997.3833046479,2585.8698636429817,-10000.0,639.2422938778133,239.8157263740195,-39.44322355475913,2.5225708
776,Gaia DR3 5996881763904272384,1653381.8881134547,3090.443332067244,-10000.0,534.9982868016165,241.2776420258521,-40.28055081292888,2.4954392999999997
680,Gaia DR3 5989733220326774528,1653648.9787344623,0.2161831063459111,0.0,7649297.887728957,236.29710903081744,-42.52294042571774,1.206784
521,Gaia DR3 5991818203631981568,1654173.2359711984,0.2191286851188693,0.0,7548866.708499939,241.89278838627183,-43.290242864072134,1.5065416
858,Gaia DR3 5991305178376170624,1654530.1641152576,0.10932862576657502,0.0,15133549.44795342,240.56811545825096,-44.8502342719057,1.0938774
747,Gaia DR3 5991924650098937088,1655896.5767995093,4526.119896134907,-10000.0,365.8534494885049,242.06946637872082,-42.849974617586405,1.3835706
1047,Gaia DR3 5989760398885108608,1656279.6366076814,0.31366205108676937,0.0,5280459.114735239,236.28569352544204,-42.29987436356546,1.1259270000000001
1436,Gaia DR3 5991310504130713984,1656741.6983027528,0.39371959255001315,0.0,4207922.921926476,240.8247520892627,-44.69532640722412,1.1807721000000002
1051,Gaia DR3 5989718102050946304,1656910.691237078,98.33866976598694,-10000.0,16849.024856447315,236.1802840054531,-42.9001770959085,1.1459899
1538,Gaia DR3 5991305521967730432,1658320.2241359728,0.2545615630391266,0.0,6514417.19770194,240.66131093240026,-44.804257753931076,1.153789
1175,Gaia DR3 5989357908920371456,1659520.3759786792,0.3046176427627614,0.0,5447880.040458217,236.6330711227148,-43.70872147125393,1.0284002
1062,Gaia DR3 5988436758679813632,1659926.104046745,0.30339504609088064,0.0,5471170.75718343,238.02866995863977,-44.98209409333196,1.2905128000000001
1701,Gaia DR3 5996494976314523904,1660046.53028064,3556.268590948233,-10000.0,466.79447511528093,238.45343393400685,-39.47347002489724,1.0909816
1038,Gaia DR3 5988492112232081536,1660635.0099679157,0.14671216225338884,0.0,11319000.309598105,237.5653783455817,-44.73163134922945,1.0005814
672,Gaia DR3 5989266168397327872,1661187.8926060733,0.19338585658346882,0.0,8590017.501559503,237.0879462145464,-44.333595981699325,1.0889591
802,Gaia DR3 6007968620672974976,1661353.3870338886,143.53342620895015,-10000.0,11574.679368521152,236.8047224910757,-40.4796746280742,1.0202099
487,Gaia DR3 6007812833606389120,1661892.9718110848,0.31115995535015945,0.0,5340960.31072153,236.41694579717125,-41.42976459190535,1.8240839
1001,Gaia DR3 5997748350850687488,1662254.8214070303,1419.2416481293876,-10000.0,1171.2274816610286,240.2723010206169,-39.585754439731545,0.9961066999999999
1731,Gaia DR3 5997680799597283840,1662268.0063596617,3132.788451614919,-10000.0,530.6033369418163,240.78519942283268,-39.821009312748906,1.0737903
1198,Gaia DR3 5997763640942163200,1662963.288677573,48.689378017505334,-10000.0,34154.53958109069,239.91580500634288,-39.419945638099044,1.0089538
903,Gaia DR3 5996860838805958400,1663003.371450427,5142.82251406306,-10000.0,323.36394400213896,241.5174110982456,-40.52271065651264,1.1382198000000001
718,Gaia DR3 5991786214707238528,1663301.984777991,0.18836666564222776,0.0,8830129.147888439,241.75169900991355,-43.655295659079144,1.1316526000000002
1250,Gaia DR3 5996553181737938560,1663844.7720548331,5232.606251753843,-10000.0,317.9762993818143,241.97717851985126,-41.494699661909976,1.3627951999999999
1247,Gaia DR3 5988280250062713216,1665024.2835311112,0.12108046831847886,0.0,13751386.219878051,239.5841160575232,-45.198325814078295,1.3665088
1032,Gaia DR3 5988508226953584896,1665106.1663057313,0.23885016306972162,0.0,6971341.969817613,237.41960465369442,-44.63737266749943,1.1195941
1847,Gaia DR3 5988279833446706432,1665201.1709994453,0.03496540662276966,0.0,47624247.272876196,239.62712114128917,-45.19218183416171,1.5928818
1168,Gaia DR3 5989266065317220608,1665229.3885208853,0.121349333959454,0.0,13722608.391713811,237.10643725500265,-44.36266436773731,2.9864464
926,Gaia DR3 5992017799359998464,1665667.2475203343,2748.87171133974,-10000.0,605.9457924678939,242.089048377416,-42.237345889828035,2.6893818
959,Gaia DR3 5991779686370217344,1665717.4624829183,0.3483305404077789,0.0,4782002.349070279,241.71316859186686,-43.736022440316525,1.3165895
557,Gaia DR3 5991920973617104384,1666676.5246020467,5158.394832815201,-10000.0,323.0998360186507,242.02294828880684,-43.041035821174404,1.1906888
1784,Gaia DR3 5991366888440353536,1668937.099253599,0.3204380322047167,0.0,5208299.051678651,241.19072963190982,-44.42283673075945,1.056771
1275,Gaia DR3 5996951926486856832,1669090.9667980203,2923.778637875972,-10000.0,570.8677617299234,240.9100673092691,-39.92927381702413,0.95650196
1186,Gaia DR3 5996861216763668480,1669545.2782457161,5884.584260879304,-10000.0,283.7150772646502,241.52407383579853,-40.512002180280206,1.0897048999999999
1519,Gaia DR3 5991779170973971328,1670755.7669200876,0.006926870908057141,0.0,241199206.55323774,241.69520164329455,-43.78542906258589,1.5867803
1707,Gaia DR3 6007961542566618496,1671047.8218458102,0.006705295755962202,0.0,249213141.77080873,236.73832930796874,-40.72315242326783,1.0115902
624,Gaia DR3 5991398636846458752,1671319.7437274107,0.17025559078927333,0.0,9816533.694896493,241.48573230688683,-44.0997214981838,1.5772102
1267,Gaia DR3 5991400698432106752,1671502.9829064026,4058.5911668937483,-10000.0,411.8431529987513,241.58862821205082,-44.00257926798015,1.1017143999999999
1259,Gaia DR3 5988406212894432640,1671662.1932280415,224.1592746868632,-10000.0,7457.475027804455,237.65656107950846,-45.22921834084887,3.2668283
1969,Gaia DR3 5996487795137437440,1671732.761564561,46.09166386251073,-10000.0,36269.74210675625,238.80274607527986,-39.39313848908383,0.95841604
679,Gaia DR3 6007866847119857792,1672028.3854235334,2469.595564596811,-10000.0,677.0454277587394,236.64164498772462,-40.84126321821145,1.5538901000000003
876,Gaia DR3 5991814424060844160,1672140.2111378582,0.2957258254850682,0.0,5654359.771910715,241.89710985395192,-43.36889552351098,1.0288940999999998
474,Gaia DR3 6007802594405309440,1673554.5489185425,0.3399983987135122,0.0,4922242.443643698,236.31566673294307,-41.73348241305344,1.2298245
1003,Gaia DR3 5996557098712768384,1673671.593879884,2409.8278973924776,-10000.0,694.5191379396256,242.0185607205915,-41.38703429400292,1.3406851999999998
1274,Gaia DR3 5989279289513618048,1674346.3035623909,0.09015929400635503,0.0,18570978.42230632,236.9863986880919,-44.25740136072649,2.7026052000000003
1272,Gaia DR3 6008406913484176000,1675146.2833722597,52.70468463997119,-10000.0,31783.631660359657,237.9841116082539,-39.61169097972507,1.0697776
1035,Gaia DR3 5989351689803257088,1675635.381800918,0.11729122474366847,0.0,14286110.367275117,236.62832424857837,-43.758132197559824,1.1634824
1263,Gaia DR3 6008380044165872896,1675737.3418816072,0.05229580056176412,0.0,32043439.891554434,237.7133975067109,-39.791823010735826,1.0039836
651,Gaia DR3 5996652859325072512,1676293.9704561357,2663.854494152338,-10000.0,629.2738489042538,241.79619152541363,-40.90493942815127,1.559528
1231,Gaia DR3 5992017829386621056,1677606.5790382843,0.007169401408612128,0.0,233995348.20620957,242.09853901627773,-42.21513307743644,1.5157542
496,Gaia DR3 5993534713060759680,1678017.9115483093,2106.1515341881213,-10000.0,796.7223081102525,242.09648600113903,-41.99241734131764,1.0554976
755,Gaia DR3 5991924615737448448,1678622.7935554762,2942.4314833347707,-10000.0,570.4883199703357,242.0633940096881,-42.86749260752735,1.5190104
1310,Gaia DR3 6007974152590952448,1678838.0130057782,68.50151053792476,-4222.657673552781,24508.04368870547,236.9490828013654,-40.419544975311396,0.98719686
968,Gaia DR3 5991311534922841216,1678877.3392295132,0.29574178335980106,0.0,5676835.109859948,240.92364574357075,-44.6716933944088,1.0922757
1576,Gaia DR3 5989279328180035712,1680450.4691294592,0.20892170943739663,0.0,8043445.9092582045,236.96326498526855,-44.24717026535457,1.3179568000000002
1170,Gaia DR3 5991930869214235264,1680935.551101377,5428.43817834239,-10000.0,309.6536233585075,242.07464997450668,-42.802592108106595,1.4110461
1659,Gaia DR3 5991368675146388992,1681121.3389802934,0.23397287660951685,0.0,7185112.066583507,241.2729071356721,-44.37125053304733,1.062418
456,Gaia DR3 5989783763506780288,1681699.8634896725,0.39319491298900183,0.0,4277013.277475215,236.25670759294871,-42.02261478992146,1.0817631
722,Gaia DR3 5991398568128172800,1684745.0442569023,0.2441993187169462,0.0,6899057.102651899,241.5040041184661,-44.11437397071924,0.98568994
669,Gaia DR3 5996553559695102336,1686207.4259640689,3200.204137368931,-10000.0,526.9062077241097,242.06640355302548,-41.45699943141845,1.2338978
1637,Gaia DR3 5991811915799642368,1686950.791228613,4630.492243277162,-10000.0,364.3134903590074,241.87467861931117,-43.502311960837694,1.2365879
1118,Gaia DR3 5988312032849739648,1687100.189370582,0.006236359845273812,0.0,270526433.88580936,239.02798364336647,-45.26221913879244,0.99089617
1225,Gaia DR3 5991280233188874496,1687349.917003942,0.20882728569183684,0.0,8080121.864409701,240.48703556782255,-44.957397903436366,1.1106167
1095,Gaia DR3 5996861526000123904,1687620.300093462,2845.229568265204,-10000.0,593.140293112601,241.51719440819556,-40.47907051859994,2.2772722
1949,Gaia DR3 5992006701139096704,1691613.8128616044,5881.623233237454,-10000.0,287.6100263107945,242.154762500869,-42.442038738233286,0.9851731
586,Gaia DR3 5991779274037251072,1691920.1882557708,4357.643177275401,-10000.0,388.2649678796411,241.73756684256062,-43.78985900199586,1.1384997
454,Gaia DR3 5992007628852144512,1695134.3974846208,0.4715853701579246,0.0,3594544.0735724135,242.1300334285108,-42.40297197106339,1.0620319999999999
868,Gaia DR3 6007870901583581056,1697116.7170387746,4279.907182291504,-10000.0,396.53119676537517,236.62372790407252,-40.72763156719903,2.7804456
962,Gaia DR3 5996932066556974208,1697589.7814909972,4744.376405210224,-10000.0,357.81094004824786,241.1587523825932,-40.063582830304256,0.9429042
1000,Gaia DR3 5991285180994224384,1698926.8973057552,0.23071121704527184,0.0,7363867.778359382,240.31602153680316,-45.05778567679524,0.95106596
985,Gaia DR3 5991273945361440896,1699361.3701514634,0.28981715745654135,0.0,5863563.7208824875,240.39492075993232,-45.024327072932145,1.1261503000000002
688,Gaia DR3 5989283004673200896,1700803.342830753,0.2254867496033009,0.0,7542808.372655947,236.88499173747147,-44.2096609319551,1.015374
1607,Gaia DR3 5996463605869410176,1700999.0339421523,1112.0041759912951,-10000.0,1529.669645732938,239.23213473604667,-39.29209333874251,0.97412694
1825,Gaia DR3 5991398293250281984,1702081.142991893,0.2915722134805722,0.0,5837597.220509164,241.52280813587154,-44.139505192265,0.9984468000000001
1613,Gaia DR3 5988435384289381248,1702140.5570179955,0.17495877064156176,0.0,9728809.540535541,238.0162674544491,-45.056864594912405,1.8568941000000003
623,Gaia DR3 5991400457913897984,1703395.1114537457,0.35664712536814036,0.0,4776135.822475668,241.65376389726632,-43.96037938176831,1.1178697
457,Gaia DR3 5992005086255012224,1704646.5866378646,0.008844081728447362,0.0,192744327.67336342,242.142709307814,-42.49543428979944,0.99569494
835,Gaia DR3 5996667840175144960,1705091.4758031394,4594.823359044735,-10000.0,371.08966821254,241.72813003901896,-40.68058559012958,1.0962954
764,Gaia DR3 6007974736693113472,1705218.01394739,2238.2426376590697,-10000.0,761.8557457786799,236.82970512263702,-40.42022852393046,2.1402376
899,Gaia DR3 5996572418862744064,1706105.2175056199,1822.8205150867818,-10000.0,935.9699451398783,241.98977400280663,-41.202418284182414,1.3374393
1121,Gaia DR3 5988279047471850496,1706548.7701917673,0.10763964348795899,0.0,15854277.428767858,239.6029831342313,-45.26878279215104,1.599909
1811,Gaia DR3 5988255717205950464,1708066.7098616734,0.18141170350429303,0.0,9415416.298217235,239.5559607993929,-45.27791071724676,0.9547453000000001
1852,Gaia DR3 5991931758237613824,1708865.1274818995,2331.268094386016,-10000.0,733.0195663025885,242.21412494524048,-42.76182652853703,3.8724809999999996
1086,Gaia DR3 5997701999554565248,1709438.4383625055,1404.1499409054247,-10000.0,1217.4187304101047,240.47720455176574,-39.594901024902356,1.122372
1796,Gaia DR3 5997950523558677760,1709956.0220321198,228.1576331768676,-10000.0,7494.625528073231,239.78818539589244,-39.38924836083989,1.4402476999999998
942,Gaia DR3 5991301639324137216,1710339.3843845637,0.25920244864525926,0.0,6598469.2402551705,240.67642226872124,-44.90071648039624,2.1010387
1366,Gaia DR3 5989278812783858944,1710910.9999838693,0.249456996736582,0.0,6858540.840169468,236.92923428383548,-44.28897650206142,1.5787761
805,Gaia DR3 5996879702305239424,1711300.2542929426,4684.285018417811,-10000.0,365.32795241203326,241.4113294684089,-40.27844423368955,1.1512275
1876,Gaia DR3 5988423358376812800,1711473.3182992074,0.16804475328003152,0.0,10184628.111817276,238.0708954862606,-45.09689818408416,1.6799607
1373,Gaia DR3 6008414025961680128,1711505.8268346002,597.4688168821322,-10000.0,2864.5943996977567,238.16674399881828,-39.444156310092936,3.6842658999999998
769,Gaia DR3 5992004772683912192,1711654.2691490497,2376.0365740056036,-10000.0,720.3821220072738,242.1619573672039,-42.52969251637557,1.4748923999999999
1116,Gaia DR3 5985279133090193536,1711885.6394426934,0.27018794759723364,0.0,6335906.744421419,240.17371036557145,-45.13693226126614,1.0562537
1271,Gaia DR3 5991273670497681536,1712023.69400675,0.25322890679554433,0.0,6760775.125049325,240.42518904283932,-45.03478652609471,1.0638723
1834,Gaia DR3 5989356156570335104,1712355.7036344355,0.06329374488047991,0.0,27054106.323902067,236.49654458786046,-43.6457242418276,5.5547876
830,Gaia DR3 5991810953738159360,1712489.7852349994,0.23841063311570612,0.0,7182942.148406145,241.89292174184254,-43.560839607763214,1.1112719
1147,Gaia DR3 5988310589720439936,1713176.652735564,0.13050976550212237,0.0,13126808.144542286,238.99694039699645,-45.30607151873853,1.0433407
1210,Gaia DR3 5988232593131531520,1713425.0357602413,0.12422019274757821,0.0,13793450.145758577,238.53202355643398,-45.24191324281618,0.9277776
616,Gaia DR3 5996577680200884096,1713914.367125744,0.1719610787232787,0.0,9966873.782431839,241.89571130167442,-41.085773084794454,1.0324432
661,Gaia DR3 5989555477410513152,1714926.9971819664,0.005946450699416254,0.0,288395058.4758595,236.37429322204804,-43.37493795406947,1.0219113000000002
575,Gaia DR3 5996577680227713024,1714928.163151278,0.004951370469574552,0.0,346354241.4548176,241.89712383157527,-41.084607749954586,0.966779
1130,Gaia DR3 5991277862369346944,1715495.2368895726,0.14586233714605598,0.0,11761056.83245566,240.6008382071696,-44.9535354979348,1.8644718
841,Gaia DR3 5996603926748084608,1715509.948649307,912.248322547237,-10000.0,1880.52957319686,242.05879031310963,-40.90039287622814,1.035792
872,Gaia DR3 5991778071469314688,1717497.8204439145,0.18471811561147639,0.0,9297939.266857743,241.76410641821568,-43.829119837362605,2.812375
1725,Gaia DR3 5988418444933543552,1717742.365643183,0.09602409449044655,0.0,17888659.869779676,238.29375708154967,-45.18694421876586,1.0954808999999999
1297,Gaia DR3 5989253833247789184,1718784.432915664,0.14186635391921953,0.0,12115518.48223548,237.02661308474492,-44.4146663480795,1.8526185000000002
1058,Gaia DR3 5991775872423393280,1718879.92076126,0.2135995433810005,0.0,8047207.843020852,241.7060335401408,-43.92933025470687,1.0423374
964,Gaia DR3 5989241807336175360,1718923.1884198028,0.14431710599464528,0.0,11910737.653536243,237.06669752782727,-44.4553984837033,1.2296326000000002
1040,Gaia DR3 5996573243501397504,1719277.348693092,1763.40057940252,-10000.0,974.9783281094429,241.9575955508023,-41.1764981341139,5.847993
890,Gaia DR3 5996671374906089600,1719920.0664588027,350.0299948069574,-10000.0,4913.636236824058,241.6435463985496,-40.60860838982233,0.9930996
1689,Gaia DR3 5991822807843824896,1720119.6488173741,0.1661578942776481,0.0,10352319.739578983,242.0359491061023,-43.225041279831075,2.0076560000000003
1840,Gaia DR3 5991957120023639552,1720366.816374117,2428.72446608257,-10000.0,708.3416996860892,242.1629452054103,-42.61986213913125,1.0659947
703,Gaia DR3 5996555483805815168,1720583.166901668,5425.531771499987,-10000.0,317.1271018888498,242.07855682567836,-41.38388649033541,0.95146894
1765,Gaia DR3 5991365926367334912,1720923.401719409,0.30819906082128656,0.0,5583804.821252554,241.36258947077212,-44.37795622028314,1.0175294
726,Gaia DR3 6007965768814492416,1721047.2145646862,87.11144506886141,-10000.0,19756.84381316602,236.649837125839,-40.642591970713255,1.1183858999999998
848,Gaia DR3 5996880870553831296,1722836.8851512684,2908.5458909446043,-10000.0,592.3361534418648,241.39196466495983,-40.21720821326839,1.6434802
1665,Gaia DR3 5996892067505802496,1723113.7800287865,249.2750806350505,-10000.0,6912.499138056642,241.4270004650414,-40.00973782386992,0.99046284
859,Gaia DR3 5992006735524637696,1726232.030471597,0.20021765255135407,0.0,8621777.393123884,242.18254935842697,-42.45304996420765,1.9939505000000002
551,Gaia DR3 5991813221480908672,1726791.4495855866,0.17043126645326623,0.0,10131893.551698087,241.97267579991416,-43.437383132101075,1.8479054
1131,Gaia DR3 6008392791630764160,1727036.448332454,4287.07294229384,-10000.0,402.84746062855334,237.6257073617234,-39.71876540858182,0.99841994
761,Gaia DR3 5991821055493557888,1727430.092429581,735.9927580219983,-1394.571597274446,2347.0748503994782,242.0265135315428,-43.29482049740061,1.5358235
1217,Gaia DR3 5997952340318611584,1728108.3042303987,566.587958885253,-10000.0,3050.0265265615717,239.76085483370517,-39.28853695547494,1.0063756
578,Gaia DR3 5991786627024102656,1728190.2422721705,4153.39603631944,-10000.0,416.09088735097316,241.87976925742782,-43.6581702122292,1.0811053999999998
1226,Gaia DR3 5988480773533260800,1728872.9013800232,0.11555412421283154,0.0,14961585.431565609,237.41177734154152,-44.7698867661671,3.115453
1330,Gaia DR3 5996501023628765696,1730667.7627930497,3402.157945331218,-10000.0,508.6970653928767,238.71883865208665,-39.283270052073604,1.0937246
1507,Gaia DR3 5988434250442420224,1734058.5596367505,0.08095468699210141,0.0,21420113.202413335,237.9442400355571,-45.0862691074573,4.836335
1224,Gaia DR3 5991920526930196096,1734688.2444114662,4388.168591180517,-10000.0,395.3103004970909,242.16264872388183,-42.93247771018949,1.1717986999999999
975,Gaia DR3 6008057951686874240,1734971.056460186,463.1379045378663,-10000.0,3746.121920621883,237.1633788202556,-39.923886666529654,0.9459966000000001
1010,Gaia DR3 5996668527370621312,1735577.2860261211,3151.0726639816903,-10000.0,550.7893568639729,241.7668655636614,-40.675149015444156,1.0529828
1674,Gaia DR3 5996866336364420480,1736963.8957270184,5047.573858315868,-10000.0,344.11856953125584,241.55325038399968,-40.37356516746921,0.94267845
958,Gaia DR3 5996885474742192384,1738307.0508225213,2234.443575503753,-10000.0,777.9596987275106,241.34014889433786,-40.105220125347536,1.6747459999999998
602,Gaia DR3 5992014603881148928,1742242.65661548,3381.9416637579493,-10000.0,515.1604698821249,242.2206032696056,-42.278380202159,1.3045131
740,Gaia DR3 5996560362888967808,1742426.9011787574,5041.907535914735,-10000.0,345.58882501652926,242.0546055855965,-41.243595064098244,1.0832336
913,Gaia DR3 5996885680900632832,1742648.8004060192,4622.508234202445,-10000.0,376.99203811298156,241.31854551770888,-40.09446009468136,0.9652083
1502,Gaia DR3 5991920355131439360,1744256.8556162596,0.30153580215621,0.0,5784576.30285856,242.14940093479038,-42.96001615273374,1.0731736
658,Gaia DR3 5991764361905735040,1747446.574003423,0.41611933971329323,0.0,4199388.02942304,241.76801627215676,-43.92420869357247,1.0466187
1350,Gaia DR3 5991932381050564224,1748230.344050874,0.25098965017478847,0.0,6965348.343381535,242.19821173623345,-42.716814828844655,2.3127396
1894,Gaia DR3 5991256147008041856,1749224.5053199853,1943.7288582814622,-10000.0,899.9323634401112,240.9072406044993,-44.836928149043366,1.0009416
1312,Gaia DR3 5989241498099203840,1749586.7542595116,0.13672855314931137,0.0,12796059.886254441,237.01187697798213,-44.47627407116668,1.2159692
1548,Gaia DR3 5989543588921994880,1749644.9212963013,0.1065506871120582,0.0,16420775.583138367,236.43116967643485,-43.660134558203495,4.337844400000001
1743,Gaia DR3 6007828398569037824,1749751.2385107812,6129.163893242709,-10000.0,285.47959705235655,236.25608920547143,-41.377355826325434,0.99725723
1902,Gaia DR3 5988258466014738304,1750975.0961148145,84.31375519482765,-10000.0,20767.37173037491,239.12822635267275,-45.47031118052086,0.95467013
869,Gaia DR3 5996596951716647936,1753431.9015816713,2134.00058811642,-10000.0,821.6642072855947,242.0468345947009,-41.11429051767196,1.49385
660,Gaia DR3 5992013092052549760,1754587.4624744796,6013.074124915829,-10000.0,291.7954154604805,242.2723636538098,-42.356862506814224,1.2675999
1184,Gaia DR3 5991772402087408896,1755693.3611074637,0.2515415339687358,0.0,6979735.447290703,241.8507452323125,-43.811534928259675,1.0935891000000002
594,Gaia DR3 5991932140523779584,1756113.105853781,3055.0397186252117,-10000.0,574.8249671346479,242.23696164760028,-42.726337976757,1.041484
1277,Gaia DR3 5988459122560231424,1756559.506282785,101.94512120925408,-10000.0,17230.442079491422,237.3694389852393,-45.03565508142096,1.4850266
1742,Gaia DR3 5988414149964556032,1756565.0726624064,0.19786373197603963,0.0,8877650.56849892,237.81219793182822,-45.06750889864074,1.0708540000000002
1417,Gaia DR3 5996578363096368640,1756905.0107051278,547.4864726072421,-10000.0,3209.038211187919,242.2065402686604,-41.37297474038211,1.0026859000000001
1037,Gaia DR3 5991772436471753472,1757477.0377411067,0.08936047159617694,0.0,19667275.769125372,241.8585005538807,-43.80395416043089,1.5196306999999998
1236,Gaia DR3 5997767179986505728,1758218.0771149965,2964.010999939946,-10000.0,593.1887827510154,240.07522877908852,-39.32259103196125,1.9932991999999998
1067,Gaia DR3 5989355675533763584,1758830.7191023845,0.32134162173373415,0.0,5473398.402650011,236.43872842778927,-43.711312941779546,1.2216371000000001
683,Gaia DR3 5991772573903865728,1759188.1174067901,0.005832412393126881,0.0,301622724.668763,241.87563677175453,-43.7787599340375,1.33219
900,Gaia DR3 6008021912622819200,1759216.397686682,2836.8876748124235,-10000.0,620.1219784999074,236.78107499420116,-40.38757357323127,1.1423637
1235,Gaia DR3 5997727150887079552,1760093.7877862996,1976.5969065627785,-10000.0,890.4667319585312,240.50380099800327,-39.47376268880169,1.1304741000000003
601,Gaia DR3 5989731639788222976,1760711.2489456218,0.18819969831018615,0.0,9355547.669601789,236.1168012248169,-42.60928968276517,3.5826212999999996
1117,Gaia DR3 5991356717955190144,1761427.5251777938,0.2333928200570448,0.0,7547051.039304782,241.23965277247467,-44.59784944778086,1.2675518
1525,Gaia DR3 5991917189712662144,1762447.945382466,0.03870361243263653,0.0,45537039.94556061,242.15349276615788,-43.08165028006635,1.0218002
1303,Gaia DR3 5991763743430623104,1762653.451007616,0.37163293048585033,0.0,4742995.860736103,241.75973483111173,-43.98708335710496,0.99233466
1661,Gaia DR3 5991955848713245440,1763762.1881380784,4362.908974011026,-10000.0,404.26288942640247,242.25439716564813,-42.67489787073161,1.937488
1775,Gaia DR3 5991801229915133952,1764154.7842860192,0.3008039097520541,0.0,5864800.047779206,242.02961430883514,-43.470509249215425,1.0468318
1666,Gaia DR3 5988416314628714496,1764161.8279866672,0.12419947341302376,0.0,14204261.737245614,238.25527602193554,-45.25977635133661,1.2291006000000002
1533,Gaia DR3 5989311385826820608,1764890.1402478856,0.3389527125856058,0.0,5206891.919480201,236.63671861698464,-44.06559550003152,0.9842290000000001
1583,Gaia DR3 5988219605145895168,1764991.0380802006,0.15878028083163992,0.0,11115933.470048966,238.79068799683944,-45.37770824828021,0.93252033
1144,Gaia DR3 5993525573383623424,1765284.7794951699,110.40342982216018,-10000.0,15989.401618579443,242.2290926136812,-41.86695088653746,1.0532805
909,Gaia DR3 5989236653410989184,1765564.7522015846,0.20728065832750278,0.0,8517749.636881208,237.1441432270658,-44.63862401669203,1.7815881000000002
1364,Gaia DR3 5991254085423638528,1768190.7940318577,0.2957771516384856,0.0,5978118.269909616,240.80527510677624,-44.940858594469375,1.1242875
1648,Gaia DR3 5991300436724726144,1768832.997907569,0.1445131805769369,0.0,12239942.341908844,240.74380355970237,-44.97946949512439,1.3856864
827,Gaia DR3 5996602762837802624,1769353.9560467596,69.23762508838472,-10000.0,25554.804252573733,242.04213356703744,-40.94917066864367,1.0585546000000001
898,Gaia DR3 5989349044114274432,1769503.0511742872,0.3273055902910829,0.0,5406272.00898284,236.5199337864326,-43.89773101016535,0.95105094
1076,Gaia DR3 5996597437078281600,1770524.7230817464,2769.4660828306965,-10000.0,639.3018257411107,242.05424397753083,-41.07169314017078,0.9725623
961,Gaia DR3 5996657016867707904,1770741.4387210212,2435.7494731627403,-10000.0,726.9801177137367,241.86849733519867,-40.66929391199457,1.9249467
1085,Gaia DR3 5996951445449986816,1771610.5255374138,2831.773683943736,-10000.0,625.6186840009541,241.07910209513986,-39.81744936361576,1.1020881
687,Gaia DR3 5993544368149211136,1772402.715750513,4642.22614295571,-10000.0,381.80016681006026,242.25308062995163,-41.694064224885324,0.95874554
1166,Gaia DR3 5989746826792790144,1772652.1179554197,0.018304976263678063,0.0,96839902.57189421,236.08541387188927,-42.4545787134006,1.0054395
698,Gaia DR3 5996603724888536064,1773590.5011444504,4999.275762725126,-10000.0,354.76948768628415,241.976358306653,-40.91371311796181,1.0237371
527,Gaia DR3 5992016871624619136,1774106.4438926973,0.4451187385704893,0.0,3985692.5583278914,242.26497270860298,-42.16836229367913,1.2256826
1421,Gaia DR3 5996596303184273280,1774588.5088919473,3308.236044357205,-10000.0,536.4153237852628,242.0869061580465,-41.13178294432433,0.9693782
915,Gaia DR3 5989348013322489984,1775843.6446811624,0.16929892369853702,0.0,10489397.131923458,236.5449787197528,-43.960233483565645,1.1210743
814,Gaia DR3 5991764121387684736,1776118.9032006904,0.30327698406940035,0.0,5856424.972869858,241.8149209671,-43.943410398785154,1.0528524
738,Gaia DR3 5991808136224436608,1776228.2467852712,2703.4169907076366,-10000.0,657.0308068975819,242.1083978943124,-43.36644434657823,1.420895
944,Gaia DR3 5996862591169639552,1776420.2089964887,75.30983272060146,-10000.0,23588.15767905083,241.63210077093945,-40.43074028824915,1.0076684
1501,Gaia DR3 5993522446647351040,1776439.753431386,0.01416128174420757,0.0,125443429.87583086,242.2553071881617,-41.99333197356438,1.0244093
553,Gaia DR3 5991925302935929216,1776455.0398816578,4779.74896163561,-10000.0,371.6628329521646,242.22795149398738,-42.95925669600354,1.311739
979,Gaia DR3 5996933681463962880,1777328.2202691787,0.13967200664439194,0.0,12725013.85903545,241.22677542318885,-39.999870765865246,1.1810656000000002
1282,Gaia DR3 5991260270200248960,1779168.7728520024,0.1979071318118761,0.0,8989917.425225588,241.09759443095243,-44.75871037861181,1.0407108
1792,Gaia DR3 5988476955266076032,1779744.4021876461,321.72002478643947,-10000.0,5531.966508360976,237.3512589913683,-44.964667324203674,0.9878393
603,Gaia DR3 5991956742066353280,1779803.491427734,2176.4546444430503,-10000.0,817.7535405904043,242.28288199435886,-42.59420246811051,2.5058713
662,Gaia DR3 5996584242938123776,1780357.868295066,4629.762464591157,-10000.0,384.5462660150287,242.13834507178046,-41.16670624010446,1.9802022000000001
1395,Gaia DR3 5996584036753440768,1781899.4679050315,5401.629518468486,-10000.0,329.8818369183991,242.11005861616792,-41.18843694837052,1.0635847999999999
1503,Gaia DR3 5988250906844037632,1782718.620028835,0.13958562043210984,0.0,12771506.223278169,239.65628872324996,-45.39508714453441,1.034675
1119,Gaia DR3 5996583005962492544,1782822.7582567576,3738.5624960711357,-10000.0,476.87386799881784,242.1322905277756,-41.22596469700408,0.9747790000000001
826,Gaia DR3 5991766114252451072,1782837.2956049913,0.3077238025417763,0.0,5793628.185011639,241.86389388203742,-43.884224612118,1.1573566000000002
1034,Gaia DR3 5996651141338899968,1783293.5605985695,4357.789370766087,-10000.0,409.2197692163978,241.9524059850504,-40.84767716517876,0.8966427
1934,Gaia DR3 5991378776943264512,1783761.1830243045,0.16996956073917455,0.0,10494591.944975143,241.5682260363308,-44.31060802205322,2.5713625
1141,Gaia DR3 5991270509387259008,1785762.329321813,0.23103601694620712,0.0,7729367.710392956,240.37661520255557,-45.196614614498145,1.0728613
1520,Gaia DR3 5988465895766446720,1787312.476805126,0.1741594457923104,0.0,10262506.6856066,237.56271137374046,-44.99167131365101,1.3770182
1489,Gaia DR3 5996603656169043456,1787528.4503850914,5085.1386761270805,-10000.0,351.52009890642756,241.98517024908986,-40.92153490584719,1.1193875
845,Gaia DR3 5989549876755613056,1788047.073467675,0.10609943935308007,0.0,16852559.11218694,236.26219572482543,-43.43900932792572,2.8295293
1557,Gaia DR3 5996650797741436032,1789428.2387622076,3625.7530743320176,-10000.0,493.5328474049157,241.98363349619183,-40.87279485055245,1.0251801999999999
1481,Gaia DR3 5989312450990759168,1789915.7036554983,0.11528135735352939,0.0,15526497.473190095,236.56072978295688,-44.030572631720936,1.4497286
1901,Gaia DR3 5988416830054524416,1790702.8028117404,0.0834589532781586,0.0,21456089.87981846,238.16473487595582,-45.27884981246565,1.1084996
1447,Gaia DR3 5991387882272358528,1791307.5986060004,0.1240302377345988,0.0,14442507.176669767,241.75563398095403,-44.083741876181314,1.8016793999999998
852,Gaia DR3 6007822729229871104,1791424.743806152,0.15614677522086184,0.0,11472697.667129345,236.19394798271009,-41.38539705517469,1.3256917
1179,Gaia DR3 5989751190469381632,1792666.1597102177,0.19567916250260237,0.0,9161252.208887478,236.04806190778785,-42.27664778403364,1.3187534
1455,Gaia DR3 5988416830026034944,1795614.595169493,0.1805091690904309,0.0,9947497.981501048,238.1551615831015,-45.28462379361024,0.8079959
867,Gaia DR3 5996595856530269312,1795827.872518808,72.11649584700825,-10000.0,24901.76278570956,242.08790632257862,-41.16020250928494,1.3113024
667,Gaia DR3 5991771405653731200,1795864.905869502,0.1874610789271876,0.0,9579934.758441458,241.91287895162026,-43.843971251890885,2.2600498
1328,Gaia DR3 5991260888653861760,1796560.8734006449,0.22488207326119244,0.0,7988902.127000599,240.99613119669056,-44.87288067115307,0.84189355
705,Gaia DR3 6007860318770246656,1796849.6307877616,0.25931360794710323,0.0,6929253.134892546,236.32160031483448,-41.02577550167353,1.0521260000000001
749,Gaia DR3 5991928841988194944,1797104.5461487004,3611.814843899357,-10000.0,497.5627555172583,242.29569164933682,-42.78368657798571,2.4478487999999996
1202,Gaia DR3 5989324545606171008,1797402.7457739871,0.2699331789807888,0.0,6658695.135442793,236.5102057108389,-43.975519417221356,1.0501955
1483,Gaia DR3 5989354094987581440,1798465.8405788075,0.25940570847111655,0.0,6933023.3755401615,236.382105048054,-43.752456227861536,1.024991
614,Gaia DR3 5996579260750952192,1798534.0578955377,5378.342020623673,-10000.0,334.40306529389875,242.16967523023703,-41.34255945141373,0.9883025
1245,Gaia DR3 5985275834562070784,1799148.6619952044,0.18800632420708419,0.0,9569617.775269559,240.17741477622295,-45.29671087082871,1.3514764
641,Gaia DR3 5993550174945627264,1800093.2317146694,4797.025312826067,-10000.0,375.2519768660929,242.25015378053303,-41.564692555545896,0.9723718000000001
1682,Gaia DR3 5991253089011148032,1802922.7374350396,0.015422642973374935,0.0,116901022.77200717,240.8711305349837,-44.970904124306315,0.9846504
1048,Gaia DR3 5989237993405620864,1806049.4490937951,0.28292682701528304,0.0,6383450.68987126,237.02598902640275,-44.62696517204864,1.277003
1127,Gaia DR3 5996933200435648000,1807053.3326721606,0.2877297101370641,0.0,6280384.920317562,241.29790733087106,-39.994044609080376,1.8136237000000002
1459,Gaia DR3 6008423131282264320,1807109.2326175582,2614.2902368728332,-10000.0,691.2427729444415,237.7000167477481,-39.47860914168664,0.91800773
1207,Gaia DR3 5997712170042061312,1807827.8994917073,3604.632340691005,-10000.0,501.5290683279916,240.76355964483082,-39.53141540145307,1.0575485
1529,Gaia DR3 5996663064170197120,1811901.8420155074,3547.2199622630837,-10000.0,510.7948932660877,241.89925315918617,-40.62178810476443,1.1153966
822,Gaia DR3 5991762643938978304,1811995.1257614603,0.006444483824812559,0.0,281169939.2874437,241.8243703388601,-44.04561590479097,1.2559388999999999
932,Gaia DR3 5989745555472804352,1812283.3723735106,0.27290467905758947,0.0,6640719.31134268,236.0156329266241,-42.43938215559748,0.9707171
1932,Gaia DR3 5988397451126365952,1813209.985650585,0.1595486810179875,0.0,11364619.087300157,237.9796334205592,-45.251434939174786,2.5438342
1381,Gaia DR3 5989237890326146432,1813331.9200568222,0.1430140187367813,0.0,12679399.796423296,237.03027883466441,-44.648267099199565,2.2258862999999995
1721,Gaia DR3 5988409923716431616,1813485.767249146,0.10633508765420556,0.0,17054443.714256182,237.85227357190155,-45.19670474365362,1.0847841999999999
884,Gaia DR3 6007910655795931136,1815378.3445138058,0.3476645460723903,0.0,5221637.8259513695,236.4014228266046,-40.794808434977995,1.5028037
1608,Gaia DR3 5991903480176991744,1816690.1729067166,1904.7074760325688,-10000.0,953.789595392785,242.25429689715745,-43.22150433523056,2.3777909999999998
952,Gaia DR3 5989237890355271296,1817355.8983345677,0.2744330780077428,0.0,6622218.835745788,237.03048956312188,-44.65799924061846,0.9690441999999999
1438,Gaia DR3 5989748098093055232,1817391.960319498,2615.5010649939322,-10000.0,694.8542230181482,235.97667755150746,-42.45799067074027,1.2883838
646,Gaia DR3 6007823828724254208,1817609.5049856654,3280.050456574839,-10000.0,554.1407149217109,236.15857404022825,-41.33575529916273,1.3029749
1511,Gaia DR3 5997774636058936576,1817671.9591488682,0.013581150412800056,0.0,133837849.07026258,240.44651042188028,-39.41925222821389,0.94737625
622,Gaia DR3 5991954714842290944,1818001.7510264984,4071.6466745859975,-10000.0,446.50282706844934,242.36467806373423,-42.63957316136694,1.5037148999999999
1075,Gaia DR3 5989234591791385472,1818221.678256165,0.3406026263923601,0.0,5338249.142452734,237.09201511839368,-44.715040598270654,0.9904306
695,Gaia DR3 6001786131205913600,1819345.3646738525,0.22720895488514986,0.0,8007366.459625236,236.008378615902,-42.10963389042493,1.5957447
945,Gaia DR3 5989238233958973696,1822439.2257330287,0.16965810347685825,0.0,10741834.24419579,236.9906310852739,-44.63297768982601,1.6997745
637,Gaia DR3 5991928051718214144,1823201.712544435,0.01884315759520785,0.0,96756698.19840106,242.31565420961263,-42.81866217610595,1.0112254999999999
1006,Gaia DR3 5996887983004449536,1823712.049334738,4225.658694379706,-10000.0,431.5805371977504,241.49428438613063,-40.066040383956434,0.87568504
1886,Gaia DR3 5996585101906190976,1826766.1863316842,4217.7440811739025,-10000.0,433.114516000518,242.22123768898084,-41.1537129305353,1.9344537
619,Gaia DR3 5993517739347993728,1826908.2482375742,5918.436108035359,-10000.0,308.6809107827002,242.39275683947685,-42.115224276665366,1.4820062
1333,Gaia DR3 5991258139874684544,1826933.7332427017,0.16035966875385868,0.0,11392725.785976287,241.09627530810837,-44.865009826217616,1.1763294
1663,Gaia DR3 5991252470539374208,1829083.3401284881,0.2009727795924245,0.0,9101149.63746779,240.85949477083062,-45.03221222920084,3.3712986000000003
891,Gaia DR3 5993545914349355264,1829268.8038865002,78.1916292830735,-10000.0,23394.688416890305,242.3010598049076,-41.67372640628084,1.5555025
1513,Gaia DR3 5985271024190953216,1829749.6394859906,0.06689486602252397,0.0,27352616.849100217,239.85296822874474,-45.44171699758125,1.1719968
877,Gaia DR3 5996679866086485760,1830275.9935577458,3843.3439454213694,-10000.0,476.2196721264512,241.82201987832667,-40.4424212312835,0.9028733
941,Gaia DR3 5996604034126220032,1830938.815177993,4394.0367332673,-10000.0,416.68718909788237,242.05279043898992,-40.882043027975456,1.0499288999999998
779,Gaia DR3 6007917596463033216,1832457.1240332848,4145.265914816136,-10000.0,442.0602107777117,236.39614122784454,-40.7038578842556,1.1164261999999998
1670,Gaia DR3 5988408411918210176,1833246.6197413898,0.18510079045915695,0.0,9904045.332242388,237.8326647933566,-45.225616782622936,0.97277725
1358,Gaia DR3 5988249017058024192,1835346.3824162763,0.18180311626744153,0.0,10095241.60034963,239.61234798744854,-45.49434796445514,1.1164503000000001
1345,Gaia DR3 6008438421370713216,1835404.9757194475,2843.74450592194,-6968.127225617342,645.4183812565857,237.45156432243962,-39.62476080495116,1.2513386
1290,Gaia DR3 5996680106610696064,1835418.0072627936,1797.8235692329727,-10000.0,1020.9110830857893,241.8195721727536,-40.43132940371274,1.2822178999999998
973,Gaia DR3 5991906473790541568,1836914.8361311075,2183.399229083518,-10000.0,841.3096476644597,242.2869784989679,-43.107703698695964,1.0672112
1074,Gaia DR3 5996939488267769984,1838302.0904046337,1943.3496552985596,-10000.0,945.945103287248,241.4110774455206,-39.93396785144015,1.4980661
1644,Gaia DR3 5988097421922985728,1838358.0160534352,357.5640874925389,-10000.0,5141.338519047429,237.06698164993,-45.07929029784856,1.0774496
963,Gaia DR3 5989308774486589568,1839531.4610772224,0.26813186952872314,0.0,6860547.626473644,236.57483276649282,-44.20375661962215,1.01683
1052,Gaia DR3 5991761647506598528,1839599.9184781301,0.10319017651783423,0.0,17827277.56222216,241.93330736059121,-43.96153959831753,3.5601937999999995
1603,Gaia DR3 5988097417595878912,1840764.6293257729,63.28719102988492,-10000.0,29085.89557176812,237.06885709158303,-45.07945035134641,0.9855705
1262,Gaia DR3 6008424917998930944,1841423.2537198118,0.003962824336674814,0.0,464674458.7384211,237.90065919747585,-39.37484436109956,0.91307527
1698,Gaia DR3 5997769550809428736,1842859.3786793663,3550.943312081512,-10000.0,518.977414370242,240.2303675859167,-39.22006004101796,1.1150973
789,Gaia DR3 5996610248938148480,1842991.3078975137,3930.143276201753,-10000.0,468.9374351966766,242.08144945740509,-40.82789227414891,1.2220181
1045,Gaia DR3 5989751637147188480,1843294.6775181298,0.31768322745024696,0.0,5802304.050838857,235.959483463034,-42.30134182711375,0.94981784
1930,Gaia DR3 5996657635331379840,1843723.428115226,2899.9634816895455,-10000.0,635.7747053563088,242.02922195578324,-40.74727209242858,1.0634622999999999
1023,Gaia DR3 5991906405071988352,1844541.6449031369,4627.107288497437,-10000.0,398.6381836203577,242.2932448848642,-43.11893387792708,1.1508893
1839,Gaia DR3 6001789159170752512,1845941.3258488313,0.3108733623233578,0.0,5937920.547624013,235.97308241668753,-41.98054563245848,1.0918729999999999
1009,Gaia DR3 5991383415478942336,1846171.9483672467,0.21108395136959454,0.0,8746150.22311534,241.81623560717696,-44.164428633001755,1.1303748
1256,Gaia DR3 5988460501284103936,1847321.571580908,0.2218500530923467,0.0,8326892.627841504,237.53793882079526,-45.0987753218853,2.3279370999999998
600,Gaia DR3 5989749674333814272,1848581.9815350205,74.354286619537,-10000.0,24861.807779745348,235.92884430163693,-42.363989522413156,1.0830052
1246,Gaia DR3 5988411538624070016,1848654.1595264685,0.17406284813373835,0.0,10620613.067908008,237.75586088268082,-45.218816272009214,1.140734
1606,Gaia DR3 5997729659148646656,1849843.5561710114,3437.997219944653,-10000.0,538.0584793494369,240.5762561326069,-39.33625311564742,1.0647385
821,Gaia DR3 5989735316270612992,1850264.3856708857,0.25314287310012124,0.0,7309170.3630110985,235.97227643441002,-42.724351602743475,1.1951616000000003
949,Gaia DR3 5996873620646002560,1850795.4762368225,58.302628815216806,-10000.0,31744.63165464969,241.63972611836246,-40.22758257263483,0.9386426999999999
656,Gaia DR3 5991912727267122304,1850827.099327479,3345.3023311785373,-10000.0,553.2615339658821,242.41116733781087,-42.99575991352636,1.1402807
1137,Gaia DR3 6008064690499768832,1850915.8461841927,4174.117179988319,-10000.0,443.4269011559883,237.0905390660342,-39.772441642759894,1.1704996
729,Gaia DR3 5989739061494377472,1853507.751231035,0.18257233255717675,0.0,10152183.111592585,235.9488519491671,-42.53972831519665,1.4996177
892,Gaia DR3 5991762128542941568,1853654.8880718332,0.153230165190886,0.0,12097193.041348277,241.97789910911854,-43.933802272174795,1.3863771999999999
675,Gaia DR3 5991961621184179712,1853881.7048975767,0.014157262466436513,0.0,130949165.44018926,242.40317504460876,-42.499717915456145,0.95828074
980,Gaia DR3 5996680037885258240,1854617.0969730811,4457.546355181884,-10000.0,416.0623242464084,241.85221080351704,-40.40975447408845,1.0159357
1466,Gaia DR3 5985268000542072064,1855274.2756351454,0.08671518199844896,0.0,21395034.09758547,239.9753860450373,-45.45851325142814,1.6917089
766,Gaia DR3 5991770374861531648,1858424.055676722,0.23468554732178368,0.0,7918783.567564928,242.0680033467334,-43.784214915063714,2.4801478
1924,Gaia DR3 5988244820872803584,1858534.849387792,237.82142611189133,-10000.0,7814.8335066890895,239.36612774921485,-45.56712618102061,1.0592413999999999
796,Gaia DR3 5989322346580371840,1858560.2050334322,0.23531262074712297,0.0,7898259.766656208,236.4491606592355,-44.078582066123495,1.2234713
1727,Gaia DR3 6007922922220029824,1859039.9478427535,1724.2973348477933,-10000.0,1078.14349084223,236.4130842030463,-40.597388478860005,1.8136141
777,Gaia DR3 5991913826785405056,1859091.9295068223,0.27146041001643545,0.0,6848482.72863901,242.35603901607476,-42.949461100714714,2.6017313
1073,Gaia DR3 5991966843831136768,1859438.2195290162,456.09660573995586,-10000.0,4076.8516935405073,242.41957202609532,-42.37770655480945,1.0457115
1426,Gaia DR3 5996586716814074368,1860577.5250500208,3090.092197795873,-10000.0,602.1106834214038,242.2028158364473,-41.05205425008371,1.0677756
1469,Gaia DR3 5988395149023826944,1861524.7490060136,0.12014459359856335,0.0,15494036.753962379,237.97453302434144,-45.34023132578165,1.2733157
1584,Gaia DR3 6001812936112541952,1861725.1292097664,146.29459328056646,-10000.0,12725.86421317236,235.85275589680572,-41.73619771247342,3.3041657999999994
883,Gaia DR3 6007907803937447936,1862300.7827759315,0.2834912113399019,0.0,6569165.84459142,236.2228146834644,-40.967288099343136,0.9499744000000001
1917,Gaia DR3 5996663476487123968,1862703.769395359,5771.337322368134,-10000.0,322.7508054634107,242.001285150276,-40.56584841927169,1.035158
700,Gaia DR3 5991913517554385280,1864148.6052486608,1825.6393612889983,-10000.0,1021.0935657809617,242.36577844017185,-42.971966280513584,2.4910490000000003
1462,Gaia DR3 5997780477210391552,1864510.7230941693,1781.8597830188937,-10000.0,1046.384648704089,240.37244949711757,-39.24224284203142,1.0222279
1868,Gaia DR3 6007834823839410944,1864932.3877800975,0.4717797692474042,0.0,3952972.3598684357,236.14595709667748,-41.136300871297045,1.0236758
813,Gaia DR3 5993478908536914048,1865495.9077140924,4354.953928449321,-10000.0,428.3618009199799,242.48642606963344,-42.014995842992356,1.5341408
1936,Gaia DR3 5989566335073213952,1867403.409951083,0.31225662623726774,0.0,5980348.38348679,236.06844521426663,-43.3037427452637,3.2299678
1070,Gaia DR3 5989323411733268224,1867624.1074555714,0.18152978431948263,0.0,10288251.674274309,236.40025827196067,-44.03058673481471,1.4319633999999999
1873,Gaia DR3 5991794735924426624,1867946.3371449937,2696.335333164951,-10000.0,692.7722654408876,242.14323723750337,-43.689228492597024,1.6412662
1879,Gaia DR3 5989622032217081088,1868092.3900721953,0.09916506049000816,0.0,18838211.572113384,236.00875822140347,-43.094520783502084,3.0875556
1039,Gaia DR3 5991342733574307328,1869744.6030247551,0.005011808302841142,0.0,373067860.94847566,241.3998642140348,-44.70714489717257,0.9317021999999999
927,Gaia DR3 5991961071432610944,1871182.9442329423,3574.323720650812,-10000.0,523.5068478610656,242.48593231324642,-42.498011040109155,2.9009106
721,Gaia DR3 6007824859515345408,1873023.8320976507,5074.013444846827,-10000.0,369.14049449354445,236.02644760381844,-41.40339983093295,1.0059519000000001
1394,Gaia DR3 5996941000094727424,1873360.1736030332,122.9775631323239,-10000.0,15233.349286546661,241.41900140626643,-39.907054777907724,1.0114100000000001
772,Gaia DR3 5993532685835542016,1874065.0929185022,2705.996698539668,-10000.0,692.560007161084,242.4232923700121,-41.73939623300024,1.4570306999999998
983,Gaia DR3 5989546715680920576,1875868.7873609364,187.52222799577626,-10000.0,10003.447630769342,236.1746792406491,-43.643479427752396,1.035173
1148,Gaia DR3 5991794117465879424,1876188.1709030948,0.2871223172532658,0.0,6534456.077296633,242.123742082327,-43.74119739830283,2.0249919999999997
674,Gaia DR3 5989620451673248896,1877785.2364850633,0.22509724338051898,0.0,8342106.763656512,236.01478232844383,-43.18546741682045,1.029971
1324,Gaia DR3 5991768450715843200,1878077.974933551,0.16278652875941774,0.0,11537060.156305458,242.06602962066742,-43.86248533646823,3.574788
1736,Gaia DR3 5991249378138771072,1878516.9186696254,0.09823525150197854,0.0,19122635.611431103,240.95106242366643,-45.07626261998521,1.1673421
1025,Gaia DR3 5991348609092570240,1879129.1406490966,3546.205093665337,-10000.0,529.8986073890159,241.5941248256362,-44.55073253619362,2.2050576
1183,Gaia DR3 5991250271491993984,1884906.4789777761,0.11192147131689995,0.0,16841330.414972473,241.04043097531638,-45.0300385344246,1.5865023
1146,Gaia DR3 5993570309756905472,1885662.7379895742,2066.812605581523,-10000.0,912.3530275058586,242.39430482849872,-41.53745223903442,1.1279522
1115,Gaia DR3 5991769855149986688,1887003.4487714712,0.005803861952532132,0.0,325128933.83830434,242.12533559778547,-43.78098447106064,1.005351
906,Gaia DR3 5991769859491337600,1887216.2667670595,0.00636583448860541,0.0,296460153.04750717,242.1251713184744,-43.782154670797475,1.8084209
1298,Gaia DR3 5989302246148700288,1887716.2598595808,0.009479813436776258,0.0,199130106.5626799,236.5352165828529,-44.291784691721936,2.3204298
1100,Gaia DR3 5996610906076113792,1888578.1863084189,3729.6745435113285,-10000.0,506.3654118545163,242.11760464786485,-40.76413466822493,0.96871555
1482,Gaia DR3 5997792674914442112,1890816.822567973,2428.930316962638,-10000.0,778.456594396017,240.37766737425636,-39.161247746156675,0.83337396
935,Gaia DR3 5991902728580361856,1892137.9433582926,2429.647537952696,-10000.0,778.770547497878,242.40592748946133,-43.16128647768345,1.3687326000000002
1570,Gaia DR3 5991902281903805184,1893231.573583891,5001.752606687664,-10000.0,378.5136376102486,242.38935340048462,-43.198433206145694,1.0799108999999998
697,Gaia DR3 5993576013481315072,1894104.4226377197,0.005299534266832379,0.0,357409600.02695817,242.33891860748184,-41.3742565992357,1.0513002
856,Gaia DR3 5991900117239468928,1895613.9761161357,0.2608282771020679,0.0,7267670.504047151,242.3407443426321,-43.275299807781714,1.1422054
1631,Gaia DR3 5996872486774613888,1895909.5971069797,4077.1364983130165,-10000.0,465.0100868321294,241.77344302082423,-40.19282942514211,1.0963948000000001
1780,Gaia DR3 6008031327196931712,1897564.8182539747,70.41900145029341,-10000.0,26946.77259224425,236.5044779531225,-40.31735855059944,1.0753536
1786,Gaia DR3 5996532565872753152,1898141.95826093,1644.789209631187,-10000.0,1154.033566821947,238.9355544440179,-38.97615565032403,1.1116104
999,Gaia DR3 5991380666728907008,1900001.5675025966,0.1798632959339112,0.0,10563586.959958363,241.85650989181028,-44.26978552576283,1.3890715
1471,Gaia DR3 6008473433946703488,1901835.7919596608,3091.2574622081543,-10000.0,615.2304734271913,237.76512564240448,-39.27003514451483,0.89078546
1769,Gaia DR3 6008440551682407040,1902128.3013149714,0.015329900370884454,0.0,124079625.78332326,237.24058872307782,-39.62748689205,1.0580758999999997
1080,Gaia DR3 5996611043515125888,1902549.1620760756,5508.046384507589,-10000.0,345.41269794447464,242.13852809415928,-40.72391558477921,0.98778933
702,Gaia DR3 5993570000519213952,1903045.0085577003,2509.286953376054,-10000.0,758.4007106071701,242.4326085787636,-41.55484150241504,1.3425194999999999
1549,Gaia DR3 5988457477630521344,1904993.8249262203,0.13567246107474604,0.0,14041123.82008536,237.38475590639,-45.122722360173825,1.218664
1343,Gaia DR3 5988402055334155648,1907835.749125358,0.16337615527337768,0.0,11677565.468063392,237.73569771739045,-45.32375269346146,0.95864993
1194,Gaia DR3 5988474382602066816,1907862.840992555,0.1552676204823762,0.0,12287576.99168262,237.10810163118546,-44.931607175531546,1.2917078000000002
793,Gaia DR3 6007875608858983168,1909569.860234035,5879.9105159821,-10000.0,324.76172129553004,235.9565825539404,-41.242828672304384,1.2631551
1554,Gaia DR3 5988393705949248000,1910938.8812817477,0.17024100741499235,0.0,11224903.507669562,237.9411653630491,-45.419714131306755,1.1102733999999999
1592,Gaia DR3 5991760685413969792,1911696.702841467,0.22675635491051474,0.0,8430620.185246333,242.04246291688403,-44.02400739118477,1.2376753999999999
1730,Gaia DR3 5997961449959892736,1911868.2348150783,0.0031786921509490487,0.0,601463792.0329151,240.0682354314945,-39.110582328567794,1.2647275
1700,Gaia DR3 5985266316913902592,1913225.2186563432,78.60496528936893,-10000.0,24339.75018770348,239.99295699275984,-45.56962925692855,1.0021113000000001
850,Gaia DR3 5991902281912506880,1913313.4713413198,0.25545775636815016,0.0,7489745.069959704,242.39430585452783,-43.20042957456968,1.0687628
907,Gaia DR3 5996665018354813056,1914573.8915531023,0.02376193322541792,0.0,80573153.42949876,241.9959148159976,-40.536922966512094,1.0135328000000001
666,Gaia DR3 5991908982062403456,1914666.1568993984,0.2883576821297593,0.0,6639899.942176014,242.43052713974828,-43.065297137734035,0.97135174
1420,Gaia DR3 5991766629675884672,1915372.1318122705,0.17741440040930898,0.0,10796035.312766925,242.07183533859376,-43.98638734411698,1.1542212
923,Gaia DR3 5996609669125431680,1915941.8185589977,1882.147261860317,-10000.0,1017.955320172598,242.19890711966397,-40.801289263612006,0.9872472
1895,Gaia DR3 5989297607567135232,1916688.0750940985,0.2910253484358455,0.0,6585983.267078259,236.56754417529626,-44.41610361211854,1.07923
1599,Gaia DR3 5989249881910527232,1917029.6900133719,0.20304505298403466,0.0,9441400.624343736,236.66308738723882,-44.5307458100665,1.1696386
1512,Gaia DR3 5991911146718374784,1918189.255004425,2272.9552481447545,-10000.0,843.9186194141312,242.477552057811,-42.984125651002905,1.1159819
1618,Gaia DR3 5996587988125962880,1918751.0571850217,5827.578269021839,-10000.0,329.25358847339595,242.35606562018398,-41.14736064177375,0.9753258
1473,Gaia DR3 6007934157860830976,1920500.7300278663,120.49806707848407,-10000.0,15938.021053706907,236.23713089650457,-40.57666485468232,0.9928169
1581,Gaia DR3 5988150576416510208,1920789.0266809745,0.14859854999829922,0.0,12926028.058167182,239.2417989115028,-45.67278900970814,1.2913128
1106,Gaia DR3 5989303551804966272,1922224.5228736445,0.2426130451148341,0.0,7923005.632132489,236.41857076806556,-44.2326427158773,1.0056511000000001
878,Gaia DR3 5989521529966280064,1922261.758077665,0.2704660034967564,0.0,7107221.363222893,236.1455283152696,-43.760858532883965,1.5930073
1445,Gaia DR3 5996665812958767616,1922691.463609808,58.75816741555335,-10000.0,32722.114187326908,242.03497657235027,-40.476424951428704,0.9910154
692,Gaia DR3 5991914548333066240,1922818.465240587,2001.6069599977777,-10000.0,960.6373796995199,242.4906156253574,-42.92987391815678,1.048067
1809,Gaia DR3 5988389445307410816,1922986.6868011267,0.12966993673400498,0.0,14829857.523149678,238.0779854159153,-45.493008820334026,1.1506616000000003
1304,Gaia DR3 6007888425041261568,1923774.8165073306,0.34883782450922424,0.0,5514811.414770937,236.1324357183257,-40.907273384184826,1.890011
1409,Gaia DR3 5997731033538211712,1925561.9970607513,3579.6380947603957,-10000.0,537.9208585022167,240.87445601472209,-39.36615294476887,1.0180829
1109,Gaia DR3 6007888665556865024,1925888.68198434,3964.5705126039584,-10000.0,485.77485905765934,236.1263275624441,-40.88546740983402,2.2409105
1946,Gaia DR3 5991950694750984192,1927267.1265985323,5304.433066941627,-10000.0,363.33140644373054,242.6063415648798,-42.496475611467204,1.081824
1848,Gaia DR3 5997781812935275264,1927951.9972771867,1228.3249416708406,-10000.0,1569.5781562936202,240.50068340663196,-39.161313580963984,1.5156034
1506,Gaia DR3 5988389479667116032,1929370.3130739229,0.14538737675503818,0.0,13270549.04033863,238.1261321310904,-45.52097582416475,1.0701281
753,Gaia DR3 5989742703614205824,1929915.6081114376,0.28642260866117886,0.0,6738000.247719322,235.81447737675828,-42.526660002956405,1.0463091
1091,Gaia DR3 5996965189324359808,1929932.788649029,5094.178778707628,-10000.0,378.8506199891644,241.87099869609088,-40.20673358427519,0.9259204
1595,Gaia DR3 5988150542056792064,1930450.3866321584,0.09341661591181193,0.0,20664957.38246996,239.23827507567287,-45.68971229770224,1.2342811000000002
897,Gaia DR3 6007889284033993344,1931395.8054821882,4524.907829561872,-10000.0,426.83649661637355,236.03361692946962,-40.88076864595086,1.0725802
1552,Gaia DR3 5997731308416088192,1931528.1529730714,3655.8034814281564,-10000.0,528.3457283153829,240.8362998339463,-39.342486710454075,1.0515238
762,Gaia DR3 6007825512350370560,1932754.5285662725,0.5395578127297319,0.0,3582108.3171571125,235.9379234762384,-41.38034287606453,1.0451397
1532,Gaia DR3 6008031567709264384,1934456.3554793408,0.2550421439491079,0.0,7584849.803745964,236.46918566530888,-40.306871011323544,0.97698224
1539,Gaia DR3 5988200604206260352,1934762.6563295918,0.18901921806171776,0.0,10235798.646134814,238.2635503829837,-45.57256939284742,1.0196129
1044,Gaia DR3 5991581155786332928,1935582.6649464844,0.47500813864747654,0.0,4074841.055266553,242.1568221990344,-43.90536971897857,1.0443995000000001
1767,Gaia DR3 5991910974920126848,1937898.8338629557,2061.583225822337,-10000.0,940.0051424506302,242.4921024218427,-43.014151843859565,1.1128421
885,Gaia DR3 5991898880289900288,1938071.1450489615,0.2302557779525428,0.0,8417035.88193305,242.39083581401616,-43.363371738476324,1.1017641000000002
1099,Gaia DR3 5993558730532238208,1938878.6049059993,125.05673072051314,-10000.0,15503.992417962383,242.50664273904655,-41.541812106841675,1.0047005
895,Gaia DR3 5991909119494126976,1940428.3707600592,3613.999224529324,-10000.0,536.919974301537,242.4795860482043,-43.069446814873494,1.0341770000000001
1400,Gaia DR3 5988405491346988160,1940675.433069489,0.08755029503711699,0.0,22166406.546622586,237.59401546748995,-45.31653111928341,1.2991103000000002
1880,Gaia DR3 5991938290920791552,1942639.639381967,0.006663750626916319,0.0,291523460.00692594,242.51813658370156,-42.87161131751952,0.97055966
1103,Gaia DR3 5991194402619584512,1944363.175771779,4358.664116159813,-10000.0,446.091537212749,241.97549556656497,-44.277529225986136,1.350056
1575,Gaia DR3 6007886122945569280,1946752.340468513,0.1701406945834557,0.0,11442014.77039117,236.03390315110386,-41.03237467132188,3.755157
1156,Gaia DR3 5989229128591167232,1947538.6066707023,0.17049713042648784,0.0,11422706.07017876,236.90748352680592,-44.852979974456694,1.0734249
1888,Gaia DR3 5991935232904074112,1949123.4892042784,4331.68883053058,-10000.0,449.96849161151175,242.53853735953956,-42.89433391870989,1.0606889
1526,Gaia DR3 5988389239148926208,1949901.9950714244,0.11039181010932174,0.0,17663466.095360003,238.07675328396084,-45.54222282369666,1.1161107
1757,Gaia DR3 5996608260376173568,1950598.8507239819,4267.427936225046,-10000.0,457.0900504647949,242.25870838427213,-40.79090605870946,1.0204966999999998
1685,Gaia DR3 5988158582262398592,1950738.9188338867,0.0831263187083482,0.0,23467163.57881945,238.95150054041045,-45.718390443213025,1.1247188
1477,Gaia DR3 5991243193384801408,1950999.950244829,0.14094446789502757,0.0,13842330.808598265,241.37543177052018,-44.9185473908173,0.99533916
1228,Gaia DR3 5996588640961099008,1951540.940338091,4398.302553668185,-10000.0,443.70320516275206,242.4052840773873,-41.07376343279591,1.8606609
704,Gaia DR3 5991911318531108992,1951632.5101191725,3071.3408345467697,-10000.0,635.4333873228923,242.5310516238424,-42.97038087227624,1.0805625
1398,Gaia DR3 6007936322524411904,1951780.0856126447,0.01347002155598419,0.0,144898066.9778919,236.31167834553997,-40.481082128437656,1.0178695
882,Gaia DR3 5993573677011847168,1952617.0251022086,3611.9689418018565,-10000.0,540.5962943103635,242.48668532635486,-41.39915029228445,1.1284518
711,Gaia DR3 5991935267225209728,1953095.3215974949,4403.412920842273,-10000.0,443.5412614504279,242.557973122649,-42.898223593558534,0.8954959000000001
1129,Gaia DR3 5991347269024316288,1953814.9526867436,0.1001273644522492,0.0,19513296.523634344,241.69886383509248,-44.61250359406452,1.4472339
910,Gaia DR3 5991572668928172416,1954567.2718698182,0.2996346538127335,0.0,6523168.2884429945,242.1019812210083,-44.070212651577606,1.0051252
1478,Gaia DR3 6008453780179851392,1955604.887201752,59.18884597695075,-10000.0,33040.09150581009,237.17406336649455,-39.54563739070966,1.0032433
1693,Gaia DR3 6008034522652641024,1955606.790997883,81.84352667226548,-10000.0,23894.45898181932,236.50335109915287,-40.193948959458865,0.99458736
1300,Gaia DR3 5993572710625796352,1957002.3862211385,3328.851446687476,-10000.0,587.8911743473991,242.55348260625863,-41.42750726009848,1.7286457999999998
1770,Gaia DR3 5989515207773745664,1957718.3914161618,0.21451394868193369,0.0,9126298.795230934,236.1652911382349,-43.93711637905975,1.8577375
1337,Gaia DR3 5991185812665816320,1958997.5121774347,0.35838129053542284,0.0,5466238.232611658,241.8413206655149,-44.45933222743732,1.0926366000000003
1028,Gaia DR3 5991191825623209216,1959739.0407024806,3335.733901819664,-10000.0,587.4986130138949,241.91058520689862,-44.388274541884336,1.2186456
1590,Gaia DR3 5988200329328271488,1959877.889474004,0.18264001978653838,0.0,10730823.900285508,238.19593590135196,-45.59859647627482,1.0254908
1669,Gaia DR3 5996611795128232064,1960220.420995936,4156.4758850935095,-10000.0,471.6063499913308,242.3096005820786,-40.722839371376146,1.0832066999999999
1563,Gaia DR3 5988399890670437376,1961210.973780805,0.1502910401922211,0.0,13049420.45295868,237.6827748007757,-45.40158979771367,1.1063247
1055,Gaia DR3 5991572733332539392,1964469.7437464586,0.11272560535823409,0.0,17427005.49270515,242.13153491032844,-44.05415444217756,6.424645
1629,Gaia DR3 6008480718215410688,1964860.3336846635,103.58339817094074,-10000.0,18968.873085647472,237.79105699286404,-39.157092777057336,1.0217083
1521,Gaia DR3 5991216152265165952,1965927.2243961368,0.2719045903561441,0.0,7230209.7652016105,240.7198499462669,-45.384208991546174,1.2118417
1536,Gaia DR3 5991710932531113728,1965938.6679136655,0.38789668223383106,0.0,5068201.812379933,242.4324535974873,-43.392540209419785,0.95701253
1872,Gaia DR3 6008549643851811968,1966345.1474646032,1723.0587252815305,-10000.0,1141.1945040604012,238.86651707931983,-38.850074419184324,0.95266426
1005,Gaia DR3 6001816475151240448,1967756.794679953,2874.784562205497,-10000.0,684.4884380380545,235.7951615492564,-41.656558379841094,1.2083671
1026,Gaia DR3 5991572737667698432,1968026.8367249295,0.15125947608499982,0.0,13010932.52246228,242.14040766807437,-44.051263890742064,2.2059990000000003
866,Gaia DR3 5989616465942979712,1968659.4252052812,3933.619733151684,-10000.0,500.47019253382615,235.75038960014405,-43.23909612182091,1.0580796000000001
1657,Gaia DR3 5988184867441836288,1972353.6938678026,0.16796960979305547,0.0,11742324.675861381,238.52717352844283,-45.701958606646784,1.0122961
1463,Gaia DR3 5996755388775959168,1976527.5752361666,4888.408455261232,-10000.0,404.3294649629565,242.1611070618063,-40.529131297972334,0.8880396
1928,Gaia DR3 5996593520044153472,1977155.3793272828,6350.060761163992,-10000.0,311.36007255541006,242.41772736401245,-40.98890193794945,1.2008370000000002
1782,Gaia DR3 6007941231655657216,1977554.75636601,3590.3637844368145,-10000.0,550.7950935050471,236.3123945980552,-40.31024528715292,1.528345
1418,Gaia DR3 5991212235252690688,1978293.7387584408,0.21031038649357006,0.0,9406543.21330404,241.0110448091285,-45.24438871754898,1.0865097
1553,Gaia DR3 6001763694296742144,1978587.3946324396,2607.420699017233,-10000.0,758.8293655021578,235.7194585168551,-42.267970413972776,1.0846292
1458,Gaia DR3 5997809820415018368,1979956.12758625,3900.125482471396,-10000.0,507.66472424666944,241.15580497614445,-39.41667118565403,1.0702657
795,Gaia DR3 6001756860997573376,1980615.3380866738,1944.1873884639826,-10000.0,1018.7368511074806,235.6600143542158,-42.384300762466815,1.0741508
717,Gaia DR3 5991947774172199808,1981122.394479871,5475.043013275149,-10000.0,361.84599640154636,242.6201708482393,-42.62193562162469,1.2303287
1752,Gaia DR3 5988155283696147072,1981536.898372793,0.15138012509178306,0.0,13089808.83171665,239.01066515312388,-45.77553773627052,1.0686185
1413,Gaia DR3 5991193577985837056,1981737.8422183106,0.1251183830017923,0.0,15838902.283367287,242.00891136603488,-44.301508702151544,1.1765156
1450,Gaia DR3 5988450708737769472,1981868.8083125218,0.3335146249300563,0.0,5942374.517243895,237.47448090695892,-45.33309612719975,1.1956129999999998
1885,Gaia DR3 5991344417167260672,1982820.6971099768,0.3488092257430786,0.0,5684542.009707212,241.61256498028527,-44.77606689521143,1.0710157
1464,Gaia DR3 6001763664247927552,1982873.3860279187,0.2950029045586002,0.0,6721538.518391216,235.7162761926049,-42.27623998257006,1.1246551
1668,Gaia DR3 5991235462441522304,1983310.2226987628,3515.3924863796224,-10000.0,564.1788876727398,241.1564464610044,-45.16704858197372,1.3178319
1360,Gaia DR3 5997040471536032768,1984118.1854546338,2318.3135940257894,-10000.0,855.8454691236055,241.48368455307448,-39.66435277318436,1.5698611999999998
977,Gaia DR3 5991908363579840384,1984224.476997323,1882.0253033854833,-7717.338454808817,1054.302762788576,242.55100501143107,-43.08374967365502,1.0453848
1470,Gaia DR3 5988403464083289344,1984626.1698928832,0.1990979350398985,0.0,9968090.173788952,237.54999815963325,-45.379963856735394,1.0241706
1150,Gaia DR3 5989300974841529856,1985017.7884875757,0.10833275602633506,0.0,18323338.76934719,236.39062974334823,-44.3817427750765,13.65315
1710,Gaia DR3 5988386696562143232,1985413.1826654784,0.006503461410437672,0.0,305285609.82602394,237.78539742622382,-45.49537678104904,1.1657071
978,Gaia DR3 5989509259247688320,1986732.1597925664,0.24415093950274577,0.0,8137311.139735439,236.1301930795351,-43.978622998278986,3.1689942
1432,Gaia DR3 6008457353594492032,1987154.0636131682,2315.116172311724,-10000.0,858.3388114078638,237.0621626130595,-39.50897336251527,2.4869452
803,Gaia DR3 6001763659935590528,1988439.7834213905,0.26422381908612375,0.0,7525588.685754552,235.7068029368545,-42.261197501724226,1.2751691
1056,Gaia DR3 5991571328918408064,1988907.1121790477,0.12220018827071559,0.0,16275810.539448041,242.13359751982628,-44.13370127154601,1.5558228
1815,Gaia DR3 5988094192108048768,1990098.7665216802,0.22377017172100075,0.0,8893494.388532527,237.11142774540824,-45.1147451682011,1.0609396999999998
1615,Gaia DR3 5991336377022604800,1992638.8100618054,0.13895718984925598,0.0,14339947.520696603,241.5223482342077,-44.88583184848725,1.8528441000000002
1216,Gaia DR3 5993579896126730752,1993388.7094372334,5648.329083336626,-10000.0,352.916531601888,242.5678775573458,-41.30114319870482,1.0957042
1204,Gaia DR3 5991571019661377664,1993688.353220158,4475.711628542047,-10000.0,445.44611420141865,242.13971758910958,-44.16468537632985,1.2469288
1641,Gaia DR3 5991191378962555264,1994286.1998464423,0.16873452147117846,0.0,11819076.395621192,241.95949346514846,-44.407234473330185,3.5804050000000003
1448,Gaia DR3 5991236733752332800,1994748.696986162,0.25854538723598475,0.0,7715274.746578538,241.17795047457852,-45.167720677372465,1.0854781
1296,Gaia DR3 5988098414044385280,1994835.1431664168,0.09047414307180192,0.0,22048676.842214238,237.00371276622482,-45.0424083805522,1.1795794
1688,Gaia DR3 6007926800565353856,1995621.0810000203,340.0133368295085,-10000.0,5869.243540881093,236.07237619088525,-40.69001369350803,0.9755863000000001
930,Gaia DR3 5991909772329147136,1996607.474458654,0.42158010447107946,0.0,4736009.724566169,242.5769633971978,-43.065268782840484,1.0794128
1544,Gaia DR3 5991212063453712640,1996693.539869136,0.09430756571448766,0.0,21172145.89033127,241.05081628591574,-45.25716999465846,2.8153900000000003
1744,Gaia DR3 5985211989848574720,1996807.9872633065,0.06519255216906245,0.0,30629388.186629467,240.59391684186787,-45.503677576794864,1.0950258
808,Gaia DR3 5991935542141414912,1996878.849316894,0.011225987532462154,0.0,177880016.66156545,242.61409575687557,-42.87081578574121,1.0111345999999999
1588,Gaia DR3 6008121487147655680,1996951.7944851455,278.33445516055497,-10000.0,7174.648188393421,236.05838239063985,-40.42847031770316,3.7641199
1488,Gaia DR3 5991571672495906432,1997837.6280197038,0.41127765532947025,0.0,4857637.175594324,242.17010263894298,-44.103325502596654,1.243736
1326,Gaia DR3 6007941957521644032,2001491.2719019793,66.29333101749184,-10000.0,30191.442203649043,236.21088868297488,-40.31575018825826,0.8869241
840,Gaia DR3 5991613763187887616,2002063.64244992,0.6227273069615362,0.0,3214992.5337601756,242.4379401610355,-43.56569913825865,1.0217594
1286,Gaia DR3 5991156744315760768,2002161.7518892996,0.38818406040798703,0.0,5157763.947816402,241.64007643711892,-44.79627983478214,1.0521667
1474,Gaia DR3 5988450502603802496,2002687.6119628358,0.19798236828042876,0.0,10115484.673494576,237.46907741906173,-45.371714251462,2.5538337
1160,Gaia DR3 6008038229193873664,2003614.147549072,209.4431739099534,-10000.0,9566.385526655991,236.45628308890844,-40.11364418150354,1.0052484
1802,Gaia DR3 5991215430709782400,2003715.7447336663,0.2862928555355408,0.0,6998832.510107547,240.8499304424049,-45.390309335772564,1.0042989
1173,Gaia DR3 6007941201607381504,2004012.4914380563,0.006180398759810143,0.0,324252943.75336033,236.30610167612755,-40.32569978591144,1.1036894
825,Gaia DR3 5993573088578023808,2004145.2591108417,0.005226019925522025,0.0,383493612.28481126,242.54022164715374,-41.3792989479227,0.9727416999999999
1717,Gaia DR3 5991571603776440448,2004831.8193860801,4895.896367248968,-10000.0,409.4922908902597,242.18947246016987,-44.11901331675677,1.0555805
1089,Gaia DR3 6007928729022194304,2006889.5308654157,178.21922185926192,-10000.0,11260.791680766275,236.093428156269,-40.608184308529204,1.1371417
820,Gaia DR3 5991719659890221056,2007012.4924959855,0.42002798005133035,0.0,4778282.847372964,242.56330408921474,-43.20079523823168,1.0247319
1495,Gaia DR3 5991242020850992000,2007426.3155936634,0.006907794348556287,0.0,290603080.2745613,241.44571466521046,-44.987973883112964,0.98731905
1762,Gaia DR3 5997789307667999744,2007643.7798195013,1538.7980135551404,-10000.0,1304.6831111909025,240.56166155616603,-39.029661400063745,1.1078736
953,Gaia DR3 6001867121414965120,2008794.2470523934,0.3524785494441931,0.0,5699053.886314406,235.78274289408586,-41.44445187272153,1.6784284999999999
1203,Gaia DR3 5991156808703108480,2009476.888066698,0.049400462349172065,0.0,40677289.088173404,241.66654224058448,-44.78778713995672,1.3528403
1806,Gaia DR3 5991571466338022400,2009827.4670265042,0.4044529411454213,0.0,4969249.231652563,242.17302914527156,-44.13909908693353,0.98994625
1838,Gaia DR3 5988088621505555840,2010522.5484603608,1384.1832323886001,-10000.0,1452.4974016560839,236.93921042778229,-45.276717537354784,2.2918369999999997
1740,Gaia DR3 5993476507654174976,2010872.8625718248,6545.832553376283,-10000.0,307.1989462264253,242.71875730350843,-42.02239180875629,1.1189843000000002
1642,Gaia DR3 5996754151825323008,2011191.1670573524,4878.063870613778,-10000.0,412.2929138285957,242.25149942943398,-40.58024421965536,1.0348716
1587,Gaia DR3 6008478205645742208,2012092.1224080122,1574.5184102897897,-10000.0,1277.9095558734605,237.61177194248225,-39.17825224996899,1.4127778
976,Gaia DR3 5991946743379538432,2012805.7655955483,4140.337653244297,-10000.0,486.1453181284257,242.7217505420306,-42.56912383178035,1.3037181999999998
778,Gaia DR3 5991933961555045120,2014263.0951765834,0.2095077539859723,0.0,9614265.137468131,242.62930577577472,-42.96129134762328,1.4784163000000001
1494,Gaia DR3 5996989344223809408,2014310.5009762698,1769.5667054544988,-10000.0,1138.3071882892996,241.70506920111038,-39.81306803843428,3.1950773999999997
1739,Gaia DR3 5988097731161193344,2015389.1647598734,0.16454274462966617,0.0,12248423.163816057,237.01255869941838,-45.095055436454466,1.1032363
1856,Gaia DR3 5988867835956183296,2016479.0345892576,0.3581107534540408,0.0,5630880.991815981,236.6530527687128,-44.77530952190045,1.0504893999999998
1097,Gaia DR3 5993580342803380992,2016742.1017316964,4940.84514867771,-10000.0,408.1775568844584,242.566678130477,-41.277285333788335,1.0955458999999999
1756,Gaia DR3 5989508713811016192,2017122.822712181,0.15130700779293424,0.0,13331324.517848121,236.097000261871,-44.02831185344822,1.3768173000000001
1030,Gaia DR3 5993580274084412800,2017549.5076193989,4304.127577877938,-10000.0,468.74760822357183,242.57505305470616,-41.296640010573185,1.0078902
1096,Gaia DR3 5991934339512887936,2018297.583716795,3589.846294434284,-10000.0,562.223955617814,242.65942635999855,-42.93430325935236,1.0302360000000002
757,Gaia DR3 6001751500900504960,2018647.5638688614,0.28762324903666586,0.0,7018374.107899486,235.657936072821,-42.49873416660945,1.9898325000000001
1733,Gaia DR3 5988193835335497728,2020371.5104470958,0.1363158865879358,0.0,14821247.625776747,238.16866091198284,-45.700567157708775,1.2544178999999998
1759,Gaia DR3 5991934511310923776,2021696.0052075414,5322.737546717458,-10000.0,379.8225983271193,242.66333235305459,-42.911094190180094,1.0291470999999999
1446,Gaia DR3 5993555569425494144,2022214.3503496298,0.2613388602835134,0.0,7737901.46691476,242.63245625150228,-41.628280540822956,1.7681246
1043,Gaia DR3 5991567957332209024,2023440.9965606122,0.029028782764723468,0.0,69704644.97118185,242.15903561812343,-44.206882171964615,0.92575175
1560,Gaia DR3 5997814081041973504,2024093.6687051784,151.69615263739578,-10000.0,13343.078473080559,241.10472238341842,-39.319643413987,1.1255226
1094,Gaia DR3 5991565934418189056,2025139.6119757348,0.20941064382839816,0.0,9670662.268892303,242.12364753686683,-44.267208360460394,1.1242371000000002
1229,Gaia DR3 5996754220561431296,2026351.1020088224,0.005557983016239071,0.0,364583896.00837547,242.23991272637303,-40.56407871141546,1.0694807
1487,Gaia DR3 5991936091897566720,2027120.891420858,3319.3361343414063,-10000.0,610.7006971811434,242.69466718491074,-42.86900914763865,1.0993677
1370,Gaia DR3 5991189729677441152,2028030.4438800963,0.20998595133011594,0.0,9657933.928598197,242.0423749373475,-44.393850638343245,3.7663907999999995
880,Gaia DR3 6001780805444715904,2030318.6871705374,2623.300240045423,-10000.0,773.955895774775,235.63860709593132,-41.946727525845645,3.0431106
1821,Gaia DR3 5985233915668098304,2031017.7218975106,0.2053545356602464,0.0,9890298.820853781,239.84174478455142,-45.8023127642545,0.9942469
1111,Gaia DR3 5991188217850184576,2032077.3007444907,0.5794093355791313,0.0,3507153.191988853,242.0295847137778,-44.423385872736766,1.0472434000000002
1285,Gaia DR3 5988867698538406784,2032505.9349433838,0.1622051292872369,0.0,12530466.47707528,236.60239893493144,-44.76292383670425,2.175141
1795,Gaia DR3 5988195484604860288,2033391.803120231,0.1140198486699827,0.0,17833665.16303358,238.32756071681248,-45.76726471727504,1.3526694
1884,Gaia DR3 5988189815246267008,2033704.14145461,0.16838306364764855,0.0,12077842.613139855,238.3034507501561,-45.76180825573254,1.1503259
1705,Gaia DR3 5997815210603978624,2037239.2343563868,1184.2252745821393,-10000.0,1720.313928509285,241.07548452323383,-39.2616427374727,2.1038725
831,Gaia DR3 5991719900422445312,2037906.2863203348,0.01237149986236629,0.0,164725886.83604816,242.62072111338333,-43.19376605687115,1.0104624
1320,Gaia DR3 5989512733870986496,2039903.5239544185,0.12154341609359955,0.0,16783332.158308815,236.01665123388855,-43.96258048175939,8.388725
832,Gaia DR3 5991943376167495808,2041430.3922220082,4447.956850161843,-10000.0,458.9591268511808,242.73993503958116,-42.720687757718004,1.304609
1931,Gaia DR3 5985142450050633472,2043130.0168064046,0.11836391033067224,0.0,17261427.162202816,239.45220043200283,-45.876012775390386,1.2624196
1947,Gaia DR3 5988384944222694656,2044635.7346516664,0.1565341493922037,0.0,13061914.876662057,237.82086779031846,-45.62260632315464,1.9004351000000002
1647,Gaia DR3 6007877773522117376,2044843.6391775985,4703.725713947487,-10000.0,434.7285032191032,235.77054476168564,-41.25048006548954,1.0978241000000002
861,Gaia DR3 5989587775555148288,2046582.9791636555,0.10462957231969801,0.0,19560272.81570334,235.7870107504036,-43.4490351650834,1.0058836
1205,Gaia DR3 5991719144492973312,2047329.620136128,0.37048810772188345,0.0,5526033.298950069,242.6353015021193,-43.20313888501419,0.9687073
1702,Gaia DR3 5989317330073324544,2047926.7743329867,0.20318996980783752,0.0,10078877.300241586,236.1590041890477,-44.237920100153545,3.2832744
1280,Gaia DR3 5991157568948954496,2048919.0826717408,0.2711195053313199,0.0,7557254.429805307,241.78217988290885,-44.76685159222895,1.0647911
1955,Gaia DR3 5997805972141530112,2049184.8307371298,1448.4807568844078,-10000.0,1414.7131889724233,240.40466046213646,-38.89478962610629,1.1025405000000001
1817,Gaia DR3 5991721584034581248,2050509.3753804907,5203.340274751004,-10000.0,394.0755874318856,242.660195140755,-43.133742714877116,0.95904964
819,Gaia DR3 5991746559254779136,2050827.017999415,2745.2606103795674,-10000.0,747.0427434996279,242.69828738998376,-42.981433768417595,2.5240892999999995
1625,Gaia DR3 5996707796233293952,2050998.8056,3088.394785606844,-10000.0,664.0986492913651,242.31258679259147,-40.5306878883775,1.0621048
1269,Gaia DR3 6007900416598932096,2054328.7705288604,0.2803145197565583,0.0,7328656.29762226,235.89634958282954,-40.87657056385664,2.3955493
1559,Gaia DR3 5991210311107579648,2056459.351735374,0.2555533607001487,0.0,8047083.967517463,241.0793560011418,-45.36247902761949,1.1774533999999999
1867,Gaia DR3 5991568197851718912,2058452.5566456132,0.16176203656993093,0.0,12725189.42202937,242.2513696411263,-44.173429246766695,2.8100650000000003
1301,Gaia DR3 5996968590958920320,2059203.510214006,158.77609689475594,-10000.0,12969.228684207676,241.94757128358376,-40.02709027101911,1.0751253
1877,Gaia DR3 5996986801603126144,2061223.681879074,1569.7248768300237,-10000.0,1313.111432649017,241.80790661654603,-39.78038618742159,1.0979943
991,Gaia DR3 5989537198008491136,2061358.9732420333,0.39190678241727006,0.0,5259819.594158664,235.82864749856637,-43.63945636379035,1.1495976
1610,Gaia DR3 5991202545804500864,2061564.9947536723,0.20542375294551235,0.0,10035670.000150822,240.94716902781914,-45.45166868390671,1.0928248999999999
901,Gaia DR3 5991718903974763264,2064245.5845803272,5598.852728919309,-10000.0,368.69081658784194,242.66833258473025,-43.211845018506146,0.9653571
1132,Gaia DR3 5991189523520225792,2067118.0269423784,0.21143312499025713,0.0,9776699.024987837,242.11464004524262,-44.41002492655882,1.0797158000000002
1578,Gaia DR3 5991232679303005696,2067762.2060031188,0.22016943541096357,0.0,9391686.008293921,241.30767268476632,-45.23130189137519,0.98495257
1243,Gaia DR3 5993475923537473024,2069990.051400548,3062.4035824456096,-10000.0,675.9363995216697,242.77998749502464,-42.015191349835156,0.9702721
1200,Gaia DR3 6001885022838098432,2071706.275465127,4424.946034156962,-10000.0,468.18791901036764,235.70044333518132,-41.235678603717396,1.0005538
1600,Gaia DR3 5991187908610879488,2073089.1918212525,0.09253321226323667,0.0,22403730.953636073,242.09387937614719,-44.4566713267448,1.3891578000000002
1276,Gaia DR3 5991187736829516672,2074365.6212563503,0.3399039559871434,0.0,6102799.2899700515,242.07540262868358,-44.48545542371524,1.1374549999999999
1729,Gaia DR3 5991202374041228672,2075209.9436226103,0.21118139623166743,0.0,9826670.24961844,240.932480815039,-45.48720057786458,1.4688553
1803,Gaia DR3 6001785070345460352,2076793.1779130723,4567.798759725421,-10000.0,454.659517013817,235.5780817152352,-41.85833020301101,0.9819716000000001
1465,Gaia DR3 5988095807015080448,2079018.3489822785,0.19018470100450136,0.0,10931575.137229737,236.91542965089087,-45.15980929712551,2.096001
1124,Gaia DR3 5991745120459760640,2081409.714836576,0.17823550819223224,0.0,11677862.26183233,242.73399070279103,-43.03699821231052,1.7437307
1140,Gaia DR3 6001673882251214592,2081619.7447022526,89.84715414757265,-10000.0,23168.454966121935,235.44452626207496,-42.418361725523745,1.4124603999999998
1192,Gaia DR3 5989593066953524224,2082310.364599042,1211.2093582828427,-10000.0,1719.199369092704,235.6702332582573,-43.30052480091019,0.9963880999999999
960,Gaia DR3 5993567973293577984,2084291.4912569134,4879.0811611986755,-10000.0,427.1893461892837,242.71854580554688,-41.35778364054593,0.9111322000000001
1261,Gaia DR3 5991575933105935744,2086602.8575199912,0.43255323341239993,0.0,4823921.534602439,242.3950153414316,-44.018402886402036,1.0037414
1185,Gaia DR3 6001674049732768896,2086776.2848020536,72.86266042658882,-10000.0,28639.85850344484,235.43118042769265,-42.425274010323655,0.87038934
1593,Gaia DR3 5989528711172615040,2087267.4587964236,103.02663058981044,-10000.0,20259.494529202424,235.76844304135741,-43.80842360552472,1.0440598
1753,Gaia DR3 5997048958389236480,2087446.1267200226,1470.5019550929624,-10000.0,1419.5466517336647,241.59425788299114,-39.51643177564014,0.9797312
1439,Gaia DR3 5988847563706550272,2088558.6104493302,0.21575963931576367,0.0,9680024.573051544,236.81484803299907,-45.09858329817706,1.0134214
1923,Gaia DR3 5985201377006483456,2090486.7676766666,0.16448948861839163,0.0,12708938.335424604,240.38206088471185,-45.76367258230911,4.2322865
1964,Gaia DR3 5988191567611009408,2092335.7930419408,0.11062013606106692,0.0,18914601.51420248,238.11811099750398,-45.816446589412756,1.151928
1151,Gaia DR3 5993460736531866368,2092521.4629213149,5239.9599706447525,-10000.0,399.33920767410746,242.8419588569212,-42.2055192065405,0.9826599
1171,Gaia DR3 5993676824937790848,2093568.8317812204,2985.9366372546583,-10000.0,701.1430871172463,242.67541322415283,-41.10436071924102,3.5581176
1392,Gaia DR3 5996974329016812288,2095084.852891741,5390.667325964877,-10000.0,388.650370391154,242.04528055948998,-39.977097317678215,0.9463391999999999
855,Gaia DR3 6001654743863788672,2102965.754563065,0.32873764553827,0.0,6397094.409798126,235.52636633931408,-42.70455086255878,1.0569885
1251,Gaia DR3 5988942053011525632,2104406.4033505507,296.64334169236054,-10000.0,7094.062490480452,236.0435104238635,-44.32997303040144,1.077496
1340,Gaia DR3 5991177806865501312,2109041.6335930508,0.1010903885113456,0.0,20862929.351155363,241.9652670776083,-44.71976918445258,2.1193545
921,Gaia DR3 6001655431056850048,2109122.0222005364,0.2158218464834138,0.0,9772514.027501963,235.51145120935917,-42.662707605077436,1.1483345
950,Gaia DR3 5991709072771029504,2111001.567382916,0.005577101526452898,0.0,378512307.4002093,242.70924874626513,-43.35396688971203,0.9854801999999999
1349,Gaia DR3 5993663355934826368,2111013.253853158,62.68499850749415,-10000.0,33676.53033605451,242.7872307013194,-41.229850729851535,0.9209287
1958,Gaia DR3 5989525481338155392,2112789.7326255813,0.22416260755180661,0.0,9425254.977627305,235.82395204355146,-43.85754216462527,1.0707951999999998
1911,Gaia DR3 5993487468413771776,2113159.0751873916,5318.544835568672,-10000.0,397.3190300202569,242.87659785976692,-42.021442788777904,1.1367952
1709,Gaia DR3 5991706053431063936,2114565.026226307,4653.790804267392,-10000.0,454.37474849262924,242.6845002745273,-43.473156014664966,1.1670413999999998
1837,Gaia DR3 5991744467628769280,2114900.2897203425,5768.036084635167,-10000.0,366.6586440667373,242.85834218793065,-42.94194086504238,1.150344
1634,Gaia DR3 5997057234773091712,2115445.4363543177,0.01825611202022759,0.0,115876010.9496713,241.42791012108646,-39.40156211405858,0.9478416999999999
1169,Gaia DR3 5993564640398802048,2117041.851625275,3132.668143880028,-10000.0,675.7951223659365,242.7803282978561,-41.40731604811327,1.1028358
1694,Gaia DR3 6008130764277119232,2117631.665074516,80.25374211575462,-10000.0,26386.703090058196,236.11750960058652,-40.24521540025686,1.3800421999999999
982,Gaia DR3 5993513925413489152,2118152.6207072437,4513.399036337893,-10000.0,469.3032022326752,242.82463439176846,-41.61266511767939,0.9971988000000002
1369,Gaia DR3 5988916794281098752,2120907.6181947836,0.066724431835402,0.0,31786072.355426084,236.39008384796048,-44.75876950573028,1.5362117
911,Gaia DR3 5991757489970595072,2129598.255859585,4759.59880233156,-10000.0,447.43230349927177,242.8929828497357,-42.657195733116936,1.8321730999999999
984,Gaia DR3 5991717151624115328,2130532.3535586204,2257.611515495947,-10000.0,943.7107929929166,242.777519878018,-43.24841400229492,1.5955351999999998
1441,Gaia DR3 5991153892483248512,2130923.3585217637,0.12139683823194874,0.0,17553367.859962564,241.95716195970869,-44.787134284043205,2.1711836
1904,Gaia DR3 5991043632069808256,2132260.2256000196,56.89248618366056,-10000.0,37478.76685713203,241.4078699823458,-45.3047106385983,0.9541891
1081,Gaia DR3 5989580697450161408,2132512.7421290344,0.2882608097802141,0.0,7397858.709114774,235.65594531784618,-43.5293751593279,1.1425996
1153,Gaia DR3 5996686149597363456,2132725.8080813303,2380.347910723051,-10000.0,895.9723066001292,242.65560380304578,-40.8738935634312,3.8837335
1234,Gaia DR3 5991177154007391232,2133232.852865307,0.2814127815145609,0.0,7580440.523647392,242.2345688576904,-44.43981816959068,1.5611165
1161,Gaia DR3 5991564010295265920,2133864.971672479,2806.2096458680057,-10000.0,760.4082520400718,242.48340916136559,-44.03225333272869,1.445438
1363,Gaia DR3 5996708895745058816,2135107.8850294007,2343.869455805428,-10000.0,910.9329360221172,242.45163007584804,-40.48342194798849,1.8408925999999999
1402,Gaia DR3 5991588027747493760,2135245.2358021433,0.23210178783829247,0.0,9199607.015908852,242.51537673440345,-43.969016700453466,3.0465424
1331,Gaia DR3 5991166124527885696,2136262.3985234466,4390.478823784658,-10000.0,486.5670657493245,242.0326030568509,-44.729220470950935,1.4732325000000002
1307,Gaia DR3 5991174439609497344,2138609.2628566856,0.2719060869835404,0.0,7865249.677128944,242.15016469465593,-44.57251111041646,1.2804993
1747,Gaia DR3 5991716533152724224,2139408.6799473674,0.5629239315002206,0.0,3800528.9173720786,242.79576119824375,-43.22358994140129,0.93055356
1687,Gaia DR3 5991552259238283264,2142373.114683855,5663.331630318848,-10000.0,378.28848009086806,242.27971879971636,-44.42223864074343,1.0141046
1385,Gaia DR3 5996687115994938880,2149592.154057535,3496.105817833391,-10000.0,614.853287075184,242.65504597557484,-40.821180027035204,1.1787115
1778,Gaia DR3 5996977490135422976,2150497.5256064236,2932.2009936222466,-10000.0,733.4072699258728,242.0771839954052,-39.84648550585335,1.4627317
1683,Gaia DR3 5991142068375306752,2151413.8096644706,0.11331648467870276,0.0,18985885.555526923,241.98848195473062,-44.80566436995107,2.5060427000000005
1628,Gaia DR3 5991553358749205888,2152846.9464298766,1498.9676717878108,-10000.0,1436.219731051429,242.40503188901008,-44.366993229701436,1.0294981
1107,Gaia DR3 5993677237257234176,2153100.847966113,5222.799464426754,-10000.0,412.25033866055855,242.76724831008414,-41.06828112681613,1.064898
1713,Gaia DR3 5991552259238021120,2153710.8369155806,0.2803369367523698,0.0,7682579.619602604,242.2853611393234,-44.42883573584052,1.0842448
1352,Gaia DR3 5991553805426342272,2156041.2807749854,0.2998425800472487,0.0,7190577.403767138,242.36360196393102,-44.316019176550036,1.0517273
1227,Gaia DR3 5993662600008136320,2160148.7555698077,5715.272800122098,-10000.0,377.96074327784663,242.84680776397343,-41.24397302642976,1.1282508
938,Gaia DR3 6001772322882103424,2165887.402220967,0.2832568499582446,0.0,7646372.550355779,235.3970684062347,-42.273827218001095,1.3179709
1745,Gaia DR3 5991144580993229184,2168368.8172060875,0.19324726283353125,0.0,11220696.145507544,241.78150508561316,-45.06318161731592,2.5648348
1078,Gaia DR3 6001877601134240896,2169733.648002179,1868.5737615402793,-10000.0,1161.1709918337135,235.4649899365112,-41.35077653989846,1.1382004
1351,Gaia DR3 5991173786753179520,2170006.766986117,0.29787900413817414,0.0,7284859.747884541,242.20586152529648,-44.58955721476121,1.0325452
994,Gaia DR3 5991753401161634432,2171518.1688109497,3154.6238402016597,-10000.0,688.3604127813018,242.98063633630326,-42.71470512473649,1.1048677
1712,Gaia DR3 5988844230809532672,2172318.3029555045,0.23867198188069894,0.0,9101689.632096598,236.66814259454068,-45.164789172019645,0.9025247999999999
1016,Gaia DR3 5993508427855127936,2173174.325603605,5346.822169140575,-10000.0,406.44222995598733,242.96139060188665,-41.762941552478615,1.1330649
1321,Gaia DR3 5991173786753415808,2176306.958983199,0.28796751913076635,0.0,7557473.723260213,242.21041763989837,-44.601803971266335,1.3823769
1919,Gaia DR3 5991017827884133120,2177261.4824704896,0.0901368519754037,0.0,24155064.601819184,241.32379499001263,-45.454035348948594,1.1408604
1403,Gaia DR3 5989149654541741440,2179853.114952877,0.0055193273912418845,0.0,394949050.9318013,235.7286473163567,-43.93014625436879,1.0758290000000001
1804,Gaia DR3 5991173408795848448,2180748.9018032914,0.3068220484111492,0.0,7107536.47951999,242.20666788873788,-44.6196472079189,1.1399753000000001
1716,Gaia DR3 6008277583442320256,2180937.1311757476,1883.196745205271,-10000.0,1158.1037067574277,236.49247071514003,-39.561405494777524,2.4006562000000002
1077,Gaia DR3 6001862104892834816,2183718.5861677127,0.31753232221372046,0.0,6877153.70499487,235.4442160538633,-41.55359200293465,1.2042701
1672,Gaia DR3 5991553977224027648,2185361.116585164,0.12576843230097734,0.0,17376070.263445444,242.42341974030998,-44.316553054233296,3.2296498
1851,Gaia DR3 6008244082682751488,2187748.4979729657,4593.91701597489,-10000.0,476.2272566886358,236.1952626225731,-39.89587177551945,1.2011787
1174,Gaia DR3 5991598370020257408,2188674.1810149965,0.38859491019240017,0.0,5632277.015494993,242.74818534994333,-43.665482223874456,1.0243721
1239,Gaia DR3 5991597545386236544,2188816.2180406842,5850.241089041258,-10000.0,374.1411994354901,242.7381494605264,-43.739804589062615,1.1578447
1143,Gaia DR3 5991701758480074752,2190043.6993588805,2765.0182567449665,-10000.0,792.0539743332628,242.8400068632276,-43.448524102150365,1.1706325
1798,Gaia DR3 5996782773493491200,2190855.411840914,4967.855708708989,-10000.0,441.00624903420504,242.34359480294293,-40.08324140848011,1.0701059
1621,Gaia DR3 5991132726846185344,2192740.238873968,0.4680411959766866,0.0,4684929.997023573,241.8547986048645,-45.051443725316965,0.91076463
1907,Gaia DR3 5991015903739762688,2196482.7450584318,0.2904405052228646,0.0,7562590.980114836,241.20280064841631,-45.57333346663067,0.95828366
1614,Gaia DR3 6001835991495758464,2197326.102742289,0.2597551002487805,0.0,8459222.169796856,235.37968186929194,-41.78649275010568,1.308607
1569,Gaia DR3 5989147696018683904,2197654.4672135464,0.15357736548348447,0.0,14309754.958323462,235.7585180714669,-44.06225690561954,1.8617435000000002
1589,Gaia DR3 5991166743026602624,2198033.793724643,0.005204447444381566,0.0,422337590.53471065,242.16663314973545,-44.720097278784806,0.9146068000000002
1968,Gaia DR3 5996787893094878336,2199523.251874033,3115.1046963254566,-10000.0,706.0832512205983,242.24285365783126,-39.930600638962375,0.9978
1219,Gaia DR3 5993485372469691776,2200701.7822027816,2847.4306494529696,-10000.0,772.8728292734949,243.05754116066083,-42.01600229874728,1.0421268
1571,Gaia DR3 5988911502879767424,2202024.5915737776,0.0962829992288905,0.0,22870336.499790322,236.24287925644074,-44.80460573769356,1.5110296
1695,Gaia DR3 5991047858317870464,2203449.040121611,0.23600942725924262,0.0,9336275.528101048,241.67510700567507,-45.24168016587811,3.6639576000000003
1468,Gaia DR3 5989583377505629824,2204001.525320657,0.00840110712962737,0.0,262346556.38993326,235.53146856435768,-43.5506109896537,1.2451694
1692,Gaia DR3 5988842581569433344,2207509.6581478305,0.08793909191921376,0.0,25102711.546939604,236.62458628469207,-45.208213741383155,7.467664200000001
1751,Gaia DR3 5991559337347154304,2209033.2851655665,0.4035222102455869,0.0,5474378.43339808,242.55694756076574,-44.168309467723,1.5358653999999998
1311,Gaia DR3 5996694091016434176,2213457.295935367,4164.356983861747,-10000.0,531.5243876817578,242.74750655613946,-40.70727692582847,2.5032625
1622,Gaia DR3 5988861376323139328,2214565.532938827,0.22388300460815289,0.0,9891619.673475571,236.3446121353632,-44.952271560140474,1.0677263000000001
1208,Gaia DR3 6008084412977769344,2215168.0462551285,3154.535286353317,-10000.0,702.2169179207029,235.5795550882341,-40.88266781146649,0.98344594
1230,Gaia DR3 5991703751327369984,2215461.6077585192,2317.980419431168,-10000.0,955.7723564818522,242.93000352956787,-43.30811484726832,1.0711386999999999
1777,Gaia DR3 5991548651465003904,2216848.610039933,0.08757465025284165,0.0,25313816.311450243,242.39655225039505,-44.460727214368475,1.5240971
1597,Gaia DR3 5989134330082991616,2217197.3001688146,0.16779528539108984,0.0,13213704.395812249,235.75305010096022,-44.12581342573953,1.1410815
1562,Gaia DR3 6001616398406729856,2217398.8878417853,296.065279354936,-10000.0,7489.56072347636,235.07315725791287,-43.15111096622401,1.0393062
1942,Gaia DR3 6008242158537479680,2218324.179884703,5310.481140296004,-10000.0,417.7256488215406,236.08896721071724,-39.95867100452676,1.1135973
1347,Gaia DR3 6008086886879822592,2218925.308828376,2103.851514876705,-7631.0493550197325,1054.696727947749,235.60275638615747,-40.812338783896045,1.0543316999999999
1797,Gaia DR3 5988929030662716928,2220087.5490362127,0.2844131242995086,0.0,7805854.791350247,236.0398959771956,-44.59674975855672,1.4598438999999999
1906,Gaia DR3 5988063130909981696,2220257.63271301,86.67008679773414,-10000.0,25617.34636189444,236.74897337961656,-45.43301025480234,1.0177995000000002
1498,Gaia DR3 5989610826631061760,2221918.7188289063,0.06417584459535056,0.0,34622352.58201621,235.38089039015068,-43.1156411686569,1.3072708999999998
1903,Gaia DR3 5991166330686565888,2222123.9646533746,0.3240794262660811,0.0,6856726.421222831,242.1802483386656,-44.770116170473,1.1140287
1640,Gaia DR3 5996783873016753536,2222782.5047802744,0.010298526119424585,0.0,215835011.63217607,242.29975492921417,-40.02903028680422,1.034791
1850,Gaia DR3 5991132898679963008,2226647.7039973615,0.004954842251424103,0.0,449388212.78465253,241.9274642858672,-45.06261120138548,1.0231513
1120,Gaia DR3 5993267325581373696,2229312.380311665,5693.800972792749,-10000.0,391.53324658944143,243.0860183955149,-42.39255195928627,0.87252164
1582,Gaia DR3 5991140526543601792,2232620.5730590364,0.2972162148757248,0.0,7511772.444826281,242.07575954966285,-44.92067691044685,0.8987703000000001
1810,Gaia DR3 5991045521858039552,2234082.5395637304,0.1809402777566491,0.0,12347071.460608685,241.65291605950864,-45.330120851526296,1.5560659
1711,Gaia DR3 5991131593010074752,2236123.692508645,0.29587225111418025,0.0,7557733.731662794,241.90466917920037,-45.10852221987307,1.6423416000000002
1667,Gaia DR3 5991591910402130432,2237166.0186655414,0.1868935856863982,0.0,11970266.451088581,242.73454929200463,-43.92067572787585,2.218222
1457,Gaia DR3 5993606456181459072,2238353.6291076904,3187.5333429674693,-10000.0,702.2212439114035,243.02514846058904,-41.512626001519905,1.0061898
1658,Gaia DR3 6008251813623720448,2238674.8819822078,4747.149913598449,-10000.0,471.58293349224374,236.21524829254628,-39.744783112549314,1.0881071000000002
1677,Gaia DR3 5989596502929347328,2240632.127078721,0.28527038513542813,0.0,7854415.473288656,235.43533233953843,-43.459923331891034,1.0758795
1914,Gaia DR3 5991691210023410944,2242538.3596314825,2546.6536699996923,-10000.0,880.5823838746606,242.9054514888876,-43.58443314894668,1.0130112
1433,Gaia DR3 5991591188843682560,2244243.6304306714,3290.3439451895347,-10000.0,682.0696157651676,242.77166598150814,-43.92176521150425,1.1573101000000001
1761,Gaia DR3 6008245113473098368,2244604.647164139,1363.921678549627,-10000.0,1645.6990767615166,236.11668231169,-39.85903811767719,2.2572007000000003
1162,Gaia DR3 5993253787842905856,2248304.922651673,4987.047633387569,-10000.0,450.8288446253439,243.1208447656377,-42.74080395543991,1.0109446
1830,Gaia DR3 5991035866754353408,2249045.8641105597,0.20305261449790352,0.0,11076172.890813876,241.74470999632717,-45.286679249441754,2.005448
1334,Gaia DR3 5991701208708019840,2251582.4727626373,0.246356914692924,0.0,9139514.007833565,242.9390214960529,-43.44171352138438,1.1321288
1060,Gaia DR3 5991751408296258304,2254003.436411739,0.3524972170599816,0.0,6394386.472640416,243.06864628536732,-42.86305924921777,1.0410146999999998
1788,Gaia DR3 5991163753730064000,2254408.925271346,0.30439623301738955,0.0,7406165.651013677,242.2653255946199,-44.753917215121774,1.0485001
1675,Gaia DR3 5991169663607983232,2254957.770207561,0.29705788593680094,0.0,7590970.908233365,242.28341301228267,-44.73230259507623,1.5078354999999999
1442,Gaia DR3 5991171209773368064,2257922.4142061993,0.4644218527812178,0.0,4861791.926207815,242.38688823188323,-44.60143661580823,1.1193274
1561,Gaia DR3 5991161451626514048,2258301.733895996,0.2690723388346404,0.0,8392916.728924135,242.19215385635042,-44.854762722691746,2.0415144
1319,Gaia DR3 5991737045924653824,2258767.261462445,0.2382412783728679,0.0,9481007.140699109,243.05276111083288,-43.01625773591995,1.8710479
1348,Gaia DR3 6001881689948716544,2259287.7555726534,0.25283066596095144,0.0,8935972.015046585,235.3739980180882,-41.28160728361368,0.9126136999999999
1190,Gaia DR3 5991691313102601088,2259946.1158120055,3451.9441166282872,-10000.0,654.6879206200548,242.9349059932832,-43.58909000764796,1.2876123
1558,Gaia DR3 5989595815747321600,2260747.3513880586,0.25030004826256474,0.0,9032149.082993923,235.3973732698408,-43.455582780922185,2.27242
1771,Gaia DR3 5991170178978726912,2261049.921829469,0.34045958062191867,0.0,6641169.90833156,242.33430187445342,-44.68295806657637,0.89027214
1913,Gaia DR3 5991038924785709184,2261885.6162870903,0.1381531894307724,0.0,16372301.107246645,241.59286131083766,-45.440240505306605,2.967787
1635,Gaia DR3 6001650204077649920,2264363.1477326895,0.11727295742035396,0.0,19308485.072277077,235.2575248313709,-42.82918075471167,1.5551237
1212,Gaia DR3 6001822522469557376,2265855.696397065,0.33351175267724714,0.0,6793930.583279402,235.23084837736724,-42.06468047557856,1.8337101999999998
1971,Gaia DR3 5993511485870411520,2266362.2961834935,0.4492402022566891,0.0,5044878.630182185,243.05811471243825,-41.58616928309885,1.1365796000000001
1967,Gaia DR3 5991584969719679616,2268733.8134623636,188.80974016451006,-330.43703425083464,12015.97868566322,242.75691206249726,-44.003956039829454,1.1611892
1863,Gaia DR3 5991171656447831296,2268879.048700296,0.10704251599961044,0.0,21196054.927451003,242.4243493209757,-44.58133297143464,1.8370596999999997
1905,Gaia DR3 5997022844974266624,2270025.261572376,3604.8571157932547,-10000.0,629.7129646629152,241.99908880128112,-39.48474355601192,1.0012020000000001
1720,Gaia DR3 5993491041826822400,2270573.8364934553,4809.040332375284,-10000.0,472.14697310969984,243.12684239354115,-41.937676752792285,0.9136340000000001
1382,Gaia DR3 5996694842611528704,2271457.783847258,1673.0872607963656,-10000.0,1357.6445395717594,242.8473758797879,-40.672418837781336,3.9690864
1315,Gaia DR3 5993665451866873984,2272274.622406454,5971.081540395711,-10000.0,380.546573855005,242.98392663618907,-41.07702914846171,1.0158762
1281,Gaia DR3 6001821663476886784,2272916.2114240113,0.38824092882409783,0.0,5854396.182051718,235.214021537465,-42.146199324564684,0.8864620000000001
1108,Gaia DR3 6001726830604675456,2274294.05521738,0.31099481478155205,0.0,7312964.548347477,235.20877265510418,-42.22942848474489,1.3066508999999997
1133,Gaia DR3 6001727036763314176,2274335.41263783,0.2834521599305423,0.0,8023701.118365575,235.21025244210475,-42.17795612589092,1.1192024
1308,Gaia DR3 6001727792677557376,2274719.860739146,0.31182595015249753,0.0,7294838.225063376,235.2097329743831,-42.173878013195015,1.0565044
1472,Gaia DR3 5991698356865897088,2276217.747215045,0.3364813469076027,0.0,6764766.511232765,242.98522843718675,-43.43692289532064,1.3880284999999999
1699,Gaia DR3 5997000717315534592,2277431.670783151,66.04625104457848,-10000.0,34482.376134354374,242.22616652941542,-39.76806652533879,1.283606
1611,Gaia DR3 5993690259610673792,2283638.923384486,0.016951668924556636,0.0,134714695.85371307,242.85502089330836,-40.80052606631482,0.99250436
1359,Gaia DR3 5991558306554710912,2284610.1689045513,4385.267763393917,-10000.0,520.9739272879449,242.68494787646148,-44.235776271629106,1.0364181000000001
1543,Gaia DR3 6001638629140914176,2288488.9774752655,6228.139352246779,-10000.0,367.4434446701488,235.1929632768472,-42.829645473340406,1.0022897
1163,Gaia DR3 5993491076209417216,2290262.385228746,0.31973517242872385,0.0,7162997.951810563,243.151769905701,-41.951268436745146,1.386603
1223,Gaia DR3 6001727655238370688,2291359.569235202,0.2462898769676724,0.0,9303506.897833085,235.18012943868663,-42.1896972016236,1.2160027
1910,Gaia DR3 5991160180292838528,2293314.0620478266,0.17500641555530688,0.0,13104171.38006621,242.21694750081727,-44.920001035849246,1.1033959
1232,Gaia DR3 5993296806244909184,2296285.658924352,6518.474492585048,-10000.0,352.2734746506169,243.21273030698563,-42.06091213964749,1.0217076999999999
1973,Gaia DR3 5996741232558787968,2297549.3868483338,5377.575874055577,-10000.0,427.2462984544751,242.6626749460344,-40.26181472177217,1.080591
1793,Gaia DR3 6001847158400656256,2297926.6470525446,0.15752287679406884,0.0,14587891.573721359,235.20690617117958,-41.755161342385065,2.6718604999999997
1612,Gaia DR3 5991162138797983488,2298362.9794725403,0.3602551563896602,0.0,6379819.799127534,242.30377172003602,-44.82880082920585,1.4504571000000002
1972,Gaia DR3 5989127148898435712,2299933.2084327503,0.23766248672718643,0.0,9677308.523127805,235.6708946170583,-44.277032535162974,1.1155803999999998
1944,Gaia DR3 6002070084387896448,2301214.6709541613,0.008505030594575885,0.0,270571004.4619674,235.32459189055817,-41.18802283558206,2.2649982000000004
1537,Gaia DR3 5993243686079944704,2302292.583777002,4273.324150431704,-10000.0,538.7591726558861,243.201777622432,-42.6929794831033,1.0244443
1339,Gaia DR3 5991535663475043968,2304364.7654293966,0.2852325023277498,0.0,8078899.657730937,242.76615430671367,-44.12718170250136,2.1182272
1475,Gaia DR3 5993687957496325504,2305017.6105225473,2687.103887169168,-10000.0,857.8074042946125,242.9698148363177,-40.795616284548146,1.8829043
1316,Gaia DR3 5991699353277952896,2305944.2214348046,3209.638053478024,-10000.0,718.443694589189,243.0575473176217,-43.40126952231261,1.2723545
1781,Gaia DR3 5996813388025442048,2307583.8970320816,3457.2373394135116,-10000.0,667.464703890865,242.40302159428958,-39.83541557720269,0.9414514
1379,Gaia DR3 5991546005761576832,2307772.183732222,0.49308641872489367,0.0,4680259.0704080835,242.88499232023682,-43.8834435146637,0.9627435999999999
1431,Gaia DR3 5989139033065995904,2309237.8171636467,0.1922837975037198,0.0,12009528.869009225,235.6345056287606,-44.244559257023504,1.07195
1684,Gaia DR3 5991122247107479680,2310677.0132553964,0.4833056916849524,0.0,4780984.484580898,242.4144739493203,-44.72019668514676,1.0645154
1149,Gaia DR3 5993296737524783616,2310939.661693711,3374.2499336512187,-10000.0,684.8750706480957,243.21836709566463,-42.068831567130424,1.0850971999999999
1376,Gaia DR3 5989200025922204416,2310961.3483321043,0.29122387180852854,0.0,7935343.122735131,235.4502583776331,-43.86508577082105,1.242987
1831,Gaia DR3 5991160317756140032,2312020.489227811,0.3034680333389497,0.0,7618662.380315581,242.255214197688,-44.925342302811174,0.91999507
1191,Gaia DR3 5991726600572202752,2316843.757743149,2617.1663256816923,-10000.0,885.2489560974623,243.14802860570748,-43.17245101589636,2.423917
1306,Gaia DR3 5993672907942738048,2318005.4158600364,0.007816624714516216,0.0,296548126.65564966,242.98710098749746,-40.97785561247625,1.0134542
1790,Gaia DR3 5991121697350046080,2321760.656984928,0.16535408349866088,0.0,14041144.965154313,242.4009302106453,-44.770520419975455,1.0061930000000001
1887,Gaia DR3 5991508343181150464,2323876.4924329747,0.148881069028297,0.0,15608945.499923084,242.6462746816456,-44.41505766322853,1.9495093000000001
1504,Gaia DR3 5991501750410960384,2324164.3599330345,0.5532664708694878,0.0,4200804.643521026,242.59038357012628,-44.50606710480947,1.1353354
1656,Gaia DR3 5991115547006666496,2325953.703758628,0.11602481874734719,0.0,20047035.874484476,242.36159885383304,-44.83336421323966,1.6635933
1940,Gaia DR3 5991127779043688576,2326928.11219152,0.4198979342081165,0.0,5541651.726817525,242.08229591114463,-45.154645358846906,1.2825948999999999
1763,Gaia DR3 6001827126675177728,2327528.569950557,0.44029876628503584,0.0,5286248.220926848,235.13412793198043,-41.927691602834905,1.2688358
1268,Gaia DR3 6001624331191749760,2328198.2311500167,0.009196191632315257,0.0,253169825.53612396,235.16809565360282,-42.98601711639677,1.1162931
1882,Gaia DR3 5997006897751436544,2328437.0979295378,61.57375729427756,-10000.0,37815.41358279161,242.22779807470081,-39.628752180904996,1.2997626
1714,Gaia DR3 5991696398343888128,2329562.8356121215,5248.101558303289,-10000.0,443.8867673828456,243.04575314425585,-43.57689092530387,1.1888448999999999
1945,Gaia DR3 5991115100330042496,2329934.605640172,0.5282796895994893,0.0,4410418.669335161,242.34089996424962,-44.87051726360923,1.1411651000000003
1555,Gaia DR3 5996724465004648192,2337198.893653797,3089.8086642616995,-10000.0,756.4218848522984,242.8144077197898,-40.439539562400995,2.0661201
1568,Gaia DR3 5993620131358403328,2337572.8015188216,5094.559096439817,-10000.0,458.83711568923906,243.16588761972923,-41.176016977883464,0.9815799999999999
1925,Gaia DR3 5997007211291222016,2339933.478257228,0.06762073877552507,0.0,34603784.58781573,242.2099367647175,-39.59507482941454,1.0911838
1565,Gaia DR3 6002070599783984768,2341571.9087970913,0.006265082733468876,0.0,373749559.0103086,235.24895122627186,-41.196030942268656,1.1979765
1291,Gaia DR3 5991738725231752576,2342877.8423822303,0.03425736059294518,0.0,68390494.82594152,243.21631562263858,-42.92521651204814,1.0106936
1943,Gaia DR3 5996814247019149568,2348039.299975906,4258.095801119988,-10000.0,551.429420483755,242.43369028076003,-39.73811256831068,1.6116893
1292,Gaia DR3 5993291755362450048,2352153.2252320596,2473.9578433162887,-10000.0,950.765281464557,243.28646109741,-42.22172156673577,1.0491313
1524,Gaia DR3 5989137624320873856,2352449.6321661295,0.06769085302487514,0.0,34752843.65675888,235.5649888493113,-44.27446611337253,0.9857091999999998
1480,Gaia DR3 5993692870950921600,2352989.066925509,3714.613055485819,-10000.0,633.4412310995798,242.9462959311458,-40.6475926859565,1.0678847
1920,Gaia DR3 5996791432159464832,2353676.0656309584,3819.1646196521206,-10000.0,616.2803387734958,242.6797076841957,-40.09880975476276,1.190677
1818,Gaia DR3 5991507557205634432,2354455.0117039587,0.3002428267998274,0.0,7841836.012534213,242.69999921000718,-44.429179156074994,1.582822
1265,Gaia DR3 6001839118223547392,2356831.528625916,0.37726089707353494,0.0,6247219.2239062805,235.08567159810718,-41.89881037351915,1.0157201
1748,Gaia DR3 5988905867882912768,2356958.3924333295,0.18531209112521677,0.0,12718859.185722075,235.84998503675573,-44.74151091061242,2.4381876
1950,Gaia DR3 5989120375732131072,2360523.2010928937,0.10860087101641511,0.0,21735766.748464648,235.68763751247602,-44.51262216476228,1.0606898999999999
1598,Gaia DR3 5991543321396073216,2360578.29406252,193.15030536805398,-10000.0,12221.45773761198,242.94945167785804,-43.97616060458044,4.768023
1550,Gaia DR3 5993252138580812160,2360842.110956696,6390.612573281898,-10000.0,369.42344476130336,243.30544387058566,-42.53556536346201,1.1080033999999999
1405,Gaia DR3 5991543291343225856,2365535.8332533324,0.35375747387564965,0.0,6686885.812862992,242.9463933015561,-43.995376612225606,1.0207386999999999
1676,Gaia DR3 6008116848582538880,2366430.026319195,251.5166725573226,-10000.0,9408.640796088248,235.535898418537,-40.35075673932099,1.0850084
1865,Gaia DR3 6008108361715633536,2367507.6556822686,5282.226699628017,-10000.0,448.20258393093815,235.44156774598488,-40.51428330125529,1.0701843999999998
1327,Gaia DR3 5993594357263484288,2371522.8939371174,4894.6443181243885,-10000.0,484.51383589929105,243.24626637404742,-41.57053345409909,1.5362004999999999
1854,Gaia DR3 5996738861736752640,2385742.9118674584,2977.900149252651,-10000.0,801.1493979965032,242.863079755959,-40.27291255774337,1.0221494
1325,Gaia DR3 5993591196163931648,2387969.1298802556,2562.1339029729957,-10000.0,932.0235476800622,243.3122066463666,-41.590038581400506,5.0904207
1696,Gaia DR3 5991544700086856960,2389499.9365716954,2078.8136751144275,-10000.0,1149.4536355886567,243.02252545776776,-43.95461120889274,4.8145537
1318,Gaia DR3 5993400259097811712,2390757.554898488,2632.2713081994916,-10000.0,908.2489131919299,243.35682188229873,-41.77097536214213,2.6766372000000005
1660,Gaia DR3 6002068332032039808,2392198.4115624973,0.3432546347322703,0.0,6969165.655777234,235.12856168786644,-41.303435212412424,0.9837459000000001
1951,Gaia DR3 5991111767381183488,2392325.4503356903,0.28867024978460676,0.0,8287398.691485319,242.36434706581116,-45.01320225705741,1.6236271999999998
1643,Gaia DR3 5993239391130387840,2393008.6438091043,1606.7764898152316,-10000.0,1489.3226649614994,243.3250541524281,-42.77211487157052,2.1911798
1853,Gaia DR3 5991120151163652608,2395347.8309492706,4340.400300697259,-10000.0,551.8725612852973,242.49228561414657,-44.864742075310076,1.0290884
1678,Gaia DR3 5993675003876064768,2399711.51797266,5755.727764899337,-10000.0,416.9258199817984,243.1464445740202,-40.86583977752457,1.0870711000000002
1652,Gaia DR3 6001642271271528704,2404621.021989613,1173.2120069358682,-10000.0,2049.604852127172,234.91671277783783,-42.746183918234586,1.0824835
1681,Gaia DR3 5991506870011052672,2404834.0795708266,4129.547013800237,-10000.0,582.3481538130657,242.84248354417096,-44.362891215717354,1.3029166
1823,Gaia DR3 5991120151212442368,2404855.536432438,0.21071836954118484,0.0,11412652.545047384,242.50373513758785,-44.874723874428064,2.6158283
1534,Gaia DR3 5991533258296688384,2407315.0734573347,0.35064259085203087,0.0,6865438.3017412955,242.9498354984205,-44.160818892671976,1.1609234
1467,Gaia DR3 6002093552091763584,2408183.4524913197,2079.4937931935146,-10000.0,1158.0623420823156,235.1799773147921,-40.97080703656189,1.4050511
1365,Gaia DR3 5993238051084907264,2409071.4999252106,3671.2052077898024,-10000.0,656.2072571736077,243.38431916002028,-42.87211041063007,1.3504653
1935,Gaia DR3 5989113473715154048,2409204.0562219103,0.3138255900745709,0.0,7676888.4769704025,235.4980866983274,-44.35842654722208,0.96272564
1719,Gaia DR3 5993249492878834688,2410409.08108374,4354.320541040265,-10000.0,553.5672117762565,243.38290790629074,-42.60648508211186,1.0054812
1546,Gaia DR3 5993239425474639744,2411251.733059816,5909.299044948805,-10000.0,408.04361307808983,243.37512124894187,-42.804263130138494,0.9826034
1362,Gaia DR3 5991686674528913152,2413424.5984592377,3274.2141472171884,-10000.0,737.100412479266,243.3436267766084,-43.10572058246357,1.3237151000000003
1288,Gaia DR3 5993236642348454272,2417397.8327428545,0.014986197124582205,0.0,161308290.06496525,243.3546163270549,-42.87500719478882,0.96775377
1632,Gaia DR3 5991636406222894208,2420320.424070964,3293.8381698545522,-10000.0,734.8024703283585,243.13010266795933,-43.88417801384003,1.0277892
1594,Gaia DR3 5991675129685851136,2422134.1898086267,4832.395732654935,-10000.0,501.22844315937215,243.26861377895352,-43.40617670037538,1.3955859
1452,Gaia DR3 6001234970953287936,2427938.0800045584,82.4809030463727,-10000.0,29436.36636276296,235.0232123478625,-43.38101179934386,1.0644088
1416,Gaia DR3 5993238394682384384,2433108.13458357,4223.29989189119,-10000.0,576.1154066409493,243.41305463479858,-42.83084566512892,1.0991296
1651,Gaia DR3 6002047166445206144,2441097.4810451255,0.24299558134214067,0.0,10045851.317798372,235.0235924052509,-41.3752961560412,1.9475552
1772,Gaia DR3 6008107468377073920,2443895.2941841497,0.18794923406268832,0.0,13002954.262473963,235.29494718421387,-40.55709676941311,1.0913680000000001
1617,Gaia DR3 5993622399124951040,2449493.1265581143,0.018520802947071015,0.0,132256313.80876449,243.25680230546737,-41.06314616206817,1.1485733999999999
1764,Gaia DR3 6001640622005807872,2450225.9765621135,0.2657271563246357,0.0,9220833.920221167,234.93408929612409,-42.855585767339406,1.0713041
1841,Gaia DR3 5991635100549903104,2452143.4246776616,2958.322955901639,-10000.0,828.8964596599617,243.1527696901172,-43.93897298224266,1.2073107
1927,Gaia DR3 5989093064025974272,2453002.135162393,0.12817175607859982,0.0,19138398.428887237,235.63144371164483,-44.7216972582907,1.81699
1703,Gaia DR3 5991674236332673536,2458645.8799820472,2515.9613240475496,-10000.0,977.2192666406746,243.38381172251658,-43.31573258581136,1.8640974
1357,Gaia DR3 6001721092528210048,2460040.1948429565,5714.458031635479,-10000.0,430.494052318535,234.86953359356343,-42.38348045333638,1.2125913000000001
1517,Gaia DR3 5991635611657032192,2460504.1920573935,0.14231602223666567,0.0,17289017.451356787,243.16612487036755,-43.899451941170426,1.829405
1377,Gaia DR3 6001743460716528512,2463676.472238006,0.10991508417734079,0.0,22414361.874690697,234.8868986911353,-42.03684071967663,1.8004228
1383,Gaia DR3 5993271929790598272,2463876.44699363,3973.202606836515,-10000.0,620.1235352947132,243.48688202838485,-42.530184632627204,1.0222651
1516,Gaia DR3 5991635753387892096,2463995.2063958286,0.6598551965241648,0.0,3734145.3388184295,243.1830149410577,-43.872956147530566,1.0377963
1579,Gaia DR3 5993603088924944768,2470733.288314836,2955.242868866304,-10000.0,836.0508418256208,243.43713676821372,-41.36427498832207,1.3427603000000001
1375,Gaia DR3 5993247053338906880,2474049.4496071837,4528.270172610454,-10000.0,546.3564132219049,243.4813939031913,-42.63274868111837,1.2560964
1414,Gaia DR3 5993272307760488704,2474917.8963605883,2388.0114821930197,-10000.0,1036.3927957698756,243.4889300539197,-42.484240393591186,2.7758112
1843,Gaia DR3 5991671040847210752,2476191.1504331157,3197.675573459045,-10000.0,774.3722255583693,243.32149760597596,-43.53626829375681,1.4061549999999998
1500,Gaia DR3 5993272685709226624,2478682.4725470007,3800.038514568255,-10000.0,652.2782500873202,243.501700925476,-42.468937993982856,1.0300181000000002
1941,Gaia DR3 5993197575296912000,2478766.251990036,5041.938168064086,-10000.0,491.629641095299,243.48499039098286,-42.78315152024119,1.1492989
1542,Gaia DR3 5993272616989741952,2480948.713479155,3452.900683613193,-10000.0,718.5114605969595,243.5227067360395,-42.46204291179544,0.9628781
1639,Gaia DR3 5993646588360423936,2494732.8682414545,2363.311798351305,-10000.0,1055.6088578670965,243.33023435179592,-40.960920641109745,2.6321168
1845,Gaia DR3 5993701735757869696,2495764.2353880033,5003.116175309792,-10000.0,498.8419512831852,243.28439744822697,-40.63857992978277,1.1442063999999998
1738,Gaia DR3 5989214010334207872,2495823.4278010917,0.15566257228010438,0.0,16033548.6639012,235.05217274903103,-43.722163586723156,1.0757691999999999
1509,Gaia DR3 5993197334778756992,2496405.886283497,2733.215385191955,-10000.0,913.3586397210232,243.52751891136703,-42.787333600949374,0.9471607
1966,Gaia DR3 5991643518689163776,2500875.384905998,0.428739538748126,0.0,5833087.828121216,243.2871850938975,-43.77674297351197,1.1986271000000002
1573,Gaia DR3 5991645782134521472,2505470.5653854036,0.0894655865868703,0.0,28004852.60276714,243.33197833236423,-43.669422258179885,4.352786
1440,Gaia DR3 5993246744101332224,2509380.0618435284,0.4167046381212959,0.0,6021963.35792425,243.53780079749455,-42.66685120113776,1.417019
1541,Gaia DR3 5993598003710024704,2511685.1835457906,83.57995269103886,-10000.0,30051.287452033754,243.47643722877868,-41.469333925020464,1.0224054
1833,Gaia DR3 6002046857204489216,2513601.1353758555,0.2990733579268295,0.0,8404630.732740916,234.89569321157782,-41.36756491619751,1.8611076000000002
1957,Gaia DR3 5993725718854838528,2523221.4098647274,4096.156110913924,-10000.0,615.9973744999071,243.1816418091507,-40.380346270366175,1.0025351999999998
1638,Gaia DR3 5991631797720663168,2524142.528759426,3683.7799576898897,-10000.0,685.2044795700349,243.33530400800686,-43.7846075711636,1.7566861
1859,Gaia DR3 5991632214336945792,2526375.9623178425,5107.228042164259,-10000.0,494.6667627645731,243.34422483153912,-43.77226871675872,1.0097581
1937,Gaia DR3 5993648271990488192,2530420.4436886064,2596.5556459618547,-10000.0,974.529641844533,243.39236497217541,-40.892783646672356,0.9658026
1515,Gaia DR3 5993397892595086720,2535769.5371003426,0.19744793218773493,0.0,12842725.213699955,243.5623463611916,-41.76799253908449,1.4624848
1697,Gaia DR3 5993408166146189952,2541118.1756743933,5687.0219423449,-10000.0,446.82756659571237,243.59028978181354,-41.56802737600533,1.0525286
1921,Gaia DR3 5993223929224483712,2543365.546343718,4488.37912125436,-10000.0,566.6556851892957,243.60917471367446,-42.582636551702365,1.0690018000000001
1960,Gaia DR3 5993408063066997760,2544133.6225094018,5830.701503605581,-10000.0,436.3340536187908,243.58143400787145,-41.59549583062918,1.0336311
1623,Gaia DR3 5993184518591669888,2550445.0699513736,0.2830293344990303,0.0,9011239.327774033,243.557911818356,-43.08105104355439,1.4461848
1800,Gaia DR3 5989170820144230784,2553320.8328340203,0.2369652208340385,0.0,10775086.841213165,235.0973235913253,-44.11499624105008,1.3405386000000001
1755,Gaia DR3 5993198399930592000,2556693.6395458756,5099.704116824961,-10000.0,501.34156432935464,243.6318948771477,-42.750519486287544,1.0048733
1567,Gaia DR3 5993226227022440576,2557269.05512142,175.7220416717386,-10000.0,14552.921368274234,243.70013557527903,-42.49258712061521,1.0152325999999998
1679,Gaia DR3 5993222829713764480,2564081.2908550315,5021.544812036553,-10000.0,510.6160328807531,243.6789798032064,-42.63403664597539,0.86520445
1962,Gaia DR3 5993643702145103744,2568117.1068630195,2007.6097060455897,-10000.0,1279.1914180976278,243.5151952420896,-41.01992153031181,1.0363798
1855,Gaia DR3 5989163467143197440,2569101.3544619414,0.13989265706137893,0.0,18364804.904196862,235.16368261712398,-44.32149252315703,1.0804268
1760,Gaia DR3 5993627896664036992,2574367.834170829,2913.0060707709267,-10000.0,883.7495602916896,243.56265007084926,-41.20946362446645,1.4364775
1691,Gaia DR3 6002064724254654464,2574694.1167105273,0.13362235464631703,0.0,19268438.454968452,234.82996201551484,-41.186493155505694,2.4367936
1749,Gaia DR3 5993622605262497920,2599932.636901992,2245.2433654695396,-10000.0,1157.9736419166647,243.6359758937417,-41.404037009232,1.1625199
1896,Gaia DR3 5993643152388451968,2602222.3962633736,2417.6624978060886,-10000.0,1076.3381566388048,243.5965642765831,-41.00688185938685,2.464451
1858,Gaia DR3 6001224559940094080,2604228.682603103,0.3588694500758487,0.0,7256757.804412405,234.82415898761903,-43.62978817690561,1.0138916999999998
1807,Gaia DR3 5993622845783727616,2604615.8633870943,4493.545939233471,-10000.0,579.6348582187637,243.65283701122482,-41.351015801545906,1.0876298
1912,Gaia DR3 6001254281112921344,2607319.66701568,0.31555330354969596,0.0,8262691.715426955,234.70674442170585,-43.17218531197207,1.2203344999999999
1900,Gaia DR3 5989181540366374144,2609427.748561843,0.16256100610002866,0.0,16051990.64132381,234.9816332357261,-44.0937926476064,1.5390663
1732,Gaia DR3 5991666299207668992,2620058.5930902287,5176.943935890146,-10000.0,506.1014037502271,243.6242700050638,-43.423244980476134,1.2442534
1799,Gaia DR3 5993435104185772032,2623213.318140388,2789.895958087414,-10000.0,940.2548903431891,243.6766134623687,-41.365613074739045,1.0868965
1650,Gaia DR3 5993232106865705856,2626065.22914947,2513.7444916543063,-10000.0,1044.6826389348923,243.7791090259436,-42.39728388263002,2.9653585
1776,Gaia DR3 5993171496253665536,2627236.943204009,3877.842221607437,-10000.0,677.4997003655736,243.69888342277488,-43.13669416586321,1.9337194
1773,Gaia DR3 5993232003783105408,2634639.658122108,4042.896665206719,-10000.0,651.6712833142361,243.79526835161485,-42.428042704385035,1.0218785
1893,Gaia DR3 6001223872740888960,2639021.557437523,0.24750932511851825,0.0,10662311.63683972,234.784047622625,-43.70579139747174,2.8513856
1959,Gaia DR3 5991620085378905472,2642502.3656325764,111.44191699685422,-10000.0,23711.9248918445,243.5271421040591,-43.99966512373593,0.9790406999999999
1708,Gaia DR3 6001305026151575424,2647911.8785676328,0.10788276094555661,0.0,24544346.616267174,234.60837115200093,-43.01677380019144,3.902861
1718,Gaia DR3 6001304996103742336,2662456.962745058,0.318354082293247,0.0,8363194.037174545,234.58265791397358,-43.01641307038564,2.7324683999999997
1774,Gaia DR3 5993233549974758528,2671290.420903097,5270.294388792126,-10000.0,506.8579141582483,243.864538404864,-42.349918003018324,1.9233308
1832,Gaia DR3 5993171908573757056,2677497.681498892,4860.095440773852,-10000.0,550.9146299959422,243.77977319349256,-43.176525079510405,1.0833106000000001
1890,Gaia DR3 6001204493847136896,2692128.6865638345,0.353236979714842,0.0,7621310.454916447,234.67320462287782,-43.66009559686897,1.0758518999999998
1881,Gaia DR3 6001933813654975744,2702771.915433401,0.12432673330509603,0.0,21739265.913155116,234.47490633014337,-41.952628252593115,1.5572896
1808,Gaia DR3 6001702503914179328,2705723.207985831,116.80919479860611,-10000.0,23163.61492475692,234.4413229194376,-42.615806576366225,1.1162374
1813,Gaia DR3 5993182250855470208,2707430.304433991,4401.2438124078635,-10000.0,615.1511754021169,243.8646831332395,-42.89906725154343,1.0652953
1953,Gaia DR3 5991652864549344384,2711798.4113187953,5680.912277614686,-10000.0,477.3526290846778,243.6917838944036,-43.729033339298574,1.0250546
1961,Gaia DR3 6001960373736222336,2730007.6163142333,0.27413951229576755,0.0,9958460.907192552,234.48159913291644,-41.5167935955689,1.3830185
1952,Gaia DR3 6001908421806996608,2731333.540486969,5101.683144315753,-10000.0,535.3789059852129,234.37539562945202,-42.03631885888056,1.2341905
1874,Gaia DR3 6001704359328960000,2731350.406990336,0.31039744645886785,0.0,8799526.021075947,234.4162136220269,-42.557121629910895,1.1710603000000002
0,Gaia DR3 5994826707951507200,,,0.0,nan,239.17446876741283,-42.32324073969555,1.1830878


==> anc/HD143006.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
1,Gaia DR3 6237190475497123328,19620.45259858924,133.9138566400958,-801.1803212130606,146.5154771198979,239.68645145721283,-22.95137020498853,3.0912564
312,Gaia DR3 6237192223544122112,41095.025184547514,414.26846981693495,-10000.0,99.19901749391497,239.44459754601328,-22.988080057278054,0.9811724000000001
7,Gaia DR3 6237183637909449728,60209.37048431822,143.66000880429314,-10000.0,419.1101684139596,239.80964634587002,-22.95369684577063,0.95551187
121,Gaia DR3 6237195835611918464,90086.5353935451,0.4818921245941952,0.0,186943.3651139404,239.80196691143684,-22.934453757533923,1.0306538
267,Gaia DR3 6237401203770745600,125919.15103712659,178.4278923835136,-10000.0,705.7145009955925,239.26534247548162,-22.66097258682541,1.0436665
13,Gaia DR3 6237162747184599552,155986.04306120804,0.20234369986452808,0.0,770896.4655961262,239.504075419942,-23.16561261255588,1.2002996000000001
3,Gaia DR3 6237170233312448768,166971.15736183984,1441.7627270072046,-10000.0,115.8104272181018,239.70146643213653,-23.236319742292487,1.1888183
2,Gaia DR3 6237098150873301248,178210.32134386673,624.6986821106997,-10000.0,285.2740472282395,239.7871332128705,-23.345858380602703,1.0226703000000001
418,Gaia DR3 6237146181494350080,189080.5126353179,467.3530935624739,-10000.0,404.5774281582719,239.63872466079087,-23.29788285445477,1.7447436
186,Gaia DR3 6237168004225456896,204701.1727828045,0.37883714494860926,0.0,540340.817980172,239.340377452659,-23.085703109694567,1.1508361999999999
6,Gaia DR3 6237129521315568000,241363.40257813397,330.8105953689506,-10000.0,729.6120679234689,240.00404437018463,-23.20007863778989,7.4693
226,Gaia DR3 6237353993486703104,253105.7226084883,660.9706965116533,-3876.5485787441767,382.93032345349354,239.2516083171331,-23.08868229151475,1.0333656999999998
426,Gaia DR3 6237120828302644096,261746.72795924844,0.22274250560094475,0.0,1175109.0222006475,239.84041406527348,-23.3466759885546,1.0774376
66,Gaia DR3 6243187452435321600,296453.2394561626,0.0038828527554624604,0.0,76349338.5215567,240.13471660973045,-22.85020326622353,1.0095763
4,Gaia DR3 6237374437534481152,312113.9736046019,53.91772430451276,-10000.0,5788.708214795313,239.10702018396003,-22.86222436000669,1.1091491000000002
49,Gaia DR3 6237411339893622528,314932.6535690848,0.023277887072084454,0.0,13529262.883432474,239.3560889578205,-22.52455582126168,1.0365433000000002
16,Gaia DR3 6243211809189357440,332756.71545046277,0.2635361817849484,0.0,1262660.4559445272,240.1130425455493,-22.647461323448447,1.0278187
249,Gaia DR3 6237152267467931520,346971.16335883806,0.007664877921222968,0.0,45267669.87353102,239.26583328653928,-23.38006310797307,0.9393643
35,Gaia DR3 6243405980364065536,351915.3182864247,2111.9827370780936,-10000.0,166.62793313040802,240.01309946529759,-22.429028269792315,1.0197542
192,Gaia DR3 6237348461572103296,352781.7549957419,0.021973537537956906,0.0,16054845.71550437,239.09962689414974,-23.14375919412017,1.0141634
435,Gaia DR3 6243199856300993408,353819.27312879486,0.03816878399539324,0.0,9269859.714983294,240.17221026028716,-22.678350942474562,16.162275
24,Gaia DR3 6243420170936165632,356915.6402200734,2103.3088978427504,-10000.0,169.69245011331543,239.48573750467853,-22.33103311551479,0.9072226000000001
8,Gaia DR3 6237157696300580224,357141.7339478364,0.11562351435123143,0.0,3088833.062649706,239.15076446255867,-23.26812672408998,1.4473044
97,Gaia DR3 6243217104889830912,362576.17001376854,721.5408756133247,-10000.0,502.5026055600402,240.07676343332702,-22.5032801123596,15.186660999999999
195,Gaia DR3 6237134709641446016,365730.143619868,0.004385346761271949,0.0,83398226.76047394,239.4533032982341,-23.527380737992345,0.9784366
5,Gaia DR3 6243139447579777152,372093.23417529784,0.10571227540470145,0.0,3519867.7991822828,240.27121080952745,-22.970321030532407,1.0794609
436,Gaia DR3 6243423435116054784,395664.30461976497,41.849343526933595,-10000.0,9454.492502734756,239.8221806101097,-22.289775700664173,1.4559815
27,Gaia DR3 6237087048383127168,404491.96836592344,0.12876935428383296,0.0,3141212.989810787,239.52495673699647,-23.613301926691804,1.6761371999999999
18,Gaia DR3 6237114987152512640,405481.9797538975,0.009658783496273474,0.0,41980646.93243611,240.25320736879337,-23.260433401554824,0.96577615
62,Gaia DR3 6237427179733056640,424390.94973667845,0.015617285939678998,0.0,27174436.798805356,239.0189001499408,-22.648940326303578,0.98869747
151,Gaia DR3 6237062584251753472,454392.18793017213,966.5116326118191,-10000.0,470.13628454968637,239.0163265576248,-23.385947673255274,1.1903732
76,Gaia DR3 6243201299401423616,457136.4397400652,245.71945680429346,-10000.0,1860.3998465785214,240.33979383562504,-22.623928364623,1.0889628
516,Gaia DR3 6237107359286652160,460043.2108121254,1440.1793410512987,-10000.0,319.434668793613,240.29237002844485,-23.451423747216378,1.0325735
9,Gaia DR3 6243135427489565056,465814.7383407246,1839.2813235623712,-8307.959158524103,253.25910309278936,240.426267814276,-23.010144006652666,1.7838824
11,Gaia DR3 6237075439087962112,466724.61123403715,0.18995003304014355,0.0,2457091.4980330686,239.9674633688713,-23.66271918695449,1.023321
59,Gaia DR3 6243436216934987520,478123.4401426675,1954.0621634197435,-10000.0,244.6817962566342,240.05467822866817,-22.22766442038899,1.0279386000000001
15,Gaia DR3 6237432230614709376,479354.5486729931,70.3261863951721,-10000.0,6816.160142389021,238.8847958423296,-22.566984191855678,1.0286182
251,Gaia DR3 6243144880719296000,484921.27545339026,100.53195459128077,-10000.0,4823.553639485767,240.51810438764846,-22.82824066671148,2.5753446
213,Gaia DR3 6236355258979499776,485992.5512554801,102.38369782786383,-10000.0,4746.776699475849,240.37464890241088,-23.538165697871555,1.1532357
221,Gaia DR3 6237059667971710976,486721.596548838,0.004945590192314766,0.0,98415270.49798472,239.03705401896076,-23.47630359533392,1.3888955
123,Gaia DR3 6237098627617681152,492936.8588695668,0.003349252979053526,0.0,147178150.45696163,240.15490591663527,-23.601161142197483,1.0766203
193,Gaia DR3 6237098631914578944,493449.2208185233,0.03203503957641714,0.0,15403421.607812842,240.15701325404115,-23.60060122728931,1.0158625
160,Gaia DR3 6237059736691189504,499755.2590914863,0.0742419901925297,0.0,6731436.721934377,239.0123866076875,-23.480497538660714,5.638328
242,Gaia DR3 6237059805410668288,500371.264861012,0.011878312510800912,0.0,42124776.93325765,239.00235438507914,-23.46967536434228,1.038982
26,Gaia DR3 6237069907175550592,505184.8244002431,0.12030729448533199,0.0,4199120.481940817,239.77311071491832,-23.78438023653512,1.0002772
440,Gaia DR3 6243245211155886848,508312.17382385937,82.56528283523859,-10000.0,6156.48801007817,240.2757009473964,-22.28711368606095,1.0613645
145,Gaia DR3 6243144949438778624,508386.0352627204,0.029667750360942814,0.0,17135981.969566647,240.4898439762774,-22.83972073427891,5.3337007000000005
17,Gaia DR3 6237476726472215936,511397.40773987817,3074.6778952264963,-10000.0,166.32552259663805,239.06800525925846,-22.32916360816781,2.0555573000000003
378,Gaia DR3 6237054891968055936,522265.73084938584,0.009818960050064392,0.0,53189515.81292572,239.06841737720538,-23.593843424599772,1.0231826
46,Gaia DR3 6237415669221137280,527132.7884771283,57.274576408696966,-10000.0,9203.608678231705,238.7584787751273,-22.943504969840358,1.0027899
82,Gaia DR3 6237272663990193536,534143.223257542,276.21695218652275,-10000.0,1933.7814678979144,238.69525085491784,-23.09831844071939,0.9935495000000001
45,Gaia DR3 6243119213988524672,534780.4192008936,2016.0634488019389,-5462.547599699128,265.25971666154203,240.52858768379312,-23.107988019480967,1.1398661
10,Gaia DR3 6237418452359963008,535892.8205895594,0.16131814593976382,0.0,3321962.433101988,238.7700400024371,-22.85237679911212,1.0384050999999999
207,Gaia DR3 6237422403729893760,539625.0212536631,0.00431142779079076,0.0,125161558.4067779,238.7778458406903,-22.76673455159971,1.093852
12,Gaia DR3 6237422403729894144,540001.8631771955,0.00708330842310449,0.0,76235825.25586571,238.77744592028165,-22.765617487354774,2.173206
38,Gaia DR3 6243240572591689216,541694.7343992274,2271.379195691507,-10000.0,238.48714271344372,240.40412917572377,-22.373162546335227,1.1197165
253,Gaia DR3 6236321719569811328,544339.5681868923,0.22323842655943923,0.0,2438377.5525400285,240.01480492927973,-23.782644919083282,1.1784137
493,Gaia DR3 6237058873397991936,544408.6759604344,0.003222202195185365,0.0,168955466.78414324,238.97344576455205,-23.549193261732153,1.0797572
256,Gaia DR3 6237478100865975168,545664.2546045707,4246.665877407751,-10000.0,128.49239152708074,239.00547321742619,-22.26265762104514,0.9428834999999999
64,Gaia DR3 6236321414633074048,549160.1145435103,0.20278394168759134,0.0,2708104.5470037544,239.97438486963117,-23.807667102966768,1.0866063
181,Gaia DR3 6237041560389549440,550418.6019719355,0.010266154186756561,0.0,53614877.77789085,239.11856993122277,-23.694861625236825,1.013179
23,Gaia DR3 6243167798664737792,553825.2450158873,244.88622005651578,-10000.0,2261.561491243049,240.6560024472335,-22.803776600218548,1.0158336
248,Gaia DR3 6236346565963138432,559995.7673605315,0.22576938301702282,0.0,2480388.438313216,240.22937360469842,-23.68423963089159,1.0224893
488,Gaia DR3 6243246070149361792,562692.0144158314,0.005915612767186861,0.0,95119818.78479458,240.27514521672916,-22.256946049733358,1.0792018
19,Gaia DR3 6236989952062860928,567369.44120741,0.392514708419654,0.0,1445473.0715487262,239.24994424325516,-23.805185050437785,1.0961333999999998
140,Gaia DR3 6237423705100839680,569226.2788580919,945.1544546093104,-10000.0,602.2574152638233,238.6822548270057,-22.71617402461166,1.0157753
282,Gaia DR3 6243125501826599040,574357.2786177192,1340.5297026646451,-10000.0,428.4554661310655,240.6321454086848,-23.061455244653594,5.0034165
70,Gaia DR3 6243174223930064640,575618.8829206673,3646.7020721072367,-10000.0,157.84642439628954,240.55661420016887,-22.624565982935053,0.9730112
14,Gaia DR3 6243128766003665536,575662.7716375828,2028.8569494758726,-10000.0,283.73748666030764,240.61261596174853,-23.01062416238292,1.2838626
480,Gaia DR3 6236984695022729984,581553.8492345545,20.442640412110418,-7891.514508724471,28448.078991304683,239.4764437321085,-23.90601590812893,0.96159726
22,Gaia DR3 6243483388561849600,584878.4026878505,3007.8647115277527,-10000.0,194.44970395320055,239.53528708809606,-21.962323292969767,1.0858777
92,Gaia DR3 6243229165157938304,590428.3409115664,0.004056920072721504,0.0,145536103.82456693,240.44329505132882,-22.373619781693534,1.0928532
141,Gaia DR3 6237052521145952128,591725.2418823785,0.012124017802884683,0.0,48806035.383879796,238.90453194289958,-23.58953038799878,1.0890961000000001
202,Gaia DR3 6243117770879461248,591803.6540303649,1533.2205973836487,-3506.2665473099355,385.98728391742407,240.6129483225288,-23.16780161150465,1.0675389
30,Gaia DR3 6237063378817257856,597908.4094262623,0.15584192064706218,0.0,3836633.9874644866,239.77026730992682,-23.93997446849064,2.1269622000000004
34,Gaia DR3 6243503733825965824,598006.949594219,773.3187528144052,-10000.0,773.2994284928964,239.75449212552425,-21.919878927462744,25.3865
72,Gaia DR3 6237030805788533888,601782.8145062937,0.1593347205256504,0.0,3776846.706863343,239.14849757549584,-23.81607272145521,1.001309
54,Gaia DR3 6236970023410955008,611222.9870458695,0.2695264887162513,0.0,2267765.925186467,239.6534580467981,-23.96893933206985,1.0870166
29,Gaia DR3 6242360104290985216,618879.5006760912,0.1537902247300046,0.0,4024179.7016852093,240.5888257958265,-23.379805433990587,1.5473834
196,Gaia DR3 6236316123233739648,630280.4583431028,0.3196404048493739,0.0,1971842.2601801977,240.113439479246,-23.8941786063405,1.0182792999999999
51,Gaia DR3 6236316569909431680,632351.6084618288,0.045981887165728735,0.0,13752189.121396776,240.15195211300147,-23.87825142620688,1.0441903000000001
33,Gaia DR3 6237325749786210816,634829.7148359473,0.011496398039892407,0.0,55219879.53384124,238.60090755440964,-22.909314417529718,1.0033482
20,Gaia DR3 6237325749786211072,638036.3281491229,0.019059074025449364,0.0,33476774.75291613,238.59573236251725,-22.905860356029482,1.0162742
21,Gaia DR3 6236968885245366528,639521.5383007714,0.11728658065162972,0.0,5452640.316971207,239.71370817317654,-24.01421989161659,1.0209721
25,Gaia DR3 6236341034047979776,640069.2990394424,183.03142242498456,-10000.0,3497.0459747247764,240.63172634314782,-23.570472832192387,1.0229017
236,Gaia DR3 6236341068407718528,641595.2988647339,378.1082786964164,-10000.0,1696.8559934120658,240.631484183132,-23.56967297988657,8.22401
373,Gaia DR3 6237259435488768896,653228.5604029577,5100.960726118285,-10000.0,128.05990782447168,238.6385020812351,-23.340002264352158,1.1053141000000002
173,Gaia DR3 6242360207376330112,654932.6185268378,0.004700282826544945,0.0,139338980.8009195,240.65439068587318,-23.379373552696986,1.0763992
519,Gaia DR3 6243181233322639232,658736.6889103275,118.02738210987563,-10000.0,5581.219180961648,240.70536162207097,-22.55745382903641,1.0454334
113,Gaia DR3 6242346807079292672,659642.93822292,59.22879809419631,-10000.0,11137.199461212043,240.67085646359757,-23.46629807181269,1.1239663
185,Gaia DR3 6236295644832982400,664001.9912679463,191.33092027633495,-10000.0,3470.4374510348,240.0088687323953,-24.083103487320553,1.0215468
176,Gaia DR3 6243170478719438208,669465.4106007041,0.29229279598999947,0.0,2290393.1256096005,240.7322154833363,-22.68618008311209,1.2435472
117,Gaia DR3 6237437861313141632,674427.3923179419,254.3032431822495,-10000.0,2652.0597373373066,238.4984645406628,-22.66472872003277,1.025112
223,Gaia DR3 6243182538992780672,677526.5481651226,0.0039557273705335926,0.0,171277361.8354114,240.67607115551831,-22.485527919899155,1.0735745
211,Gaia DR3 6236966827955191296,688479.6332954278,0.1341752503541004,0.0,5131196.934445577,239.57643779414033,-24.09456582012383,1.1920723999999998
71,Gaia DR3 6242346841438042240,690759.9702983849,137.09890454677867,-10000.0,5038.406197204114,240.69134304433675,-23.47163220095252,0.99512583
47,Gaia DR3 6237263146342305152,692866.8601890705,72.10405662822156,-10000.0,9609.263231354476,238.43488070148464,-23.274093890756454,1.0395058000000001
39,Gaia DR3 6243500950681602944,693270.9476852411,2398.0400487284073,-10000.0,289.09898650477385,239.38160135129917,-21.805256739374986,1.4216669
492,Gaia DR3 6243150172120247168,695081.206975794,3250.74427913076,-10000.0,213.82217341367033,240.824405624214,-22.977137891698586,1.0304643
36,Gaia DR3 6236288704166413440,695507.7215320199,283.35173468750395,-10000.0,2454.5737201823185,240.8276847188397,-23.700281909673304,1.0196589
129,Gaia DR3 6243443947879833216,696857.2424333483,0.011535270734661648,0.0,60411000.18046421,240.3460058196429,-22.027554030179353,0.95755464
122,Gaia DR3 6236215449196303360,697218.9817865145,0.11441869424116127,0.0,6093575.760591884,239.73260697887957,-24.109001490312828,1.8686998
50,Gaia DR3 6243506276445530240,698045.63857098,0.005305580239125821,0.0,131568199.3504247,239.86007932454945,-21.814097189000865,1.0630457
69,Gaia DR3 6243512220680277120,705315.3071564076,559.380098960403,-10000.0,1260.8873795603783,239.8827600820815,-21.78319725416421,1.0206245999999999
103,Gaia DR3 6240452241162196224,705459.3315184179,3859.412952782007,-10000.0,182.78928431586905,238.5995563491165,-22.395357443309802,0.9668642
28,Gaia DR3 6236340312493472256,706612.1242296043,0.025322426186604772,0.0,27904598.043744825,240.64708020049264,-23.578129452560376,1.0380201
413,Gaia DR3 6243152027540484480,706700.2580789472,2465.90782419662,-10000.0,286.58827030940887,240.83645968137867,-22.871972937717963,1.4795411
80,Gaia DR3 6243442882727904768,708973.8074294082,0.016606752243325345,0.0,42691900.08024368,240.40685574050445,-22.04995143199769,1.024195
40,Gaia DR3 6236963868720674432,711182.2287880079,279.4552136146274,-10000.0,2544.8880326446083,239.32611551713487,-24.102654321281328,0.9336791999999999
48,Gaia DR3 6236334643136891392,722285.6008089186,0.0057682028463400675,0.0,125218481.39706282,240.5655995462431,-23.73283538906025,1.103189
235,Gaia DR3 6237220127950470272,724875.4208606131,0.2792746204104534,0.0,2595564.9668246065,238.6119030812604,-23.55634574087643,1.035375
44,Gaia DR3 6243250876208940416,728746.9605845446,0.02169265888357824,0.0,33594174.16258825,240.56356588153758,-22.157061314271804,1.0018129999999998
79,Gaia DR3 6236299974159968256,736708.4873189101,0.00646789804694034,0.0,113902303.64985614,240.27791748192243,-24.005964213559704,1.0069728999999998
243,Gaia DR3 6236325194208330240,739364.4508181177,1001.7167521803418,-10000.0,738.0973206336155,240.5319518462417,-23.877611970934648,5.113906
31,Gaia DR3 6236294442242088320,743561.0789984562,79.06337789455,-10000.0,9404.62068279164,240.0498935848117,-24.139812898010224,1.0104256
391,Gaia DR3 6242374604106794496,746481.3526267101,52.4896047045378,-10000.0,14221.508369678688,240.89077770136876,-23.08871424183064,1.3077792
154,Gaia DR3 6236326980914732800,752308.5706931244,0.0338635662399536,0.0,22215869.567970086,240.54117952957375,-23.83296500190079,11.260092
471,Gaia DR3 6237317125491394688,755023.3936340006,140.3962196020154,-10000.0,5377.804301100727,238.40323669620412,-23.072123642155113,1.023362
94,Gaia DR3 6236299046447008768,761091.7263549488,0.0058713492733163015,0.0,129628078.81552975,240.32110369984142,-24.027080559499325,2.3334537
53,Gaia DR3 6236300455193012864,775822.247280558,0.21626454365810072,0.0,3587376.0633970555,240.40539654249665,-24.00006744930224,0.95500165
363,Gaia DR3 6240457296340390144,782206.3530515871,0.004589154525517773,0.0,170446723.6180796,238.5613154256289,-22.2525025226692,1.3309534
43,Gaia DR3 6243180408689466240,783300.471296697,372.35711372305065,-10000.0,2103.6269818099813,240.89942926224543,-22.498153697802838,0.98077136
32,Gaia DR3 6237314514151541248,786839.6566980496,141.82811807006254,-10000.0,5547.839648477559,238.3153469580873,-23.17761188012843,1.4762856000000002
57,Gaia DR3 6237021047622657408,787316.608032738,0.2546766410742525,0.0,3091436.2805782068,238.7100443717064,-23.8584696639302,1.0151246999999999
520,Gaia DR3 6243542285452322304,796890.9303329817,46.31869592655239,-10000.0,17204.519997640105,240.43934545078116,-21.87140735558559,1.2295365
152,Gaia DR3 6236253279276331520,797516.225207536,0.35546582106617736,0.0,2243580.614348466,240.39792066467768,-24.049227393785014,1.0027403
74,Gaia DR3 6246528318508943104,799356.0761940881,2201.2586889492495,-10000.0,363.1359095625664,239.4231173909177,-21.63437432462564,1.0087597
119,Gaia DR3 6243179515332450432,805193.9291093368,3990.85993652031,-10000.0,201.75950595033845,240.96619940772914,-22.506802032892793,0.8836835
41,Gaia DR3 6243328258644502016,808205.6196997591,2953.9477434246146,-10000.0,273.601867703583,240.8165097872856,-22.192300246031635,0.9885364
118,Gaia DR3 6243518164915069056,811665.2913468786,169.15081133346493,-10000.0,4798.471168706113,239.9964775805269,-21.616450216418578,1.0113802
419,Gaia DR3 6246519591133562112,812310.4976036302,253.89409091371598,-10000.0,3199.406865596127,239.06158564134037,-21.630778290039753,1.0450612
56,Gaia DR3 6236938309376435712,818282.1003286567,0.19981272335394476,0.0,4095245.2205917146,239.2227025423204,-24.2424453282565,0.9314614
37,Gaia DR3 6242394360956922112,820901.9587680071,3464.414571789229,-10000.0,236.95257647644772,241.04642276723115,-23.082014227747106,1.0214233
190,Gaia DR3 6236198097529951232,823535.5587269906,0.14328864831488713,0.0,5747388.703934256,239.8393604397845,-24.30871494864521,1.0649811000000002
174,Gaia DR3 6237024895916287232,833920.1220534324,0.005528207094895908,0.0,150848205.89000285,238.57210164770115,-23.818205834278764,1.0325905
231,Gaia DR3 6236949510649954944,834763.3168186538,0.0028555940100533556,0.0,292325629.5817264,239.11369133205503,-24.230438151231443,1.1401249
341,Gaia DR3 6236285852308383488,837001.2277408257,0.00943854144544424,0.0,88679085.91372731,240.76493448939166,-23.78841843810699,2.3024695
495,Gaia DR3 6237003077479813120,837625.4188198764,0.17189461630915803,0.0,4872900.831945661,238.81709245091912,-24.06487556537673,1.0799028999999998
78,Gaia DR3 6240449256158347648,840141.366275101,0.2983036843897347,0.0,2816396.2104385328,238.36852371477053,-22.41288736274145,1.212525
150,Gaia DR3 6243333893640674816,841620.8644833256,0.0943243705690492,0.0,8922623.701657522,240.77166841374301,-22.116421968281887,1.3751374
313,Gaia DR3 6240507736436432768,846973.1183688797,286.6988893859408,-10000.0,2954.225320450138,238.69343633060657,-21.853232693498956,1.0499101999999998
225,Gaia DR3 6242356943196125312,847184.7210308628,3882.389390919696,-10000.0,218.21219762559002,241.02935401350499,-23.254654245156804,1.069415
199,Gaia DR3 6237013729001227008,847912.6251907473,0.022377189396660682,0.0,37891828.601016365,238.65216407885762,-23.943225511690372,1.5431848999999997
324,Gaia DR3 6236936453950227456,849648.6648423317,0.19596378264032993,0.0,4335743.3368275445,239.23068117182018,-24.29977296723806,1.1129202
509,Gaia DR3 6237018122749399936,851069.8564704407,0.2350381595022006,0.0,3620985.8785184724,238.5756042944136,-23.86727722480005,0.96221364
128,Gaia DR3 6243533523718289536,851183.7544256537,0.01576296731896402,0.0,53998954.460916534,239.75877081115183,-21.545281609765606,1.0408568
111,Gaia DR3 6243608393588847616,851919.902430054,0.00872138447285807,0.0,97681727.60658868,240.139487840084,-21.626188688850352,1.0147758
346,Gaia DR3 6237207311767184256,853315.1084450138,48.78347378393337,-10000.0,17491.88899963187,238.40975057980546,-23.833798530624946,1.3306016
91,Gaia DR3 6242292896638378368,858171.1688373949,0.24700348446789872,0.0,3474328.1888759155,240.87359122620438,-23.690068228877028,0.9169573000000001
61,Gaia DR3 6242397590768809600,859276.4559702032,4513.2744001562705,-10000.0,190.38870225582806,241.09077300024188,-22.97267941244225,1.1192038999999998
399,Gaia DR3 6246531406589671936,866208.9296604666,0.017928957289402685,0.0,48313402.48506582,239.48111889663846,-21.526832430741944,0.930163
383,Gaia DR3 6246535190460485248,868611.4107672452,1567.7661639995456,-10000.0,554.0439835436434,239.49230771221352,-21.466428886620648,1.1012471000000001
115,Gaia DR3 6243557781695053056,876051.8655207007,3151.7278110754,-10000.0,277.95923951370133,240.44032856928604,-21.68880693925596,1.0291752
52,Gaia DR3 6237286991997262208,883250.6426399386,0.26731945556562725,0.0,3304101.6067126454,238.2260664485839,-23.288083299507328,0.94692165
42,Gaia DR3 6237212774962073088,884188.714106225,0.26128308915327747,0.0,3384025.7973508956,238.36475755263112,-23.656279100866843,0.97848445
77,Gaia DR3 6236935938553243520,884602.6903310327,0.002415630983340418,0.0,366199430.4725193,239.1566753691425,-24.336052832464603,0.98704654
254,Gaia DR3 6236994865505065344,889010.5337901582,581.8087462619,-10000.0,1528.011635270213,238.70842011388692,-24.17146499104357,3.6285434000000003
281,Gaia DR3 6243339597356727552,889754.9499082988,376.984250042236,-10000.0,2360.1913072193697,240.89564188235127,-22.07211654563518,1.0175764999999999
229,Gaia DR3 6243613891147012096,890419.5808302274,95.16090928540038,-10000.0,9356.988993870784,240.00233326072126,-21.50912476215956,1.0571233
58,Gaia DR3 6243261978698911104,894767.1945655472,3496.1954158265357,-10000.0,255.92596755751285,241.09495915136293,-22.474949837393456,1.0916868
98,Gaia DR3 6236931918462347776,899029.0677726507,0.21140721464780174,0.0,4252594.071921372,239.29370490802657,-24.402608752783753,0.9610133
63,Gaia DR3 6243546095082494848,905149.8923471519,0.0312102083701277,0.0,29001725.38461807,240.65264002416336,-21.831904817843817,0.97767144
89,Gaia DR3 6243564718060678912,913317.7578993308,751.719830151437,-10000.0,1214.9709522966014,240.43865625739247,-21.648722656622237,1.0786895
90,Gaia DR3 6236563960022232576,917634.935606264,292.20249817488065,-10000.0,3140.4075644044206,238.71096311014884,-24.485287642301888,0.9584294
525,Gaia DR3 6240501719183673344,917759.1151696229,5239.029052671142,-10000.0,175.17732884143854,238.47740153282888,-21.956281310257033,1.1052635
477,Gaia DR3 6246516601838761728,920452.6705733889,3096.034363522014,-10000.0,297.30053432814367,238.7815352265168,-21.67128775719511,1.0836196000000002
67,Gaia DR3 6236146523562510208,920598.1493131559,0.16295386547763213,0.0,5649440.389860048,240.1338714487133,-24.40511485092537,1.1044358
99,Gaia DR3 6237229160261050112,921908.77002805,554.9285728942584,-10000.0,1661.3106894456482,238.22958885921616,-23.55111750588228,1.029622
60,Gaia DR3 6246539244909098112,930353.537660393,0.0027471621952623107,0.0,338659850.2501447,239.66292782048646,-21.40998029546449,1.3530024999999999
86,Gaia DR3 6246539244910023424,930663.850472784,0.0028710185179617177,0.0,324158080.01597625,239.6631115676629,-21.40946627574685,1.2307881999999999
112,Gaia DR3 6246549896425638400,931813.8485357997,3532.476573725763,-10000.0,263.7848628541646,239.16459818619495,-21.44251137889911,1.0816538
65,Gaia DR3 6236143912227219840,932360.3961675314,0.00643719490207894,0.0,144839547.40385735,240.18471691920382,-24.408092078251013,1.0104125
362,Gaia DR3 6240335628507132672,934457.5071025776,54.29208493845124,-10000.0,17211.67105963852,238.0118030859148,-22.94938604983743,1.0743073
84,Gaia DR3 6242406283786060032,937020.7569113459,0.005360201967903792,0.0,174810718.42481068,241.20307953874982,-22.816623502696363,1.0151477
328,Gaia DR3 6236236065047373056,945035.7012290714,2663.5344722432974,-10000.0,354.80513245737643,240.67304723716302,-24.176423350459448,1.1924639
263,Gaia DR3 6236925596270645248,948628.2480397196,0.14096056614475236,0.0,6729742.040519145,239.1870433557973,-24.458275160575642,1.6300816999999999
433,Gaia DR3 6236616049387427456,949171.2109469128,227.41497997713762,-10000.0,4173.7409340507575,238.4710205205847,-24.391859159410924,1.0704238000000001
95,Gaia DR3 6246541787529772672,949446.4150575942,0.0033331608408029914,0.0,284848664.7973649,239.5755609064231,-21.38019995857611,1.0271398
68,Gaia DR3 6240460526155506816,957459.7627783712,440.4891213086648,-10000.0,2173.628624320664,238.16325869382385,-22.38643397190126,2.7483543999999998
104,Gaia DR3 6237287812335038208,958810.9771151221,0.1964948544010615,0.0,4879572.953895848,238.11176790224224,-23.348659201654574,3.8729582000000002
336,Gaia DR3 6236144152745382528,966235.5063080218,0.09437088185373288,0.0,10238703.796427457,240.0220667328552,-24.51539160014325,1.4669155
133,Gaia DR3 6242377112367911168,966694.9441231394,0.01127113751012488,0.0,85767292.18810043,241.236849066329,-23.216701986253625,1.0630543
352,Gaia DR3 6236258776827146752,968194.6877289165,0.2914569200737932,0.0,3321913.535227717,240.69655067655373,-24.177272050554357,0.8569082
217,Gaia DR3 6246527322076464000,972048.4666077691,0.12389634094370675,0.0,7845659.195451356,239.0685638992664,-21.45059255426806,1.1081504999999998
127,Gaia DR3 6236138719606556288,977048.0510046897,0.18764057443169951,0.0,5207019.078703213,239.92109506422,-24.554015963703108,1.0862413999999998
161,Gaia DR3 6236137177713414784,983126.3679119358,0.1428326621744707,0.0,6883064.090138171,239.87144904412517,-24.571706361569387,1.2983856000000003
136,Gaia DR3 6246549415391765888,989298.3539084713,0.01452133790798516,0.0,68127218.04128423,239.3242683863755,-21.345497775380945,0.9733944999999999
521,Gaia DR3 6242393020927567616,995037.7734714494,0.014537223470222934,0.0,68447580.48258786,241.3046800114738,-22.90248488481704,6.2056875
55,Gaia DR3 6242393020927033472,995532.2504680293,0.021422411366588293,0.0,46471530.83899427,241.3054973185228,-22.902360150283123,1.4486119
371,Gaia DR3 6243263383155595392,997629.2137832522,467.5634361400878,-10000.0,2133.6767092376963,241.2166155300721,-22.403128096418317,1.0158745999999998
262,Gaia DR3 6236928276329681664,998190.7124108978,0.19957812148677728,0.0,5001503.696771849,238.94745256635943,-24.45322590533629,0.98494154
73,Gaia DR3 6236169338433378560,1000678.2849727216,0.002319004521428103,0.0,431512002.5537846,239.3653017867172,-24.59019132803171,0.9879904
81,Gaia DR3 6236169338433096064,1001539.0348141376,0.003204363841873313,0.0,312554717.3284245,239.36422873948098,-24.59145277566667,1.0104867
75,Gaia DR3 6236170025627875072,1001795.7838462521,0.0025291180889355012,0.0,396104787.7633524,239.3257994955345,-24.5846242659934,1.0350235
85,Gaia DR3 6236269497072595456,1004237.4671884913,0.015807516871055513,0.0,63529109.30794632,240.9854693520906,-23.95704856663672,0.97765833
429,Gaia DR3 6246553641639637120,1013142.5239449288,74.45059795693346,-10000.0,13608.252341116038,239.18865701205718,-21.286335183339844,1.0822863999999999
83,Gaia DR3 6236168754317529728,1021889.791257218,29.031028482637193,-10000.0,35199.91693950448,239.3137360419975,-24.645711379881195,0.91020083
266,Gaia DR3 6236834542968008448,1027981.8272013314,0.004332418392304599,0.0,237276674.1613115,238.17901464427098,-23.812840311280127,1.4889171
108,Gaia DR3 6242300180912455936,1032218.1338435445,0.0914253865040681,0.0,11290279.137049254,241.29169516454527,-23.45740035034429,2.347801
163,Gaia DR3 6242506339338451968,1033206.7860503205,1445.8311131263677,-10000.0,714.6109781910723,241.33722688840686,-22.601704741156325,1.3569461
169,Gaia DR3 6240511928324118016,1033554.1424480415,207.01754119850082,-10000.0,4992.592108206945,238.0533598771085,-22.28627120268622,1.0281978
194,Gaia DR3 6240511893964379264,1033746.334276338,109.00112965203977,-10000.0,9483.813035482548,238.0499925278135,-22.291972191352077,1.026969
402,Gaia DR3 6236133844818666112,1037467.8775719623,0.2615414710282221,0.0,3966743.2988476707,240.0872117805935,-24.621055242015604,1.0120503
489,Gaia DR3 6242499879706526592,1044607.0177588608,0.023465566388045755,0.0,44516590.84142214,241.37820122543067,-22.77233363821809,1.0278584000000002
296,Gaia DR3 6243267544984975616,1049686.5150509328,59.795840101617834,-10000.0,17554.50735815538,241.46159716586786,-22.35186183176447,1.4084105
507,Gaia DR3 6237276512281031808,1050447.3193085412,0.1446695251381255,0.0,7261013.114583809,237.99553710619946,-23.493666191634325,1.1000303
241,Gaia DR3 6236569663741237376,1056889.7487148608,0.1661173235003428,0.0,6362309.038242359,238.66249804674652,-24.401868783229443,0.9969549999999999
88,Gaia DR3 6240367269525330048,1060280.2734517443,0.004619586863340515,0.0,229518419.03131455,237.95908757250652,-22.47906116332366,1.3682796999999998
101,Gaia DR3 6236615430912964736,1067590.7949652472,0.3229018237553311,0.0,3306239.5948998453,238.5969721027725,-24.376938357408534,1.0505366000000003
132,Gaia DR3 6242287261641629696,1068828.9050062469,0.31811244304163444,0.0,3359909.1402606936,241.32132830346177,-23.56020400020331,1.0183182
96,Gaia DR3 6236220530143770496,1070012.4113401198,6.37691875118283,-1102.275026787455,167794.58122179264,240.48558289715626,-24.52387408863591,1.0041698000000001
142,Gaia DR3 6236110926879413632,1071073.5239625003,0.15030491895904244,0.0,7126004.467321286,239.6579933270464,-24.732277050218183,2.7659805
323,Gaia DR3 6243267201387592320,1077182.2472734523,115.48163882979996,-10000.0,9327.736064267614,241.4275343208306,-22.371600695030953,0.99151266
87,Gaia DR3 6236068526962476032,1087858.5437607227,0.22331371358224533,0.0,4871436.35878891,240.94078367987674,-24.22102763726172,1.1903883999999998
260,Gaia DR3 6242513176925408000,1089707.119478915,467.97927283448024,-10000.0,2328.5371441318807,241.5104529912199,-22.51228828117381,0.9610951999999999
361,Gaia DR3 6240526118890821888,1095891.0988453038,181.98210132567937,-10000.0,6021.971890983234,238.04138468655142,-21.99649440486401,1.1833148999999998
178,Gaia DR3 6246655930582747904,1110927.3044003248,2131.5668891000414,-10000.0,521.1787207247172,239.50845179018842,-21.069230937901047,1.0747935
130,Gaia DR3 6240416060355150208,1111927.7911692143,921.5261972958983,-10000.0,1206.6154976733437,237.76383482882423,-22.423987705304235,1.0520078000000002
344,Gaia DR3 6236077254340213760,1112563.2399289352,0.2348946479443598,0.0,4736435.034452004,241.1493113120873,-24.037875709386878,1.0958996
300,Gaia DR3 6242283035392568704,1113794.168347699,0.030554177820422187,0.0,36453089.16161532,241.37511608245543,-23.62903928632697,1.021798
105,Gaia DR3 6236123468179299328,1116555.5556423268,0.24326684751952982,0.0,4589838.553947176,240.2295563485278,-24.716071029960986,1.0993977
430,Gaia DR3 6246656102381439232,1117993.8216667771,2433.86049100959,-10000.0,459.35000210427916,239.57128539923733,-21.073424085552922,0.8269205
143,Gaia DR3 6243579531405869952,1122960.6404967543,4127.87401370572,-10000.0,272.0433416253026,240.8555230008176,-21.49006169094711,1.1982756
100,Gaia DR3 6240423245840438528,1122968.4131541818,174.12978308351236,-10000.0,6449.031252830585,237.82860181896854,-22.215464994401174,1.0263109000000001
102,Gaia DR3 6240423245840438400,1124293.857277285,190.87531426706224,-10000.0,5890.200425311337,237.82876130155532,-22.21500268308296,1.0694416000000002
93,Gaia DR3 6243309017189373056,1125080.1087687863,285.3756424478121,-10000.0,3942.4531789693115,241.35622773006256,-22.115503416063405,0.957794
106,Gaia DR3 6246654143875653760,1129832.1711631895,34.605214958333846,-10000.0,32649.188063809328,239.7046867615973,-21.05204566809637,1.0926281999999998
497,Gaia DR3 6242309114444979968,1133050.6653392585,520.4876400178105,-10000.0,2176.902155256726,241.55511773783573,-23.50607812161788,2.4270055
322,Gaia DR3 6236103917491077120,1134465.977988879,51.99234559333778,-10000.0,21819.865309832217,239.5499359450109,-24.838951848506106,1.1674639999999998
114,Gaia DR3 6236104295448198272,1135547.531404396,111.22130635740362,-10000.0,10209.802137689121,239.55686206066693,-24.838125628744802,1.6548764999999999
188,Gaia DR3 6236106425751933312,1137141.3608528974,0.012527213577335751,0.0,90773686.72872432,239.73883423208446,-24.84003489483756,0.9883767
179,Gaia DR3 6242512283572210688,1139818.3771089416,137.1078400060074,-10000.0,8313.298328228351,241.593767283162,-22.46242062021389,1.0344408999999999
168,Gaia DR3 6246586042872559872,1141939.5097315065,39.20899564455446,-10000.0,29124.426447533977,238.49796201495303,-21.360107094437,1.6012201000000001
329,Gaia DR3 6236095499350283136,1142269.7120158349,0.12921071254853375,0.0,8840363.8482125,239.9115917557305,-24.832853733847685,1.0501844
183,Gaia DR3 6235937100964618496,1145178.9892252448,231.02545904467658,-10000.0,4956.93848617691,240.44865354337384,-24.6837751554732,0.95998275
270,Gaia DR3 6236844674789284864,1157053.4590136989,0.31083516826383195,0.0,3722402.022513779,237.97675186102452,-23.89064850386286,1.0596567
321,Gaia DR3 6240305147118343808,1161806.4805072506,65.218388891274,-10000.0,17814.093544139916,237.5663579180176,-23.173023887012967,1.5052277
397,Gaia DR3 6240571267592815232,1162364.4639550396,0.005010634130421048,0.0,231979512.71236902,238.22961935706257,-21.652466020050362,1.0784818
518,Gaia DR3 6236148649569396352,1163999.4434497335,204.37882333284017,-10000.0,5695.303576310877,239.44749749954056,-24.915322160300878,1.0994511
116,Gaia DR3 6243650552981055104,1165409.5327868317,490.7110022312027,-10000.0,2374.940703362789,240.42749562556287,-21.14760584997454,1.1386312
288,Gaia DR3 6236029563016233216,1165679.192384318,0.1486874614959327,0.0,7839794.833111767,240.71506425824296,-24.57230006330008,1.0356671
244,Gaia DR3 6246645347783552768,1167496.137122021,113.49730759126847,-10000.0,10286.553592323617,240.05299176304092,-21.04762655838979,1.0951161
109,Gaia DR3 6236561176885125248,1180329.0719004122,253.83880195016874,-10000.0,4649.915863265552,238.47931638476712,-24.532582741574664,1.4515046999999999
120,Gaia DR3 6243665980511356800,1181997.1166242035,0.013210147588650962,0.0,89476450.48566113,240.18229020920901,-21.064758000140134,0.97636575
177,Gaia DR3 6236148860028873088,1183398.9892038088,29.558666902335,-10000.0,40035.60083118382,239.38935274042848,-24.90654028572279,0.9954049
227,Gaia DR3 6246618478466031872,1193803.6102952962,0.002805738362442205,0.0,425486433.9011892,238.9891586623021,-21.087395142074932,1.0785917999999999
125,Gaia DR3 6246596350791393408,1198123.7361077613,2869.4378901494088,-10000.0,417.54649585580546,238.6975754840411,-21.186220635547386,1.1105708
206,Gaia DR3 6242535888709042560,1200380.6343752986,3928.2821413589527,-10000.0,305.5739356745995,241.62422157431905,-22.426421261214507,0.99030006
107,Gaia DR3 6236073199887115008,1201121.214043375,3688.0697876183926,-10000.0,325.67746360868375,241.27940487921052,-24.11143575142228,0.9175706
170,Gaia DR3 6236071859861250432,1202935.3225468632,0.12563437399766972,0.0,9574890.089946048,241.23047935442776,-24.179609698508028,1.0927976000000001
285,Gaia DR3 6242322514744462080,1203804.2955777869,0.17774282468476568,0.0,6772730.756995587,241.6310546658149,-23.243175391976518,4.024792
137,Gaia DR3 6243586231558751488,1206052.8009596693,2573.1370566301994,-10000.0,468.70911825393614,240.9567744077997,-21.396314400021357,0.9951395000000001
280,Gaia DR3 6243664601818336384,1206137.3857724655,1594.389421725426,-10000.0,756.4885775942996,240.3824679305117,-21.017317016094704,1.4296668
284,Gaia DR3 6240386309121980032,1213590.7531844852,66.9497940564398,-10000.0,18126.878062707823,237.46514936123788,-22.630879475708717,1.2817128
291,Gaia DR3 6235933080872923008,1218161.7159870665,0.23294302409122375,0.0,5229440.635706769,240.38907364561126,-24.83801096806198,1.0266735999999999
146,Gaia DR3 6240578792375553536,1221764.527709292,0.008793701192871307,0.0,138936325.09366208,238.20262587466567,-21.537477779504613,1.0006663
359,Gaia DR3 6236051518896089728,1222136.1726061145,51.517237837742876,-10000.0,23722.859064286742,241.1440300125089,-24.34093804324873,1.2994838
238,Gaia DR3 6235932428040137472,1224436.2890043375,0.00782819108169855,0.0,156413694.58481088,240.5504075312281,-24.778389595443088,0.9927851999999999
209,Gaia DR3 6236890201444119680,1230436.4934421908,1103.628691247745,-10000.0,1114.9007842946514,237.7943633018052,-23.815709307499475,1.0772558
271,Gaia DR3 6243651480694040192,1230720.358530792,0.0736302497457824,0.0,16714874.155391393,240.46078703597237,-21.077509169578594,1.1726216
201,Gaia DR3 6246615454809051136,1234500.5652571593,0.014747868211349012,0.0,83707051.59320362,239.26953793475425,-20.941415221067206,0.9829472
388,Gaia DR3 6242429098646656512,1236869.1911409951,66.26151291559371,-10000.0,18666.47978165792,241.70951303060696,-23.1116752192688,1.1511653999999998
134,Gaia DR3 6246670567831565824,1236921.9393077104,128.42579259794354,-10000.0,9631.413708148817,240.1112113499944,-20.942193827370673,1.0200073
220,Gaia DR3 6235772827052033280,1238086.0343111432,0.13330348761417202,0.0,9287724.248405317,239.305262879489,-24.97975856096841,1.4605573
468,Gaia DR3 6242538976790559488,1239409.555620676,0.02463120068034525,0.0,50318682.05311148,241.63406709642945,-22.396448671066665,0.9657194
222,Gaia DR3 6235724792136780672,1241461.7855990338,344.09051797739346,-10000.0,3607.951166153893,239.49592460147136,-25.038698402743925,3.693287
149,Gaia DR3 6235776125586220672,1245149.3750546204,0.1287082651275295,0.0,9674199.040915318,239.0809311094857,-24.940284406669637,1.0733757
110,Gaia DR3 6242117902491322112,1249479.8716263103,0.03469028834646852,0.0,36018146.03404724,241.61005524054204,-23.643387395932226,0.935417
347,Gaia DR3 6242497573307353472,1252524.7619990448,0.21464251128461778,0.0,5835399.308845145,241.7012215492704,-22.592665309592572,1.155669
139,Gaia DR3 6246665997979157120,1253308.6453543892,0.028582568717815757,0.0,43848705.75236967,239.6990893716865,-20.874348059297894,1.1337326
138,Gaia DR3 6236627903500358144,1258097.5405824007,0.0033599108402605758,0.0,374443727.942742,238.11197798503082,-24.36301649646709,0.9030998
197,Gaia DR3 6242316192544603008,1262422.7231241576,0.3900911067128008,0.0,3236225.3365945076,241.7021872835442,-23.396399040456988,1.0977447
438,Gaia DR3 6242518051711421312,1263504.6061145323,1511.1138211498155,-10000.0,836.141254503995,241.830829388205,-22.593641224264392,1.1078259
219,Gaia DR3 6235901847868648064,1264120.3847225714,0.17942779824013802,0.0,7045287.280573605,240.1364793096515,-24.996456844615146,1.1332407
230,Gaia DR3 6246674725355869824,1264633.7568246587,0.17337060920966402,0.0,7294395.299120663,240.02111075695416,-20.88744742474044,0.8567868000000001
348,Gaia DR3 6242065813133613696,1266177.0644148907,0.3056273260512412,0.0,4142879.1095813354,241.4213640885221,-24.091522730668427,1.0892806000000002
189,Gaia DR3 6236013448298787968,1269165.3437716162,0.23079301638871547,0.0,5499149.68672194,240.70000626453603,-24.782957504765854,1.1657996000000002
310,Gaia DR3 6246713380064943360,1269166.4939778487,554.5914215140466,-10000.0,2288.471196530586,239.65367235915627,-20.80797835891546,14.829629
172,Gaia DR3 6235771143420696192,1274218.3734223691,0.22648627437203744,0.0,5626029.113487361,239.24505761833296,-25.029639256638035,0.8062204000000001
404,Gaia DR3 6236600106471961216,1276122.5919855842,125.59914236454321,-10000.0,10160.28109715688,238.1141962239989,-24.467252453301526,1.0076148999999999
245,Gaia DR3 6243391480561904768,1277530.107605532,0.02183458881510759,0.0,58509464.88727074,241.21209993650692,-21.515986159139167,1.0247315000000001
232,Gaia DR3 6236891129155899392,1283136.671553501,0.38750654878172186,0.0,3311264.482077895,237.69104369875046,-23.78172798872123,1.052673
240,Gaia DR3 6236794685670038528,1283765.8844340455,58.023564087205436,-10000.0,22124.905710801107,237.93964570926147,-24.248667104307998,1.0526612
247,Gaia DR3 6246672904289754368,1286122.1745695504,2264.7885332367696,-10000.0,567.8773782607695,240.21876178698443,-20.84436972714524,1.1077259
126,Gaia DR3 6242412777768903296,1286497.4578873473,5007.460269568246,-10000.0,256.9161588172265,241.80379934287026,-23.22541325360396,0.9934014000000001
124,Gaia DR3 6236836565890601600,1289297.0083988155,0.5286417264676939,0.0,2438886.1942732143,237.7924800438023,-24.01080570119253,1.4718554
159,Gaia DR3 6236540183086089344,1297341.0662650685,0.2048661926597943,0.0,6332626.4300692305,238.60519599158246,-24.83537299751893,1.0349536
449,Gaia DR3 6242118864565282944,1307505.2404340152,0.3184892382188296,0.0,4105335.702224407,241.71892251194103,-23.62203643610238,1.0597326
273,Gaia DR3 6242537847217565952,1308286.1880936003,111.46589898331192,-10000.0,11737.098072384182,241.74346327236992,-22.35735150506384,2.920525
268,Gaia DR3 6236579937305397504,1310162.5621843522,168.67260459301397,-10000.0,7767.488771194419,238.2020402402753,-24.72527916951231,1.0025434000000002
164,Gaia DR3 6236815954348290304,1310550.8617989332,57.53375149955086,-10000.0,22778.81813093944,237.60114608721864,-24.081319306818727,1.0391662
338,Gaia DR3 6246780793871639808,1311437.587499353,0.03333144052563433,0.0,39345361.82109384,238.36847838173503,-21.197269543288318,1.0975146
340,Gaia DR3 6235723349024665856,1316054.7681537948,0.23610500110186752,0.0,5574023.2608879935,239.2660610032794,-25.10427065096476,0.99879074
144,Gaia DR3 6243981712141189632,1319845.9572517194,1586.7933397163883,-10000.0,831.7692822479447,240.9008672449895,-21.097617306146287,1.0489355
157,Gaia DR3 6242418275328140800,1321760.3285628932,284.198471045642,-10000.0,4650.835466143728,241.84895369387792,-23.106766442801646,6.548725
135,Gaia DR3 6236534887389672320,1323981.5626039414,0.009933815951332381,0.0,133280258.97503781,238.29916128979335,-24.68502580774889,1.6655455000000001
374,Gaia DR3 6243301831699633152,1324473.4067253731,2756.380857785789,-10000.0,480.5117561980631,241.69054900969746,-22.051151310931125,1.0305625
182,Gaia DR3 6246691802149241344,1327068.5033117423,0.012443716747248354,0.0,106645669.47854976,239.80492630371293,-20.756607454003266,1.0127914
187,Gaia DR3 6235898618057770496,1327908.4648224658,0.11959194995023596,0.0,11103660.951887053,240.04741162110557,-25.123186687398448,1.1258656
131,Gaia DR3 6242073544071253376,1329692.1830823116,5480.535533909226,-10000.0,242.62084879392287,241.62291413826736,-23.96159322531107,0.9848103000000001
505,Gaia DR3 6236080518504027648,1330398.5794837086,0.18635191924613154,0.0,7139172.941527546,239.8657550265676,-25.15255704387157,0.9326875
165,Gaia DR3 6236017021717925120,1332588.6241551028,0.0043777084719662605,0.0,304403235.7770427,240.97790504483726,-24.726289660984136,0.94508857
204,Gaia DR3 6246724237742081536,1337750.6257788092,0.008423350830887626,0.0,158814544.5484005,239.36631391304704,-20.752363280219427,1.0294507
156,Gaia DR3 6236019598698510208,1338687.8195664634,0.004082546441801203,0.0,327905104.9755701,241.1216966472628,-24.62263967347705,1.1846945
417,Gaia DR3 6235888207055938560,1344450.5241043132,96.581302936867,-10000.0,13920.401601779486,239.96449307835786,-25.28256372837801,0.9838464
275,Gaia DR3 6243673470929174144,1345362.8295537932,2455.30845392825,-10000.0,547.94045424368,240.5515337172365,-20.84668893495336,0.9725921000000001
158,Gaia DR3 6239946607547125120,1348855.3620576714,299.5647802474288,-10000.0,4502.716777798677,237.30670452434947,-23.10168292132116,0.91444504
376,Gaia DR3 6243770468471824512,1350135.2263464439,0.01838006512792137,0.0,73456498.49169675,241.28792847219842,-21.42055813129292,1.0149002
205,Gaia DR3 6235896105491793280,1352453.931282643,0.0212270888661167,0.0,63713585.02396763,240.20709761243145,-25.130106633264926,0.9929635
523,Gaia DR3 6242072886938316160,1354276.668488324,0.0450574909369764,0.0,30056637.42756119,241.64320808846287,-24.001168285758272,1.0397421
252,Gaia DR3 6246793644412704256,1354400.5743148602,37.53204310756004,-10000.0,36086.513340970894,238.21352455533446,-21.093330596020422,1.157075
210,Gaia DR3 6240431732695881728,1354734.8917737606,162.95295503089682,-10000.0,8313.656487646358,237.47806194383224,-22.241203864290963,0.9932962
148,Gaia DR3 6242063201794096128,1355942.8325781955,0.20738232470491755,0.0,6538372.228720815,241.57895961447474,-24.12044438516703,3.2381184
147,Gaia DR3 6236584468492599040,1359133.4975666003,0.23058231667435722,0.0,5894352.685709433,238.16007957830985,-24.645205673092107,1.0994312
198,Gaia DR3 6236079315918223360,1360379.120726384,0.010365806801559567,0.0,131237167.23349608,239.7256100839464,-25.211380017965368,3.177926
250,Gaia DR3 6236016575042518912,1363325.6195623234,0.009739769249323885,0.0,139975145.67985916,241.00121467942313,-24.772543737584506,1.1902523
332,Gaia DR3 6235703794035497472,1373784.6212026197,701.4558433772662,-10000.0,1958.4762664294362,239.66806503858768,-25.26990043852901,1.1148083999999998
295,Gaia DR3 6242125221121006976,1374089.926821595,380.3242295467857,-10000.0,3612.9434310799306,241.92446827075173,-23.44442980412105,1.0057174
180,Gaia DR3 6246821063484311936,1380988.506461283,0.006620292703210121,0.0,208599312.50345683,239.05373365774918,-20.741825306175095,1.0105860999999998
258,Gaia DR3 6244034797942145536,1384323.2184492329,172.25436592810428,-10000.0,8036.5058440784205,240.76129854729308,-20.92783879356082,0.9927120999999999
349,Gaia DR3 6242072066601555840,1391852.5615997931,0.23119814531949967,0.0,6020171.829996085,241.7464912118169,-23.933405156356176,1.0682889
167,Gaia DR3 6236906865916306688,1393545.9797422946,0.27924931269499903,0.0,4990329.130243375,237.46030708640743,-23.689148156594246,1.062604
237,Gaia DR3 6240778285016589568,1395029.6365165135,0.04114516613973359,0.0,33905067.53038344,237.94998019443955,-21.385968174818913,1.0817398
162,Gaia DR3 6235913255305954432,1395640.41464986,0.004026849464583822,0.0,346583706.9213861,240.7159327883432,-25.013212274749808,1.3682007999999999
410,Gaia DR3 6246746159255816192,1398183.3672267143,136.7560410284069,-10000.0,10223.923979608946,239.8199629105653,-20.521714931673372,0.9860597
166,Gaia DR3 6236790253264552448,1406868.7956123573,2531.3109655476537,-10000.0,555.786631812729,237.66800950814613,-24.34299883942318,0.99297607
455,Gaia DR3 6242440884032735232,1410909.708296826,3392.574225127566,-10000.0,415.8817507504272,242.01470248402958,-22.817625081212732,1.1232594999999999
153,Gaia DR3 6242428411445543936,1411154.1613189778,3242.8609844239877,-10000.0,435.157155393645,242.03426576867105,-22.89670215514081,1.4689860000000001
478,Gaia DR3 6235705477662675456,1414424.4326074796,0.038893984844298776,0.0,36366148.602919795,239.46381967129327,-25.294543090116267,0.9942375
175,Gaia DR3 6242125083680529152,1414640.6426324185,4705.622075626691,-10000.0,300.6277639591398,241.9765295177006,-23.439598673201356,1.0495341
184,Gaia DR3 6246803917974496128,1418814.7553351016,117.57752933422852,-10000.0,12067.057059023133,238.3872258802178,-20.92509398012353,4.366512
420,Gaia DR3 6236526404828729472,1421351.1885426936,0.23734600000042785,0.0,5988519.665552111,238.2032235431247,-24.81518370669082,0.9622923000000001
269,Gaia DR3 6246733617950687104,1424302.8076012165,106.15594670456751,-10000.0,13417.07979455035,239.4834160953554,-20.586317881207968,1.009729
212,Gaia DR3 6236868043707650048,1436091.489915246,0.2694575842383421,0.0,5329564.183448577,237.46972449919312,-23.909794597173622,1.0013185
233,Gaia DR3 6246797041725512576,1443350.3362753163,1874.9965620309777,-10000.0,769.788257484533,238.11116370456318,-21.065472120181692,1.1351616000000002
441,Gaia DR3 6242021901383050240,1444937.8794930114,0.18800709018093772,0.0,7685549.933794547,241.7708008428209,-24.081808734263355,1.0808327
171,Gaia DR3 6242472666793608704,1444996.2691921778,0.03153529304251931,0.0,45821558.31702203,242.01761978257335,-22.54723788460402,1.0050663
246,Gaia DR3 6236577837062452352,1445390.6117232668,0.08115031989408059,0.0,17811274.356155667,238.0469867788554,-24.736186822040647,4.0562553
278,Gaia DR3 6243774351121245184,1446194.012900974,137.54914917816546,-10000.0,10514.016419161846,241.36610392483522,-21.26429850530971,1.1051114
203,Gaia DR3 6235739188866876288,1447750.5404369978,0.006128953426062878,0.0,236214968.4937327,238.95720596868046,-25.254402661524995,0.96271867
524,Gaia DR3 6236910924660671488,1448642.405135964,0.2784723773006266,0.0,5202104.493014304,237.3439521029673,-23.623273510976638,1.1102415
479,Gaia DR3 6235864258319303296,1451152.703681291,0.0028535121926188995,0.0,508549676.9332009,240.73502394919768,-25.106895004465734,1.0388773999999998
302,Gaia DR3 6239917814086221952,1453511.0506246125,242.08085823842242,-10000.0,6004.237845162741,237.22538340746067,-23.513598010309682,3.037738
358,Gaia DR3 6242071104532808064,1455305.41639106,151.10672698966772,-10000.0,9630.977027849793,241.84145690496675,-23.979321071868444,1.1478301000000002
305,Gaia DR3 6239914957930324352,1456732.6693638666,0.03823194503013371,0.0,38102499.577662,237.30469882242411,-23.52824760108229,1.0341448
155,Gaia DR3 6239945885990193024,1459204.0533175098,0.34580952504125395,0.0,4219675.710619687,237.23588180270772,-23.099935600567445,1.0153896
398,Gaia DR3 6246746159255814912,1459541.900420142,65.57530620969918,-10000.0,22257.492717651432,239.82696138922276,-20.525677943530518,1.3065159
279,Gaia DR3 6243774690422311680,1460635.9899519312,399.43887185014813,-10000.0,3656.7196957733686,241.52235806379963,-21.377077757384207,1.0112473
416,Gaia DR3 6242529497801373312,1464875.0886021182,556.3089439055348,-10000.0,2633.2042737225242,242.14091188049625,-22.34000530616261,0.96571046
301,Gaia DR3 6246936202965854464,1469705.776631464,70.65875438222152,-10000.0,20800.052158876682,238.92930439092754,-20.4155531922826,1.0176075999999998
224,Gaia DR3 6243678865408885632,1469917.757675301,235.82807526094385,-10000.0,6233.005786307828,241.9011019804656,-21.938052041084102,1.1395785
293,Gaia DR3 6243710304570072064,1476035.1645031353,1800.348053217932,-10000.0,819.8610051344674,241.72918201795625,-21.524487418223647,2.3225534
428,Gaia DR3 6235863227526802944,1478841.9328603311,0.0060386946274406965,0.0,244894306.48475927,240.77309758595132,-25.13911933768472,0.9747879999999999
265,Gaia DR3 6247058935948800768,1481461.18483825,1710.4643305612747,-10000.0,866.1163862751355,240.51149219643852,-20.604031446360572,1.1787665
191,Gaia DR3 6243702917222782720,1481826.0583636682,2844.2690124424594,-10000.0,520.9866056555528,241.7709333994914,-21.610519965215694,1.0474988
216,Gaia DR3 6246922252910233344,1484971.3063897772,1728.7973221640611,-10000.0,858.9620583926696,239.12000886066647,-20.503207777384947,1.1559057
208,Gaia DR3 6244038989830415744,1491064.9870197529,519.2664925936102,-10000.0,2871.4831561194037,240.9982651023097,-20.85011638390464,0.97081846
415,Gaia DR3 6235999944919210496,1492266.3796568096,0.2348331732190972,0.0,6354580.825190906,241.57332190354057,-24.52002626073542,1.1287776000000003
508,Gaia DR3 6239993130629532672,1493079.4384691173,0.007336060818398593,0.0,203526044.21224594,237.1784042337681,-23.078955278557324,2.017036
200,Gaia DR3 6242225066222469376,1494024.8328800863,1969.3904756735978,-10000.0,758.6229604208274,242.1186028101036,-23.252987912592765,1.1325345
513,Gaia DR3 6242466310239230848,1496183.7115831778,3967.6346485715494,-10000.0,377.097148327869,242.15096540011746,-22.73414847016889,1.0128527
259,Gaia DR3 6235872985687628800,1497889.472145284,0.15989494326045114,0.0,9367960.246906547,239.97508319169486,-25.41993735454319,1.0441188
218,Gaia DR3 6242048422806413184,1500679.5055269843,578.9186365948907,-10000.0,2592.211427764267,241.97141513682396,-23.897236142308284,1.0142586
500,Gaia DR3 6242048117868169728,1502915.9320801434,52.55069842282938,-10000.0,28599.352191049813,241.9732393041884,-23.924903464193612,0.98660666
486,Gaia DR3 6236593543763073792,1511804.9675396788,0.16760844732736493,0.0,9019861.41895875,237.7792831982412,-24.622941724639894,2.1144060000000002
377,Gaia DR3 6247061890891758208,1520528.8341241179,0.0024139713616000806,0.0,629886857.1150936,240.4002033909506,-20.54317545864761,1.1646034
274,Gaia DR3 6242103883723424768,1526217.3313384994,0.016588984718014427,0.0,92001852.87295724,242.06203329894365,-23.740927066709023,1.0105494000000002
304,Gaia DR3 6235946034486775552,1528532.9324691768,0.23211197321919982,0.0,6585325.656706535,241.17495193741144,-24.98508770686853,1.0740718999999999
437,Gaia DR3 6236575333096159232,1528934.7950723865,0.18507663353021414,0.0,8261090.370561472,237.9370771711733,-24.82367493686236,1.2395915000000002
407,Gaia DR3 6242050415668507392,1535165.6086791821,80.14270444239189,-10000.0,19155.400598973905,242.04372896965359,-23.85076032687314,1.5691316000000002
261,Gaia DR3 6244057475369521920,1535294.3798629963,0.0046799909817682745,0.0,328054986.8245483,240.7856861130093,-20.67093121147065,1.0191052
337,Gaia DR3 6246878066290401024,1538514.4354362949,1710.9718041773203,-10000.0,899.2050200243086,238.05389967592384,-20.531495271517702,0.9798385000000001
421,Gaia DR3 6239984368899603712,1540560.4134193158,188.14167999368487,-10000.0,8188.299442585109,237.01120670676792,-23.22547114070289,5.175027
506,Gaia DR3 6244061323654689152,1543422.4616051952,2606.9417842735643,-10000.0,592.0433171603319,240.78659187280638,-20.586705889476573,1.0865971
405,Gaia DR3 6235858932552398592,1545389.501817695,0.17909189735358463,0.0,8629030.819672441,240.89353413276825,-25.20015803367391,1.0224323
228,Gaia DR3 6239984364601245568,1546153.4029768342,298.9528422476638,-10000.0,5171.897317824938,237.0112905535712,-23.22640096452849,7.2717834
452,Gaia DR3 6243974835897887104,1546331.088544815,0.05851663739730998,0.0,26425494.651131477,241.358131790749,-21.034958981675672,1.0879656
339,Gaia DR3 6243989782385283712,1548066.1871382827,4353.867857502055,-10000.0,355.56113272267635,241.2913380243,-20.872408976479456,1.0134844
239,Gaia DR3 6243783215934450176,1555249.0994056128,2985.1342154701747,-10000.0,520.9980480427587,241.49816385085305,-21.108331903933614,1.0754203000000002
454,Gaia DR3 6235852399907017728,1558382.1499336036,0.14389823306955285,0.0,10829751.80925511,240.79454113258004,-25.27607990984455,2.38468
485,Gaia DR3 6235830207808685312,1558717.7525487843,0.12108454134343921,0.0,12872970.696793584,240.52783906420362,-25.389648379549406,1.0444113000000002
504,Gaia DR3 6236494587716090368,1559494.1910846033,101.67871954314833,-10000.0,15337.468824268752,237.7831611922428,-24.788352181765703,0.9810546999999998
475,Gaia DR3 6240623288234712320,1561459.1653648089,0.38263014876476925,0.0,4080857.6386508215,237.19011381263883,-22.148771072432304,1.107612
303,Gaia DR3 6235858245364630144,1564769.539461778,0.024442589858625505,0.0,64018156.362002246,240.83166063930042,-25.269372829674786,1.0126302
394,Gaia DR3 6235850308257941632,1567382.8922696004,0.1626168714291027,0.0,9638501.088449141,240.65546791156686,-25.355582062912394,1.094865
385,Gaia DR3 6239988320269733248,1569907.9655900833,225.73422605518195,-10000.0,6954.674056411413,236.8330517438992,-23.202489727353527,0.97878784
326,Gaia DR3 6235730255336055808,1569979.7204300337,0.0026597054014699316,0.0,590283314.6717519,238.8199168474532,-25.423463172766105,1.0413006999999999
257,Gaia DR3 6240697196031439104,1570465.743020779,88.39367660211916,-10000.0,17766.720464517126,237.09275726531948,-21.801706522903398,0.95944744
355,Gaia DR3 6240649848311957248,1574461.3464757046,43.84999037837023,-10000.0,35905.62581405571,237.2159569970455,-21.800915339893628,1.0294926
432,Gaia DR3 6235730152255450752,1574843.6226782054,0.0023021557471586277,0.0,684073449.2537756,238.8008195117852,-25.42547443748168,0.9764096
483,Gaia DR3 6242905290259782016,1574893.5872150494,0.011211776938317725,0.0,140467795.23704606,242.1760712984626,-22.26699212027067,1.0764258999999998
215,Gaia DR3 6242048633264242304,1575801.6324703726,0.011493590546079329,0.0,137102642.22070333,242.08214272541701,-23.92659623866207,0.89988476
214,Gaia DR3 6242477030481097984,1595700.0800308115,160.4756067260367,-10000.0,9943.56782682233,242.30151861074958,-22.471935062952074,2.720047
316,Gaia DR3 6242257540469391360,1602550.5799808865,2880.624659962888,-10000.0,556.320510011024,242.3471214075904,-23.028332213303376,0.9619679
299,Gaia DR3 6246955100822266880,1603790.590460503,26.613041903560422,-10000.0,60263.33240192058,239.36462408512458,-20.2830411528862,1.1194469
308,Gaia DR3 6246890779390886272,1606072.4987315803,4011.9074161890626,-10000.0,400.3264113849365,238.60186336998098,-20.48310194063736,1.0055544
412,Gaia DR3 6242215484149261184,1610813.6745325213,4396.094365938048,-10000.0,366.41926684137553,242.3248655250049,-23.259789957931837,1.5974057
330,Gaia DR3 6242153013849754496,1616584.2450163432,1106.186946464082,-10000.0,1461.4023878908915,242.26577112198981,-23.65281465594029,8.887463
255,Gaia DR3 6236852203867948672,1617324.7088080922,0.3342297928122485,0.0,4838960.33085421,237.3182696399004,-24.27843856541032,1.1082584
272,Gaia DR3 6235940227701795712,1618351.6467079686,89.1195883988403,-10000.0,18159.325865210434,241.304324384993,-25.134632124769524,1.0890226
434,Gaia DR3 6235492107991430912,1631285.132378019,0.20789447668112124,0.0,7846697.7979418095,239.993810978827,-25.640784859859362,0.99201214
264,Gaia DR3 6240845458305190144,1640997.9817159884,0.0036096116399905367,0.0,454618985.4707723,237.8302374838081,-20.930684505933517,1.1013997
345,Gaia DR3 6235842366863734400,1641351.0437191552,0.050063841194067496,0.0,32785159.999142323,240.99627300404416,-25.32521443351737,1.0171824
286,Gaia DR3 6235490458720541696,1643535.3294610179,691.6296020398881,-10000.0,2376.3229980521146,239.9567560012328,-25.67663515469225,1.6292441999999998
290,Gaia DR3 6246885934670486656,1644294.861046059,135.6296467501103,-10000.0,12123.41770730684,238.29936139413,-20.539354095056268,2.9968312000000004
297,Gaia DR3 6235654526473533440,1647881.0542441946,0.12564392504570146,0.0,13115485.31809077,238.38743207556016,-25.379011560047974,1.6121627
331,Gaia DR3 6240015567542216704,1649850.3852859137,65.07857064997674,-10000.0,25351.66904878086,236.82375870490375,-22.843724533159556,1.0169787000000001
319,Gaia DR3 6236474517328618624,1650600.5213200198,0.15378406704612826,0.0,10733234.93795306,237.8966056930769,-25.05666392933252,2.7552624
367,Gaia DR3 6043795313698467200,1652211.5488838248,0.039976085298007155,0.0,41329998.58708499,241.4937147790121,-24.9881839534844,12.255410000000001
372,Gaia DR3 6240015567542217856,1655395.0930226564,55.125542500965565,-10000.0,30029.547427921654,236.81560187011883,-22.841717581185478,1.069736
292,Gaia DR3 6235444382308579200,1655479.1467504634,0.17536891957815587,0.0,9439980.303993797,240.13965367811227,-25.659084851580293,1.0302334
287,Gaia DR3 6240017663486260352,1657123.5826964094,0.004356047594427521,0.0,380419071.8247171,236.9081549334215,-22.785320254418675,1.0338774
234,Gaia DR3 6242851379830256640,1658818.0228228257,166.23984070816127,-10000.0,9978.462537960004,242.37721574191528,-22.4758320704847,0.94212365
294,Gaia DR3 6235817597783932800,1662605.149957687,0.23472932882577394,0.0,7083073.761062654,240.31667620333909,-25.63341276246622,1.2708989
314,Gaia DR3 6235937375843341824,1664617.6872903947,0.01137445055678883,0.0,146347085.42443568,241.16840450538217,-25.26544150032364,0.9821389000000001
390,Gaia DR3 6244017308828072576,1673824.1898147415,0.07722655640118561,0.0,21674204.675388638,241.34030595038436,-20.746228063730246,1.1279093
465,Gaia DR3 6243789739986295424,1675417.3144789438,0.04710241564126397,0.0,35569668.59702198,241.79723540409543,-21.182226320260106,1.0685803999999999
370,Gaia DR3 6246968329321559808,1677389.842272178,0.002853439985347589,0.0,587848299.2057211,239.27346701113757,-20.195978470691568,1.0959212999999999
514,Gaia DR3 6236479916107788800,1677908.3421690273,0.003267182557083818,0.0,513564305.8974563,237.69030993225024,-24.929863207205486,1.1276779
393,Gaia DR3 6235473313209959040,1679007.3627624612,252.49011056123337,-10000.0,6649.7945564298525,239.4110702827734,-25.79782543358504,1.0054674000000001
289,Gaia DR3 6242256711537660800,1680106.9967113798,94.820722874616,-10000.0,17718.77439632084,242.4566896364103,-22.965355523486327,1.6201268
283,Gaia DR3 6243690753877825152,1680690.237753351,179.61996252425163,-10000.0,9356.923440658386,242.17301473512958,-21.663190394125902,1.0688435
311,Gaia DR3 6235833678152455424,1686817.1565167692,0.26488408128051816,0.0,6368133.367480065,240.8280553068966,-25.496264136659512,0.9553202
443,Gaia DR3 6247087179659269504,1686827.914473157,0.010008957928427207,0.0,168531821.84753397,240.43454877502037,-20.265284631487287,4.4835567
317,Gaia DR3 6236496340062979968,1688257.3064762908,0.022705885873549676,0.0,74353289.53374858,237.5645216779061,-24.82220251510144,1.1310308999999998
276,Gaia DR3 6240846592176373120,1688926.5028828431,0.010296179030503092,0.0,164034298.3430348,237.53407470484458,-21.119366610871246,4.4735
306,Gaia DR3 6246989078305068544,1692727.4914105237,535.2367582038239,-10000.0,3162.5770567235872,238.7537989177652,-20.23948725028157,1.0039575
320,Gaia DR3 6235659165036820608,1696296.6530491363,131.44246124924246,-10000.0,12905.241098860757,239.19122897008103,-25.75206021888701,1.0039865
386,Gaia DR3 6235636659406011648,1697477.8383676524,0.1658706405248063,0.0,10233745.001507914,238.57721081711486,-25.558345719458732,1.1411594999999999
461,Gaia DR3 6242148723175187968,1698821.4844171905,480.67836413839797,-10000.0,3534.216663698352,242.3723825495146,-23.72009369270319,1.0909159
325,Gaia DR3 6242913777115756544,1703298.5256009658,1879.0802927713,-10000.0,906.4532964096556,242.3616547629936,-22.136377541464284,2.288503
298,Gaia DR3 6235679059324464256,1705782.7706232679,0.002423971765466212,0.0,703713960.2553035,238.739922903294,-25.63437392306952,1.0196431000000001
309,Gaia DR3 6246949190947023872,1712784.500080734,0.015865105675647573,0.0,107959224.1676526,239.0264560765561,-20.18119670797398,1.0852110000000001
401,Gaia DR3 6247140677766757760,1716280.8680365281,1564.122524409308,-10000.0,1097.2803225148125,240.13568743208992,-20.089523134443105,1.1406792
277,Gaia DR3 6043829462982446080,1717544.4473228087,0.2529451834376,0.0,6790184.434354001,241.91533051539972,-24.69039990420577,0.8954982
403,Gaia DR3 6243738582631628672,1720364.6669218724,3316.2138547807936,-10000.0,518.7737408556213,242.0391867832053,-21.308672197399474,1.0554762
334,Gaia DR3 6243719203741263232,1730441.3236165245,0.0067291278527928326,0.0,257156850.2593287,242.14606997994701,-21.5261791399103,0.9917017
366,Gaia DR3 6246867380411730304,1733248.2039357608,4376.496112873165,-10000.0,396.0355862850031,237.78127693763253,-20.74761594323435,1.0659236
389,Gaia DR3 6242025199918552704,1734592.5177296232,0.2942553966169561,0.0,5894853.714399709,242.24559083194137,-24.20861244344765,0.9821496
315,Gaia DR3 6243713534384355584,1736243.2844800155,0.011411829113757222,0.0,152144171.38326532,242.22634313520572,-21.654922505647622,1.1485368999999999
387,Gaia DR3 6235661535855879040,1756021.8143313853,0.15897178845719026,0.0,11046122.27976706,238.95887365273498,-25.785247912268677,1.1557206
446,Gaia DR3 6246909058774358400,1761212.9085493237,0.015754456708502906,0.0,111791408.68747139,238.5002137583244,-20.267936635914324,1.0064319
422,Gaia DR3 6043780573376821120,1764013.4551661082,38.98434832454875,-10000.0,45249.273900400054,241.44164490751305,-25.30441992748599,1.2722806
392,Gaia DR3 6247154696539415424,1778086.4076488998,1988.4900692672347,-10000.0,894.18923188494,240.19671560564262,-19.9966831944622,1.0361458000000001
333,Gaia DR3 6242138037298207104,1784748.2096651844,5127.741769754784,-10000.0,348.0573495709659,242.5304404581869,-23.696472997826227,1.1826562
307,Gaia DR3 6240600816964077568,1786608.552385741,0.25352682483027733,0.0,7047019.792015224,236.73748651472172,-22.414891037175604,1.123162
522,Gaia DR3 6246879470739459456,1787164.655324327,4188.24654460706,-10000.0,426.70951585348905,237.99890475698442,-20.467662182288052,1.0109288
502,Gaia DR3 6235566737339128576,1791414.8665223415,0.18056035504490514,0.0,9921418.60862435,238.93533699300582,-25.839949713313374,1.0256244
318,Gaia DR3 6243745832536574976,1791458.755479505,5513.756870161031,-10000.0,324.90710012521555,242.1190204738633,-21.195803474807327,1.0072018
481,Gaia DR3 6235639610044485376,1793049.0178613663,205.845123876092,-10000.0,8710.670353020789,238.1525444628348,-25.696752191256124,1.0798464
464,Gaia DR3 6049840428633463168,1793983.0537649924,0.04748166549223674,0.0,37782648.000380464,242.19417922479042,-24.508208424596358,16.434168
335,Gaia DR3 6246904759507684352,1794549.5126467776,0.08526636242879054,0.0,21046394.633586954,238.21174761073743,-20.34768170357164,0.9294568999999999
368,Gaia DR3 6235433043600301440,1796613.9189654447,403.0967964462845,-10000.0,4457.028522192327,239.77972096423127,-25.937232840928218,1.0495121
343,Gaia DR3 6247004063444764672,1801403.7162428382,0.0035571112986882,0.0,506423208.32276577,238.49287752762783,-20.1985576880341,1.2457584
457,Gaia DR3 6244096847326689280,1802099.9378483684,388.2316244876118,-10000.0,4641.816441993309,241.03904760242992,-20.296665677895305,1.0061039
450,Gaia DR3 6242840346057177472,1804674.9209978604,0.02264709505450148,0.0,79686817.0798423,242.60835233179986,-22.45965565439508,0.9662105
408,Gaia DR3 6043653442343142272,1806259.5702221987,0.009304872516389338,0.0,194119754.68129244,240.85087094508103,-25.70332764481814,1.0702455
356,Gaia DR3 6043768959781026304,1807238.3554586743,0.25380142044354403,0.0,7120678.648292589,241.4982656218152,-25.32025521476048,1.1011838
351,Gaia DR3 6242131955624370048,1809803.764431535,3941.9462573506094,-10000.0,459.11426647604986,242.5605584139652,-23.8295444113092,1.0304619000000002
517,Gaia DR3 6242841930901569664,1812003.2208298862,763.0726124885424,-10000.0,2374.614409132779,242.61431308329446,-22.383127444670905,1.0959158000000002
472,Gaia DR3 6247618656090146816,1812561.5014047415,0.003663021770939783,0.0,494826843.7235391,237.64070932811637,-20.718110699471485,1.0068429
511,Gaia DR3 6049873276542826240,1813378.3395579176,0.010235767112372021,0.0,177160961.1326618,242.40549006599758,-24.174594156042065,0.9974158000000001
491,Gaia DR3 6244097229588303360,1819467.3937972912,955.4775164667277,-10000.0,1904.2493019883111,241.0184093733068,-20.2510322265554,1.0346322000000001
353,Gaia DR3 6247629651206443776,1824453.8386382638,0.0033261770940520327,0.0,548513740.2638018,237.90147230000647,-20.48416384967333,1.0572016000000002
496,Gaia DR3 6242866601192480000,1826975.9826350873,288.91476980253566,-10000.0,6323.581116617088,242.58560086503283,-22.15652448205549,1.1189232
406,Gaia DR3 6244024077698216448,1834535.4854233249,2114.907294036155,-10000.0,867.4306862511407,241.6224312728736,-20.589933329614038,1.0024636999999998
350,Gaia DR3 6244010501306393472,1836337.9061611202,650.5989683471693,-10000.0,2822.5343037759367,241.69563787448539,-20.66797557089525,18.445293
380,Gaia DR3 6244094034124354816,1840749.333821473,1571.4599201922704,-10000.0,1171.3625719428178,241.25173607911168,-20.27885240524792,1.7721268000000001
395,Gaia DR3 6247656245643971200,1855275.5492666084,0.003142250845275789,0.0,590428848.815784,238.07123173007218,-20.312293383773774,1.228575
379,Gaia DR3 6049828918121106944,1857543.8317727163,2333.3585325019517,-10000.0,796.0816162190722,242.33119881237914,-24.53397654881537,1.833839
364,Gaia DR3 6243799468088398976,1863830.2880649427,2843.500352670866,-10000.0,655.4703910320493,242.10989195722726,-21.00241451091784,1.1327101000000002
342,Gaia DR3 6236771007510455680,1869221.6795804156,337.4312304594279,-10000.0,5539.5633564663995,236.79142209872936,-24.25973760193121,1.0689178
459,Gaia DR3 6240682764941167104,1871329.4196810788,222.96934145156118,-10000.0,8392.765603999484,236.70885360051136,-21.801910028783283,1.0231707
444,Gaia DR3 6235448608557516288,1877016.9948430164,371.30511359059096,-10000.0,5055.187569844933,239.4570245247793,-26.088231944450985,0.9943045
487,Gaia DR3 6235561686459171328,1879369.7475280967,0.01979747496569605,0.0,94929770.12394574,238.9423014883868,-25.99183191777503,1.1348693
414,Gaia DR3 6243746760249534208,1881328.5937643058,3231.7274647363715,-10000.0,582.1433317916786,242.27216041149669,-21.15508356348557,1.0939995
327,Gaia DR3 6242190225449801216,1883303.7785061076,415.5403888275531,-10000.0,4532.179853370807,242.7854852588712,-23.211835926823632,1.0785338
369,Gaia DR3 6049815586536335872,1889773.2216895167,2606.835006266744,-10000.0,724.9301229830676,242.28668547104488,-24.77849357657552,1.1132733
396,Gaia DR3 6240265637717652352,1893256.901019405,112.9835784507796,-10000.0,16756.921023210354,236.30603163953262,-22.606987023461585,1.0957101999999999
456,Gaia DR3 6247625528033949568,1894200.9326692799,3951.831691219833,-10000.0,479.3222689310907,237.62341849292167,-20.54485597848036,1.0160884
375,Gaia DR3 6240712383035891456,1896943.8238380675,0.12727132699390517,0.0,14904722.600471582,236.80558431807125,-21.611395435376156,2.047104
381,Gaia DR3 6241583161884082688,1903584.4318481497,4548.212922239265,-10000.0,418.53459026516725,237.1462395599925,-20.98334367945178,1.0257158000000002
423,Gaia DR3 6242892366699372288,1905948.4330605844,0.03791195281525932,0.0,50273021.871177584,242.67211605932224,-22.005990356938764,1.1033745000000001
354,Gaia DR3 6239781199765947008,1910259.8836041512,50.06637627869863,-10000.0,38154.54653579343,236.59297618700342,-23.98607249150345,0.8836409
357,Gaia DR3 6240712726633273216,1911743.221230995,144.06797357525198,-10000.0,13269.730765196204,236.7705502182676,-21.627983446417623,0.9753188
427,Gaia DR3 6242195791721701248,1922417.5356277786,0.025369611366661427,0.0,75776388.83952536,242.8330680489861,-23.22916333909453,0.9663591
467,Gaia DR3 6242943429567041664,1926406.7999643006,4923.827944513503,-10000.0,391.24169684094,242.672598114503,-21.793638311937574,1.0448582
463,Gaia DR3 6049874646629871744,1928519.4169482775,0.07021487898529874,0.0,27465965.117622174,242.60679313669948,-24.19039852319777,1.1937191
360,Gaia DR3 6236766235804373632,1932332.8819502147,0.011900253938624239,0.0,162377449.4154708,236.75509645563443,-24.327900720551987,1.0274497999999999
490,Gaia DR3 6247035262087825920,1938748.9070426659,1070.110499086114,-10000.0,1811.7277689531861,239.10546961286636,-19.767146936776445,1.9167707999999999
411,Gaia DR3 6236370858298543104,1943723.0064775872,0.21413785975418773,0.0,9076970.362498336,237.90392685263362,-25.66516747591887,1.1275178999999997
400,Gaia DR3 6242941883380748160,1949238.0075049512,0.007537327700429586,0.0,258611285.72051543,242.7066277388181,-21.882093649951845,1.1095654
382,Gaia DR3 6049821977446383616,1951351.7518087048,150.29447704197358,-10000.0,12983.522683030727,242.3763358618725,-24.72725187684177,4.940273
425,Gaia DR3 6043656328569293056,1952752.7633639392,0.11511190048889641,0.0,16963952.07680808,241.1388062991846,-25.83566330428625,1.8957441000000002
476,Gaia DR3 6239859883566996224,1953716.5038094863,125.41529571223138,-10000.0,15577.976296386838,236.4304866501432,-23.549396697325697,1.0753278
365,Gaia DR3 6239780718729590912,1955699.6575629248,26.79587933579126,-5004.690520295006,72985.08972425087,236.5927706685588,-24.04001031738455,0.8799579
512,Gaia DR3 6235445928498812160,1956244.5098803253,2810.494388595267,-10000.0,696.0499611095432,239.380022653134,-26.213446255104174,1.0532795
409,Gaia DR3 6236461224409693824,1956334.1766933943,191.5684162098505,-10000.0,10212.195806590371,237.20637546876546,-25.138159244715897,1.1187711999999999
448,Gaia DR3 6049864098193143424,1973766.1428812335,0.003974445247240113,0.0,496614249.30984586,242.68249600752875,-24.20395365528991,0.8831943000000001
482,Gaia DR3 6244190511976115968,1976610.350365323,2797.2394762788913,-10000.0,706.6289343931204,241.44382886852824,-20.14618924692301,1.2832928999999997
384,Gaia DR3 6049970892559129344,1980392.1281392814,0.011610215585406165,0.0,170573243.32793605,242.75089454219616,-24.05648947347725,0.98852736
462,Gaia DR3 6049823317482671872,1985509.8222258782,0.02199536543527627,0.0,90269462.81335741,242.46653612958562,-24.67223863105699,1.5972030000000002
474,Gaia DR3 6242900789131644416,1986771.6417770255,1175.8406781053086,-10000.0,1689.6605796785418,242.81426719027561,-21.866987548284296,0.9897225000000001
451,Gaia DR3 6242198991478441216,1989707.0416096866,247.71222397224835,-10000.0,8032.332880885995,242.98265639163222,-23.048990824433126,1.0257863999999999
424,Gaia DR3 6240279446035165952,1999492.1970341145,275.40115047067144,-10000.0,7260.289921145585,236.29961858720023,-22.36130001618018,0.9906564
447,Gaia DR3 6239856512016022528,2012521.8899498358,529.3159710961552,-10000.0,3802.118205090476,236.32854266784358,-23.66697508562252,0.9772658000000001
445,Gaia DR3 6049960481558362496,2013914.8192712795,137.65851731124994,-10000.0,14629.787234434314,242.8897738620673,-24.08708296758035,1.043091
431,Gaia DR3 6242179024170455296,2028470.8962082989,93.12352147433413,-10000.0,21782.58364904476,243.04094185914158,-23.32673753272903,1.0972036
460,Gaia DR3 6049972576186294016,2032380.4241164245,0.028838693658511674,0.0,70474080.6980545,242.84822381983207,-24.039341086059533,3.1734974
469,Gaia DR3 6242651028192977280,2045248.2124013547,0.27872594282197044,0.0,7337846.601913581,243.02647322977398,-22.565410023463148,1.0686544
498,Gaia DR3 6247199845241138816,2051183.0960538238,0.003270966527626458,0.0,627087767.0956306,241.25540885433927,-19.949626296624185,1.0627831
458,Gaia DR3 6240164517003914752,2063827.6130640893,1198.5103603883194,-10000.0,1721.9939695768717,236.2035374210918,-23.17481565423429,1.1644461000000002
473,Gaia DR3 6242571416681263360,2074518.3284232134,84.89344111951138,-10000.0,24436.73269767385,243.1241621003805,-23.041274511343694,0.9419523000000001
439,Gaia DR3 6242632095976302080,2079402.749473323,4429.3571731585635,-10000.0,469.4592619611451,243.1157400933828,-22.75159045811265,1.081975
442,Gaia DR3 6239753093499902208,2089741.6868620974,0.0840615138390392,0.0,24859672.29740271,236.43244385098296,-24.24143239189529,1.052276
466,Gaia DR3 6049759374008429568,2099369.6478324616,0.2780026884086524,0.0,7551616.3525241725,242.41102971859107,-25.085523597038016,1.0639044
453,Gaia DR3 6241430188031654528,2105217.7214297,0.24460472974870276,0.0,8606610.851689244,236.3472713075002,-21.8231452075422,1.0607431
484,Gaia DR3 6049811046757917056,2129088.2326194285,0.3036439578652158,0.0,7011791.861718873,242.88266312387057,-24.39133420353429,0.944947
515,Gaia DR3 6243901413434226688,2130970.8151477724,0.012772466608282742,0.0,166840977.58892334,242.42167400138698,-20.751690903797652,0.98812866
470,Gaia DR3 6239875208008452992,2147571.4123763796,4468.991426300702,-10000.0,480.549459042949,236.0999581049424,-23.462435667568165,1.1779768
510,Gaia DR3 6236663534542175232,2163569.2775318073,0.26887102391664697,0.0,8046866.657533681,236.6824542982306,-24.971780217823877,1.0606021
499,Gaia DR3 6240068202363756928,2166123.9286554167,3044.35085554019,-10000.0,711.5224333336768,236.02769796252525,-23.285036343689608,1.434018
494,Gaia DR3 6242665321844193920,2170445.785790471,3145.1067503063746,-10000.0,690.1024219858487,243.25281286400926,-22.45112391783706,1.0581627
501,Gaia DR3 6049907911157579520,2185256.033846412,161.89620275511663,-10000.0,13497.88319094685,243.06684029964512,-24.21429657109992,1.0663941000000001
503,Gaia DR3 6239868645297534592,2207289.499601412,0.046444372389357017,0.0,47525445.73316755,236.03459481720785,-23.52617947120357,1.0609531
0,Gaia DR3 6237190612936085120,,,0.0,nan,239.65375070431477,-22.95432138227037,1.1259989


==> anc/HD34282.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
4,Gaia DR3 3014386379672562944,20002.627994855706,24.843494305734726,-3712.6134613801705,805.145514100986,79.0919474660422,-9.843353991891266,0.9587129000000001
82,Gaia DR3 3014387268728314240,31584.272580828576,43.49262377232014,-4630.34107840815,726.1983720772819,79.03143239989815,-9.834519297014461,0.99021614
245,Gaia DR3 3014387135585338880,51740.66991556615,5103.879315652018,-10000.0,10.137518290625238,79.08199257501948,-9.829742603836896,1.2017696000000002
184,Gaia DR3 3014392667503850496,173110.6341448024,2730.4712378430722,-10000.0,63.39954501097424,79.13663800975232,-9.709285084082325,0.9707056000000001
244,Gaia DR3 2990385312148398720,219150.49289953514,0.013593655551639449,0.0,16121527.58079152,78.82839164180649,-9.71616430613248,0.9931954
1,Gaia DR3 2990385518306828800,219458.72663537326,0.007079977287267931,0.0,30997094.72656507,78.82847025885397,-9.715436825101637,1.0129677
19,Gaia DR3 3014404963993746304,225531.72398288813,0.06855090023787348,0.0,3289989.2371987374,78.86413399003764,-9.660821982812307,0.9981578000000001
28,Gaia DR3 3014407407830803584,252045.48615167223,0.1366668189341737,0.0,1844233.2097674073,79.0043277873498,-9.582984419416556,1.0234286
10,Gaia DR3 2990315591943195392,252130.25622855657,975.6647310626078,-10000.0,258.4189508971577,79.02323730583673,-10.090618163329374,1.0919333999999998
6,Gaia DR3 2990362252467076608,268160.9655712425,373.67313289119835,-10000.0,717.6351253739251,78.82134125328955,-9.982228409398628,1.0048343000000002
11,Gaia DR3 2990316180355559040,276290.4018077121,0.10866172221054612,0.0,2542665.4040358732,79.07772997303778,-10.046707374584349,1.1902714
52,Gaia DR3 3014337245246666368,316646.0726226624,84.35680686365853,-10000.0,3753.65171342297,79.3461083287883,-9.86443155083008,0.98484385
274,Gaia DR3 2990388438884537472,319621.1543388451,0.14745161149384997,0.0,2167634.1892823335,78.7383112828588,-9.69477228817864,1.0545151000000001
294,Gaia DR3 2990363115757473152,320961.58743675705,169.64578642921398,-6573.276586144483,1891.9514253345794,78.71559698295981,-9.957248701272453,1.0392554
2,Gaia DR3 2990382941323950464,340564.52173504914,0.291485810233112,0.0,1168374.2733915146,78.69566436655388,-9.798312464185477,1.0987839
30,Gaia DR3 2990375721484634112,341230.17742598255,0.08323876293690241,0.0,4099414.327969359,78.7048038278637,-9.887400357123731,1.017392
3,Gaia DR3 3014340475062069632,361867.2696091552,0.025591997617604025,0.0,14139860.241321558,79.32745201406844,-9.822549728453849,1.0896766000000002
216,Gaia DR3 2990309239687708928,373008.0072465103,0.05369894259096531,0.0,6946282.165885103,78.93706341508576,-10.139240355994211,0.9913301
121,Gaia DR3 2990304150149845632,391274.65984468494,66.90481991560405,-10000.0,5848.228279192018,78.91396088551065,-10.230356846603753,1.080224
167,Gaia DR3 2990297007620990208,393375.65713912534,273.60659735647715,-6037.843564166759,1437.741856153429,79.31230421597506,-10.196375360544923,1.0262518
220,Gaia DR3 3206565378527215872,402188.1998889334,0.005155481112176169,0.0,78011768.66675913,78.8664565625302,-9.474157946448644,1.0245030000000002
65,Gaia DR3 3014402868049869696,423307.18880344747,0.04366598452199694,0.0,9694209.198242273,79.22370081374297,-9.499972855637967,1.0971483
69,Gaia DR3 2990380226907074944,426966.23210464756,431.85101500804296,-9785.491236840875,988.68873122064,78.61237344888256,-9.792828847540363,1.0280391
73,Gaia DR3 3014398126405881728,445216.61195635656,455.339142402968,-10000.0,977.7692504246579,79.34387539288996,-9.596216136086166,1.0326769
298,Gaia DR3 3014403456460513280,452077.5113865729,2091.65032585631,-10000.0,216.134363281537,79.28104975373247,-9.448080551636222,1.0868278
276,Gaia DR3 2990380703646775552,463391.4343119461,457.06425646849283,-10000.0,1013.8430816978344,78.53978533100724,-9.809968287747466,1.009716
35,Gaia DR3 3206564343437346688,469990.39489116735,0.042821353908791604,0.0,10975608.008383736,78.69742531196944,-9.516237499057057,1.0054699
90,Gaia DR3 2990379505350142592,471929.10266633396,1842.3067970917186,-10000.0,256.16205911595466,78.54280817520417,-9.854647711946868,1.0283519
39,Gaia DR3 2990360779293471872,477264.49788723356,2294.613856053861,-10000.0,207.9933826896715,78.6024860988542,-10.049646959906383,1.1630253000000002
178,Gaia DR3 2990292815732768896,485128.9263226176,0.014937004551101401,0.0,32478327.543044496,79.05267913106631,-10.2435439595688,6.551124
7,Gaia DR3 3014420292734140800,490165.6142041154,0.008430852996582847,0.0,58139504.3185769,79.04755636740757,-9.371002238633636,1.0513027
262,Gaia DR3 2990360848014026240,497724.7642744169,2468.8854127913414,-10000.0,201.59897324343027,78.59125111038225,-10.041591121751514,1.0221765999999999
128,Gaia DR3 3014419571177837696,504362.63425671303,1189.6975581518889,-10000.0,423.941892458958,79.1692837631096,-9.37954482777272,1.0188314
202,Gaia DR3 3206569639134755072,519845.4160476089,0.004882600304812173,0.0,106468968.08965948,78.75163492234213,-9.414536286206337,1.2096399
5,Gaia DR3 3206569634837102336,520678.8285000896,0.08419286719840788,0.0,6184357.9607885815,78.75349193362307,-9.412481260119632,1.0616546999999998
12,Gaia DR3 3206569639134755584,523490.5395534228,0.008886570748244076,0.0,58908048.37815091,78.74788107583508,-9.41303714445494,0.98982257
8,Gaia DR3 3182541938516993024,537843.2148003137,0.03535208977735898,0.0,15213901.587927397,78.53411520206912,-9.685511554894378,0.93924123
26,Gaia DR3 3014427126025602432,553239.5352432146,1282.0837382150555,-10000.0,431.51591331580767,79.36000812230365,-9.431241137942454,6.571778999999999
174,Gaia DR3 2990331298638055552,555934.9137046101,1643.3330218237274,-10000.0,338.2971718584759,78.66217658452251,-10.215113179625098,1.078439
57,Gaia DR3 3206569020657950976,559723.6487168781,0.08932808518423473,0.0,6265931.342449309,78.6710568830823,-9.429965044293967,1.0165411
56,Gaia DR3 3182547818327183104,563334.4444570929,0.026591725335355518,0.0,21184576.681382205,78.574179601177,-9.537654199191968,1.0113263000000001
230,Gaia DR3 3206575166755090688,563974.0282859027,0.02964350969295015,0.0,19025211.05387287,78.98648084475265,-9.302445136230736,1.0210888
60,Gaia DR3 2990283229365932288,565653.4041598762,60.57163928083877,-10000.0,9338.58503543613,78.77199215612433,-10.28295459570178,1.0173554
14,Gaia DR3 3014318209950854784,576858.0244808838,3222.8220047992972,-10000.0,178.9915867590112,79.52760365491264,-10.073650559212634,1.0633957
9,Gaia DR3 3206598123356159488,587866.4355167389,3872.097723882313,-10000.0,151.82117741783685,79.09953804651659,-9.283669407857582,0.95624185
21,Gaia DR3 3014349202435568000,591009.0876141628,0.011302597209315344,0.0,52289670.83132597,79.51632272344283,-9.674034719131807,0.9976067
13,Gaia DR3 3014332400522381440,599932.0737856383,2038.031972969495,-10000.0,294.36833265746714,79.5556874904018,-9.813633377029124,1.2253432
197,Gaia DR3 2990332260712471424,616220.7281391403,0.03592806315710523,0.0,17151515.389085896,78.59836369182737,-10.190270590429508,1.1033488999999999
117,Gaia DR3 2990331126841107072,622668.8373748016,0.01656814878237625,0.0,37582281.85620487,78.63247506216449,-10.231232691086722,1.0036602
70,Gaia DR3 2990336315159901312,625063.0146145278,2518.816539646589,-10000.0,248.15742027096164,78.53333823588683,-10.142726748539124,1.0905256
46,Gaia DR3 2990100882231676416,634835.8344558516,1470.3135578143726,-10000.0,431.76901354262,79.5094312191246,-10.404727833782824,1.0242677
312,Gaia DR3 3206576025748630528,641804.0748335774,0.0560126123267659,0.0,11458206.431962613,79.03047971067149,-9.232857240463344,1.0759703999999999
77,Gaia DR3 3014318755409839104,643325.0038105005,2284.3115664723678,-10000.0,281.6275210670928,79.56485337822454,-10.028634717239216,0.94940054
188,Gaia DR3 3014324665284849920,651917.7301768068,1710.650499789382,-10000.0,381.0934672261061,79.60121384063001,-10.008261172973722,1.0547904
23,Gaia DR3 2990106448511595136,653852.6040715267,87.31217450181884,-10000.0,7488.676210416749,79.3711241255034,-10.281821986243047,0.99779826
36,Gaia DR3 2990106448511595264,658361.0572672391,170.248875903155,-10000.0,3867.0508323458394,79.37418320572026,-10.28470366350168,1.0160311
119,Gaia DR3 2990282061134722816,660124.1641017095,87.55576110069582,-10000.0,7539.471484263797,78.66821083695613,-10.309843080144297,1.0153157
43,Gaia DR3 3014423483893289728,680763.5259629037,676.3582131951731,-10000.0,1006.5132834669362,79.54209170005448,-9.48119180041959,1.6038622999999999
18,Gaia DR3 2990280274428345344,682441.4092719556,150.18519166837996,-10000.0,4543.999323041361,78.65965799543021,-10.408929310104456,0.9836853999999999
177,Gaia DR3 3206581695105286784,711467.6046960864,0.04998410676367436,0.0,14233876.541195711,78.51956514647617,-9.388691214558404,0.96093166
15,Gaia DR3 3014446852811895936,716774.7828510482,81.70473872405682,-10000.0,8772.744323579898,79.21668173613662,-9.19526521449167,2.0016418000000002
25,Gaia DR3 3014429741660096000,733737.310425819,2759.1409364506576,-10000.0,265.9296235043703,79.45785787226113,-9.324926767962634,1.1289551000000002
169,Gaia DR3 3014375040956675328,736532.2423911607,4084.7088482555464,-10000.0,180.31450214761597,79.65355582234055,-9.56905499236841,1.4865972
48,Gaia DR3 2990072672886571648,742620.0199996657,1350.496612752543,-10000.0,549.8866216969468,79.03776978969042,-10.58104658689972,0.9892309000000001
62,Gaia DR3 3014328036835599744,750120.5898841049,0.04204834980756582,0.0,17839477.490009245,79.67209976146252,-9.892372716397904,0.97020465
170,Gaia DR3 2990097441964283264,758203.8905308928,1253.0336120977324,-10000.0,605.0946145503361,79.17953754079001,-10.47146607904557,1.0765162
66,Gaia DR3 3014424072303233152,759978.5100688483,2115.7450758907567,-10000.0,359.20136065961884,79.60452828578377,-9.431068382158166,0.9785287
34,Gaia DR3 2990098786289268352,760691.6540335336,0.13748448130143945,0.0,5532927.402662204,79.22793230683034,-10.456173102062227,1.0929027
32,Gaia DR3 3014431459646923648,762886.9637686017,915.5377894968393,-10000.0,833.2664937706925,79.57743838330885,-9.348056198400892,1.0024312
16,Gaia DR3 2990260959958741632,777204.072607663,175.78353946600132,-10000.0,4421.37002684477,79.05622246237365,-10.531482365997373,1.005125
113,Gaia DR3 3182552010216679552,777715.6208942487,0.01798393926551414,0.0,43245009.30591942,78.32309286014655,-9.639179047004188,2.5664976000000004
24,Gaia DR3 3182538330743126144,779676.4344513703,829.3310764503954,-10000.0,940.1268764562025,78.28428928657078,-9.722717508778619,0.9932972
67,Gaia DR3 2990068373625271680,781396.814413837,298.14894362632805,-10000.0,2620.8270433893153,79.12385253063886,-10.642133498978831,1.0059897
40,Gaia DR3 2990260169684755328,795800.936431108,880.8966240055553,-10000.0,903.3987811333574,78.90976900707102,-10.542176734628637,1.0388184999999999
55,Gaia DR3 3206587471838833792,803089.6785941051,0.01648455971721655,0.0,48717690.51589255,78.5399858923838,-9.253893025604313,1.0035056
17,Gaia DR3 3206606988170285312,804329.6675509216,299.1158625776092,-10000.0,2689.023780349424,79.26753247299985,-9.115689770319142,1.1066108000000001
20,Gaia DR3 2990327141111487616,806171.6416873585,0.07293772295081147,0.0,11052876.468751749,78.44854849215504,-10.279135567070186,1.0413122
71,Gaia DR3 3206604617348358400,809528.674168325,0.004838582451758685,0.0,167306991.71491534,79.03078224380113,-9.081755935847372,1.0790213
246,Gaia DR3 3182553075368329216,812575.4013761169,0.0066257286445168435,0.0,122639402.39215319,78.30430137217766,-9.590361597831961,0.98477024
251,Gaia DR3 3182506410546893824,813082.8643967917,0.029804988437292856,0.0,27280093.267187417,78.28717604343245,-9.966833045401565,1.0090089
27,Gaia DR3 3014139535015019520,821177.7595172728,438.0721078558115,-10000.0,1874.5264644594947,79.79348157392698,-9.920003184208724,1.0068802
173,Gaia DR3 3206593656591834112,824986.7816532379,0.006005740746195109,0.0,137366366.0350144,78.83218398133147,-9.086948180634359,1.0544837
127,Gaia DR3 3206588395254181888,826113.9021220029,0.005092427464216104,0.0,162223990.0179255,78.5545552565878,-9.215939880546117,1.2531841000000001
22,Gaia DR3 2990274020955982208,841570.5202847415,110.47130950116188,-10000.0,7618.000764948752,78.57331335582765,-10.460905105532003,0.98577774
45,Gaia DR3 2990257768799720960,843743.5280158754,426.5154878215895,-10000.0,1978.2248291269823,78.74943320810756,-10.544309564259935,1.0139912
29,Gaia DR3 3206596267929582336,848201.4516924884,0.10540110219350163,0.0,8047367.9500553,78.71853921868441,-9.100945259465682,1.0614861
324,Gaia DR3 3206642138182546432,887229.5031052151,0.004461416483157867,0.0,198867222.20500222,78.58820932834261,-9.12680625363945,1.0319414
50,Gaia DR3 3014449739029954944,888963.6143412727,223.84667687749743,-10000.0,3971.3058363951855,79.52836960715976,-9.19647331382636,1.0007423
47,Gaia DR3 2990071882615601664,898266.239286941,0.27810411880433566,0.0,3229963.810492608,79.15880879501886,-10.60300307477992,1.6727473999999998
37,Gaia DR3 3014122256363750784,900968.8169974047,89.23370838955753,-10000.0,10096.731753701715,79.65101474608556,-10.30006531096248,1.2406375
172,Gaia DR3 3206642172542287104,904020.0524585209,0.0052977127338160145,0.0,170643464.05346575,78.56528306121632,-9.123251835185696,0.95537776
33,Gaia DR3 2990088856323639936,917382.6085896592,0.1750761785839201,0.0,5239905.371534745,79.53599816246822,-10.439644357186316,1.1691533
101,Gaia DR3 2990252404383064192,927635.5812430358,70.8671491955789,-10000.0,13089.782667607391,78.90894041349044,-10.646279459874188,1.2749803
275,Gaia DR3 3014365862612572544,934357.9937833404,281.2708767392405,-8456.652747594044,3321.9151752051503,79.88677191193729,-9.555802377435032,1.0057194
309,Gaia DR3 2990089818398297728,946005.7280416428,1054.5392154936571,-10000.0,897.0797047114014,79.6477667911157,-10.41652345688702,2.474572
41,Gaia DR3 3206613035482483072,946055.9466501956,2870.9190892384468,-10000.0,329.53068938670464,79.17701061066357,-8.96360195662103,1.0933244
308,Gaia DR3 2990090608670194944,950247.2287813125,3322.8821706274,-10000.0,285.97078680099406,79.61206381200044,-10.409499332661925,0.9399386999999999
78,Gaia DR3 3206668865761936384,956910.23888013,721.457430834019,-10000.0,1326.3571736643187,78.72142426511702,-8.939399118688543,0.9691488000000001
54,Gaia DR3 2990345587993446528,959076.8884206599,0.11657389288085952,0.0,8227201.346023956,78.18769893946427,-10.096449435481263,1.1067122
31,Gaia DR3 3182612135461406336,962390.8209061841,0.043829125288494315,0.0,21957792.09764023,78.26576576198279,-9.353383327740532,1.0442771999999998
277,Gaia DR3 3206636674985232384,967992.303525645,0.13297811677484908,0.0,7279335.329771545,78.4305140703298,-9.15215098310658,1.7774478
288,Gaia DR3 3014432211266986752,968702.6855850022,0.026367190212885045,0.0,36738942.5177211,79.73416837722725,-9.336385505529131,1.3987399
38,Gaia DR3 3182612925735041152,969940.2819146133,98.85640714951101,-10000.0,9811.607662897053,78.23245225505981,-9.338455043293136,1.6015909
327,Gaia DR3 3206613516519288320,972509.9349933204,0.204067356920239,0.0,4765632.042627141,79.27357912613459,-8.977687941367282,1.0006422
75,Gaia DR3 3206625130112138624,981693.8220972675,0.014753468261636721,0.0,66539867.418832965,79.1334860477506,-8.936062065713726,1.0268885
79,Gaia DR3 3014437468307102848,989897.3949279928,736.7250897902497,-10000.0,1343.6455587657845,79.68247446353928,-9.193104589912439,1.0181577
154,Gaia DR3 3182615403931239168,994881.6071140196,5063.86726284505,-10000.0,196.4667625499847,78.29591930053398,-9.247305415238891,1.1351247
208,Gaia DR3 3014135175625158144,999623.4783933631,0.01253673334006193,0.0,79735561.99037932,79.88512545231913,-9.981940560869225,1.1004376
91,Gaia DR3 2990087516295852416,1002658.7369319041,88.79827080764069,-5402.848208640659,11291.421869057724,79.56343305204166,-10.518564494459461,1.0054119000000001
42,Gaia DR3 3014450662446683264,1007724.8800272888,284.9744178184433,-10000.0,3536.1941880316726,79.59299306525462,-9.115578037217956,1.0270169
187,Gaia DR3 3206628974106461568,1015820.2555872559,0.01616366894324949,0.0,62845895.888723806,79.0017341295314,-8.895505564085097,1.0154855999999999
116,Gaia DR3 3014455064789380736,1018489.3381153989,0.017563942268406157,0.0,57987513.426723525,79.507038551002,-9.0447726473443,1.0301385
59,Gaia DR3 3014384592963619456,1019885.2502279613,5265.595739422442,-10000.0,193.68848287996897,79.81114934717306,-9.37234323064799,0.9611895
74,Gaia DR3 3014161632621296384,1023908.6961880961,0.06242216412531904,0.0,16402966.967510002,79.9124200784172,-9.952937697121703,1.0376614
93,Gaia DR3 2990337689550459136,1027287.3904256758,3071.380589529695,-10000.0,334.4708871078003,78.20633052290394,-10.317341770797242,1.0721228999999999
64,Gaia DR3 2990078853345476096,1029091.8192737126,0.031227780920882683,0.0,32954369.12027063,79.40966691976874,-10.641572158743609,0.99031717
44,Gaia DR3 3182613342349383296,1034349.6284191702,0.007507084846828057,0.0,137783127.47540218,78.22212673933588,-9.301313092310656,1.0299068999999998
49,Gaia DR3 3014532163745556352,1045152.3316551017,0.0546657595776443,0.0,19118957.455820654,79.68537454198969,-9.163339311149768,1.0332555
225,Gaia DR3 3206648872690210944,1052426.1149239666,0.26798313997196727,0.0,3927210.1783494926,78.60885242874926,-8.947987353071882,0.8996779
85,Gaia DR3 3182555411830580096,1057125.7688976908,0.02048977818433299,0.0,51592836.16383882,78.0762082720607,-9.590053671094967,1.0617531999999998
204,Gaia DR3 3182530329221597696,1061384.4078094815,158.77289488729818,-7177.466982056946,6684.921935591616,78.05482411598926,-9.680822341605124,1.0546371
61,Gaia DR3 3014134071817223424,1064784.8791389489,0.033650383899584496,0.0,31642577.461117655,79.9359276103998,-10.024990515458901,0.98742807
175,Gaia DR3 2990243608290616064,1066695.0767706844,0.04163798163040155,0.0,25618318.540009342,78.20331202449991,-10.342709752774015,0.9916768
166,Gaia DR3 2990244643377266560,1077074.8481484149,0.2464450707922148,0.0,4370445.895655705,78.172080372986,-10.31095353370898,0.97761333
53,Gaia DR3 3206649491166510336,1080471.873465162,0.04083758040788436,0.0,26457783.80289542,78.64555391170022,-8.904984476430842,1.0029222
51,Gaia DR3 2990075520450345856,1086715.6788357473,0.00467416214231573,0.0,232494219.44471815,79.4329980874883,-10.68789829115886,0.88875806
95,Gaia DR3 3206650109641822208,1087438.3153267473,192.55685274302374,-10000.0,5647.362323573004,78.51386838377566,-8.91216176443654,1.0193838
300,Gaia DR3 2990064701429517312,1102527.5511225641,0.004452113163815928,0.0,247641403.20673755,79.10811665951711,-10.796519996536526,1.0196857
58,Gaia DR3 3014531652646341760,1107910.7563819366,84.63084035755557,-10000.0,13091.099553084206,79.75918098565745,-9.158364480979136,1.0473337999999999
63,Gaia DR3 3014531755725550976,1114807.219437678,299.6719932792169,-10000.0,3720.091448115292,79.79368549884937,-9.148021713807532,1.02944
211,Gaia DR3 2990085317272573440,1133460.617776852,0.008096693727665603,0.0,139990551.19300476,79.74229985448142,-10.511819631829766,1.0304244
68,Gaia DR3 3206673847924850944,1139634.755657536,0.031381000418178685,0.0,36316074.70988584,78.71067164444018,-8.826296754195251,0.9931966
180,Gaia DR3 3206677868014304896,1147619.0875958137,0.013900308630679144,0.0,82560691.13911057,78.9810298864955,-8.77708719378283,2.185582
157,Gaia DR3 3206677872307745536,1147807.2138434742,0.055083418360844655,0.0,20837617.707825087,78.98092417844742,-8.776919978302814,1.033434
131,Gaia DR3 3206709655068509440,1150385.040423252,99.75141565971775,-10000.0,11532.518439112315,79.31148210375845,-8.821027272520464,1.0285956
176,Gaia DR3 3014172245486897152,1153224.8147977733,1075.7465512969418,-10000.0,1072.0227858573398,80.06967303764291,-9.70732704321856,0.9825139999999999
111,Gaia DR3 3182609287900310912,1156715.198029862,0.0062519277473853385,0.0,185017365.0061167,78.04085007409483,-9.409576990088826,1.7270126000000001
152,Gaia DR3 2990223748361102080,1157664.9719834544,0.005842675394208706,0.0,198139532.64132023,78.3041960806318,-10.583696797108145,1.5749738000000002
94,Gaia DR3 3206705497538955136,1159892.621293766,2203.336124771903,-10000.0,526.4256362219096,79.48399310720447,-8.873978051196417,1.1035696000000002
88,Gaia DR3 3206653511253975424,1166685.459519088,0.147887571969794,0.0,7889002.733491245,78.30897653778051,-9.020852454599897,0.9954915000000001
81,Gaia DR3 3014167332044208512,1175762.6124582686,1137.1440702151845,-10000.0,1033.9609933821107,80.13462883370815,-9.813105686129918,1.020788
104,Gaia DR3 3014475989870323712,1195576.063895799,79.07731139831321,-10000.0,15119.07831405231,79.96393367235278,-9.309434985216132,1.0517116000000002
291,Gaia DR3 3014114972099165824,1196752.8637607414,0.008191287967979148,0.0,146100694.84054402,79.98367852968109,-10.25324575816682,1.0243002
165,Gaia DR3 2990175472929662976,1200594.5248424376,73.27240728187992,-10000.0,16385.35663532569,78.33991457525613,-10.666238973026363,1.3542724
92,Gaia DR3 3014362701516627712,1203359.4507164925,541.3056528789228,-10000.0,2223.0683243680355,80.12891205667815,-9.576858840987665,1.0420052
105,Gaia DR3 3206683953984018560,1209630.2642163583,85.501229754328,-10000.0,14147.518903435748,78.91815419953991,-8.664196371891256,0.9725786
207,Gaia DR3 3014057312160734080,1213196.1677384234,915.5045292040514,-10000.0,1325.1667567316003,79.88353511400375,-10.501329681212397,0.9944335999999999
233,Gaia DR3 2990241654082321920,1215871.444661923,0.005519129817349001,0.0,220301294.7511971,78.08341958017908,-10.404760332273616,1.2113341999999998
210,Gaia DR3 2990171972533046400,1219584.6662189006,0.11236797510101136,0.0,10853489.75206303,78.37945554143256,-10.713983257375293,1.3392138
236,Gaia DR3 3206661448356572544,1223640.9284258145,1405.125259983791,-10000.0,870.8411721528157,78.392900848326,-8.880838051406588,13.454906
137,Gaia DR3 3206680616792889472,1224601.3863649275,0.00486817664197002,0.0,251552372.97826654,78.97463934461851,-8.707922811455772,1.6102041
72,Gaia DR3 3182521223891018752,1229060.6994908198,572.3635358503491,-10000.0,2147.3427682020815,77.88312722431945,-9.857353276747775,1.0103643
76,Gaia DR3 3182402304835221760,1234076.401117942,1786.6765911848993,-10000.0,690.7105668740639,77.96392134339112,-10.254527414438183,1.1238784
84,Gaia DR3 3206711613573571072,1259877.9503037196,191.89709010078508,-10000.0,6565.383298110602,79.42982738284437,-8.758620228672417,2.7103484
80,Gaia DR3 2990036178549865728,1263346.605655373,979.7236211326053,-10000.0,1289.4928512542003,79.79437286169912,-10.640380262107048,0.9799681
280,Gaia DR3 2990001234696214016,1265192.27693327,1399.4299537844781,-10000.0,904.0768875296765,79.43998732491042,-10.921622435515484,7.0021963000000005
107,Gaia DR3 3206727315974079360,1267004.6995834243,111.45307161901245,-10000.0,11368.055462073866,79.19673534572496,-8.674692865375624,2.4038901000000004
222,Gaia DR3 3014058858348996224,1267175.7427520307,906.5048868516075,-10000.0,1397.8697314617611,80.0100867143195,-10.452674417466179,1.0407917
190,Gaia DR3 3206774079577795456,1275651.0456406411,139.05477505829566,-10000.0,9173.73060440285,79.11478321933008,-8.667073868569835,1.0250177
87,Gaia DR3 3206656088236359552,1277750.1844387949,5612.574005675517,-10000.0,227.6585009207389,78.20351396561274,-8.975975365671019,1.6392328999999999
114,Gaia DR3 2990034086903436416,1284291.5163481135,366.0438570984677,-10000.0,3508.5727883220084,79.7507253529555,-10.694802407466412,1.0496899
258,Gaia DR3 2990245639809435904,1289340.9897505962,0.0748531546442852,0.0,17224938.559740894,77.9876768620429,-10.373743991763659,1.0130671999999998
133,Gaia DR3 3014461210886114816,1293274.935611625,0.015434685331134308,0.0,83790171.8023934,80.11448451576429,-9.46720462402047,1.0091629999999998
83,Gaia DR3 2990043909490672000,1295508.6100877335,0.28433723970464375,0.0,4556239.666086114,78.97199292956459,-10.975526070528776,1.0015863
124,Gaia DR3 3206712610007576704,1296524.3498062037,1010.6407098317493,-10000.0,1282.8736634031377,79.64168078958544,-8.8110021595416,1.0313991
267,Gaia DR3 3206687664835831168,1300941.2845602853,0.015435452552859224,0.0,84282678.47056432,78.51485664615431,-8.745005424187616,1.0160886
148,Gaia DR3 3182516035569058560,1311470.782276739,0.14235146149574066,0.0,9212907.043571027,77.82866217996731,-9.939278493128418,1.0287453000000002
98,Gaia DR3 3206728965240522496,1311476.6425893167,4707.694527691856,-10000.0,278.58150839543174,79.2386093808465,-8.643404324750202,2.2075543
168,Gaia DR3 2990152628000358400,1311501.5716602788,0.10780148881313584,0.0,12165894.795141917,78.39793259452073,-10.824050129303963,1.0245897
156,Gaia DR3 2989962481208615168,1312443.3498203582,1493.9309199256186,-10000.0,878.5167589179448,78.80686692651742,-10.978119924707425,2.038566
99,Gaia DR3 3014529556702262912,1314800.43852848,282.12190012391267,-10000.0,4660.3983524533105,79.97705364679103,-9.138899182235534,0.9850268
232,Gaia DR3 3014167886095191040,1317337.7350350353,0.29544620362504576,0.0,4458807.454188459,80.18712941695665,-9.772715523548207,1.0268316
103,Gaia DR3 2990239214540910464,1318325.5331265929,246.2366032729766,-10000.0,5353.897493725188,77.93427015522153,-10.4115080675985,1.0146004000000002
89,Gaia DR3 3206695498855053440,1327278.7981386725,0.1448788972275043,0.0,9161298.32251855,78.78012207840703,-8.635946700133786,1.0505236
86,Gaia DR3 3014058862646433920,1329171.2798919186,0.008444359074331166,0.0,157403453.38135627,80.01572684422197,-10.445166433757226,1.0336742
198,Gaia DR3 3182596506076860544,1331167.3315576513,0.3532761512309361,0.0,3768064.5209686663,77.86278827595848,-9.438564884358405,1.112558
310,Gaia DR3 3182571182950586880,1331456.7697913945,0.019683565708669627,0.0,67643067.80071633,77.80676665409766,-9.722150105088787,1.0439531
242,Gaia DR3 2989964096113258112,1332690.1427346098,1507.5645998319183,-10000.0,884.0020141645634,78.71076808925359,-10.985230074795425,1.0435553
100,Gaia DR3 3014173177494892416,1339417.9453709484,7833.999320483497,-10000.0,170.97498870963426,80.2073216273108,-9.687204615187571,1.1019253999999998
102,Gaia DR3 2990001032832954240,1343696.224146979,0.17361605154706697,0.0,7739470.009676528,79.44973301051613,-10.933352992533669,1.0371823
213,Gaia DR3 3182627258041291136,1349968.4988330584,0.1129632574247858,0.0,11950509.657814236,77.93591132583235,-9.226794292704943,1.0209247
96,Gaia DR3 3206730064751502080,1352986.027150343,0.14859206285694646,0.0,9105372.125110738,79.4510870439125,-8.677859400115313,1.0874373
97,Gaia DR3 3206696147395302400,1367131.1996410678,0.08590540793552016,0.0,15914378.762594601,78.73281121644712,-8.60909502509027,1.0737836
112,Gaia DR3 3014464543780859904,1367627.6965666695,328.9140105542615,-10000.0,4158.0098526725715,80.16762695043113,-9.351867198315778,1.0264992
289,Gaia DR3 3014483102336134144,1372838.3124688158,164.33014957406618,-10000.0,8354.147525740893,80.16476364014373,-9.238375054122294,1.0103549
259,Gaia DR3 3014560789704645376,1389453.8107572063,65.39363295644355,-10000.0,21247.539675348416,79.74935287644776,-8.783069224521485,1.0481753
192,Gaia DR3 3014559896351216768,1389471.9415599988,132.603555716559,-10000.0,10478.391277304845,79.78125582135338,-8.8019900928014,2.8926979999999998
149,Gaia DR3 2990235533751983488,1390871.7919189786,1191.3584413565618,-10000.0,1167.4671061508889,77.91378222309034,-10.49232937883104,1.0410572
134,Gaia DR3 3206728651707626496,1392279.9301843708,0.025484947012509,0.0,54631462.62383774,79.3464568544752,-8.604930784014348,0.99322885
226,Gaia DR3 3014554914189155968,1393770.6992315978,0.010462617589215668,0.0,133214340.23051989,79.83166828205543,-8.868852575758686,0.9781363999999999
135,Gaia DR3 2990023023066226176,1398814.213400182,0.36653825879255464,0.0,3816284.330067308,79.71560209872061,-10.847133428542717,1.4050383999999998
108,Gaia DR3 3182628391914734464,1406220.706669088,0.01059004728682288,0.0,132787009.2156093,77.9071496876622,-9.174701818200916,0.9985755
195,Gaia DR3 2990150566416071552,1410678.5574756488,73.69113651166766,-10000.0,19143.12391222645,78.39312177664151,-10.930269563644456,1.0649142
125,Gaia DR3 3206714358056315392,1418834.465392474,0.06327021205470773,0.0,22424999.368828624,79.65037184380186,-8.709595105105526,1.0386221
130,Gaia DR3 3206731641003231744,1421186.4738583558,286.4364688346561,-10000.0,4961.61148627596,79.39354485565767,-8.591975916155805,0.9937085999999999
153,Gaia DR3 3206698385074129792,1431270.2594640597,129.89428796424212,-10000.0,11018.73132295137,78.80680624797455,-8.535075731118685,1.0105515999999999
296,Gaia DR3 3182594135255790720,1432241.4191612008,0.047031709664038204,0.0,30452676.064555947,77.73841145714502,-9.554338441875538,0.9865994
109,Gaia DR3 3206698586935944192,1437202.9215922467,0.030849397963146136,0.0,46587713.74758055,78.79788283304384,-8.532425818326907,0.98066443
110,Gaia DR3 3014263234368656384,1437953.8647051277,336.702501297382,-10000.0,4270.695522499548,80.32658123279312,-9.687275966226837,2.0628830000000002
159,Gaia DR3 3206777756067750144,1438565.3884708532,0.1418109710387334,0.0,10144246.089944141,79.15015344823628,-8.523501618132372,1.0979148
263,Gaia DR3 3014263234370042880,1439331.8201273778,300.66700555866043,-10000.0,4787.12926100088,80.32625925448713,-9.687460788346089,1.0743483999999999
203,Gaia DR3 2989992404242797440,1439855.694559084,0.06617447072078676,0.0,21758476.93039116,79.25266858737363,-11.081361947055113,1.0102086
115,Gaia DR3 3182823039831297792,1443241.4861629691,1025.0694218580215,-10000.0,1407.9451160946512,77.92693818676135,-9.070960494836005,2.7320676
164,Gaia DR3 3182597738730685568,1443309.0694346456,0.0057809869070256075,0.0,249664822.39919943,77.7668790363128,-9.40710242295681,1.3244597
150,Gaia DR3 2990220763361420288,1446384.6059809772,193.8874929446124,-10000.0,7459.917006581564,77.9494245697583,-10.591574479871717,0.97988313
106,Gaia DR3 2989945125243721344,1450694.2159121728,0.048273273630721404,0.0,30051705.77428878,78.94453975020787,-11.114328747892554,1.0589606000000003
326,Gaia DR3 3182822936752090112,1456393.2393918948,0.030049782188735354,0.0,48466016.50037408,77.91913964931601,-9.071009102444489,6.757086800000001
132,Gaia DR3 2989989483665041792,1466581.473857264,0.0651797259825874,0.0,22500577.46866039,79.35893141632472,-11.080717999325923,1.014134
118,Gaia DR3 3206780504848858368,1469272.0628705395,1449.581774427891,-10000.0,1013.5834271580985,79.00835634572755,-8.485220429593406,47.39116
140,Gaia DR3 3206848330973817216,1471782.3187059967,0.04181516348494727,0.0,35197335.03459367,78.11947823517417,-8.82185361981464,1.0439838
120,Gaia DR3 3014555876261814912,1477610.314710321,204.77286217282133,-10000.0,7215.850279336663,79.93915561325733,-8.842294258807538,1.1500620000000001
185,Gaia DR3 3206882003514826112,1478197.6683066813,0.12092793315224724,0.0,12223790.068797776,78.49584020563394,-8.579357025393739,1.054176
123,Gaia DR3 3206783184908420992,1484021.904122503,71.92576280111686,-10000.0,20632.68912734366,79.24387577598662,-8.495613945047829,1.0236404000000001
307,Gaia DR3 2989984471440566144,1487151.0041476735,192.91218475552623,-10000.0,7708.953200816788,79.59204654817826,-11.04951840596348,0.99792516
139,Gaia DR3 3206784181340825088,1494264.294578096,209.23999177302218,-10000.0,7141.389568582247,79.257411479795,-8.450881786159298,1.0028565
271,Gaia DR3 2990017250630885248,1499016.7017178594,0.027795685758963466,0.0,53929833.38194709,79.9173078659052,-10.801131730319483,2.4086157999999998
136,Gaia DR3 3206793041855905536,1505820.302971688,72.7926786747477,-10000.0,20686.425206303993,78.87186306088469,-8.460283717835567,1.0513767
122,Gaia DR3 3206735527949857024,1515203.997495127,0.10090432984378431,0.0,15016243.602637269,79.40228099338152,-8.506082548136776,1.0536739
147,Gaia DR3 3206744770721039616,1515671.1028940699,63.63000654534107,-10000.0,23820.068316573917,79.68195184238657,-8.527005187953526,0.9955746999999999
126,Gaia DR3 2990016352980716032,1528235.5805012009,263.5926841440647,-10000.0,5797.716220629077,79.90790458491341,-10.859142810886253,1.0027407
219,Gaia DR3 2989987323298905600,1533825.1949486644,257.8494457244387,-10000.0,5948.530122449242,79.30737461079744,-11.157049419988716,1.4527948999999998
221,Gaia DR3 2990138261332218496,1539687.8842482306,303.8629591453603,-10000.0,5067.0469628109,78.18799970268151,-10.94057515494553,2.703689
224,Gaia DR3 3206783769023961216,1541568.3100460223,77.77831131377303,-10000.0,19820.028025898275,79.29403393799457,-8.452348559210263,0.9599426
143,Gaia DR3 2990138265629767168,1541732.1187467405,978.674247780962,-10000.0,1575.3271553251261,78.18781139420206,-10.94035381183976,1.0340817
206,Gaia DR3 3182600457447453184,1545461.6426605787,0.06303077163506257,0.0,24519161.079108126,77.66740022020136,-9.417514929813397,20.24019
209,Gaia DR3 3206851423350276992,1554885.5343844062,0.004691506075752569,0.0,331425667.85123163,78.04554852702758,-8.788105356696574,1.0419886999999999
182,Gaia DR3 3182826922482956544,1555464.5113412116,116.09083708250965,-10000.0,13398.684602779553,77.80901853916848,-9.018815909306273,1.0138489
183,Gaia DR3 3206737314657828352,1566969.8075399061,1142.3052040589853,-10000.0,1371.7610687335996,79.49577535711956,-8.46334099944778,1.0697007
129,Gaia DR3 3014050822467621504,1567541.0334012348,106.21604665571708,-10000.0,14758.04346665412,80.26448887506767,-10.442503836539736,1.4922282
268,Gaia DR3 3014051028626043520,1570991.5312596364,1380.6691909246433,-9669.91934528198,1137.847894040087,80.28347475404776,-10.411497241976086,1.0049965
138,Gaia DR3 3206850048960849024,1573029.8772313816,626.1653093780242,-10000.0,2512.1638865523973,77.9374589320117,-8.847961832658427,0.98165447
299,Gaia DR3 3182599010042227456,1573911.3179468657,0.28489718046916435,0.0,5524488.923881143,77.63923361210813,-9.422745538802797,1.3642459999999998
145,Gaia DR3 3014567730369463552,1573949.875643183,5356.8204022257005,-10000.0,293.821662378157,80.03180424645109,-8.831778319460284,1.0851811000000002
160,Gaia DR3 3182422164762996224,1576586.01748505,0.08906125701122596,0.0,17702265.50121929,77.6112074224234,-10.091785018528473,1.0444098
144,Gaia DR3 3206782802653978496,1576697.0113458494,253.11895862976465,-6995.42980682917,6229.0751347949135,79.09524933087566,-8.3930543747371,1.0407106
141,Gaia DR3 3206738173649681664,1580707.6029155103,194.5200510088647,-10000.0,8126.193647992998,79.41189105506923,-8.445172678101398,1.0389234
186,Gaia DR3 3206785383931657600,1581774.591485452,0.014293866778656667,0.0,110661069.95255671,79.32568547885003,-8.423381074332756,0.99237174
200,Gaia DR3 3206738173651294336,1582339.0718879094,154.26984314623644,-10000.0,10256.956509562071,79.41187166989027,-8.444942121628543,0.9593562
142,Gaia DR3 3206737344719993088,1591506.4695545877,311.01592697914816,-10000.0,5117.122087645656,79.51309431944857,-8.470379220343375,0.9826081
235,Gaia DR3 2990121459420965376,1596138.6818784813,0.032367975395117585,0.0,49312280.49930007,78.3275239715588,-11.078347519180854,1.0324422
146,Gaia DR3 3206738379809720576,1599988.6080325372,191.77510974005435,-10000.0,8343.046238905954,79.44120886084636,-8.437979663432444,1.0093019
214,Gaia DR3 3206884511778253824,1605865.2126126296,83.86618902562567,-10000.0,19147.94545060287,78.30451815333157,-8.542225238346658,1.2736491
171,Gaia DR3 2990119642650461824,1614079.7059436974,2370.237275561687,-10000.0,680.9781124386379,78.22024216170642,-11.116272795660697,0.97710717
158,Gaia DR3 3182827609676867584,1616405.5566730087,4263.473485233123,-10000.0,379.1287930537288,77.80792620094618,-8.977432377134267,1.0088071
234,Gaia DR3 2990012783863990528,1619428.7710437486,1993.187934677191,-10000.0,812.4817248133829,80.01153834722275,-10.880517894532533,1.0674576999999998
151,Gaia DR3 3182416495408202624,1623982.3346888311,237.78472702204704,-10000.0,6829.632647256853,77.54996184329687,-10.104744779533814,1.0151584
155,Gaia DR3 3182815652488808448,1632122.518724427,0.0065039357688180255,0.0,250943824.89897135,77.69332747702683,-9.14234484911182,1.045722
193,Gaia DR3 3014278107841059328,1639982.4680235418,0.14950996189767413,0.0,10969051.474616518,80.41288397799974,-9.37585568809851,1.5425758
304,Gaia DR3 2990136788161055232,1643121.1215503563,173.8238496303092,-10000.0,9452.794452803613,78.0320407262152,-11.01057321863237,1.0144002
282,Gaia DR3 3206801807886857472,1653613.7645291176,3187.7510684027875,-10000.0,518.7399295132714,79.03606748890066,-8.31514480091739,1.029367
163,Gaia DR3 3182787340065080448,1659238.1435699873,3554.2940295183903,-10000.0,466.82635983124203,77.55145223959535,-9.396050136627464,2.5277333
227,Gaia DR3 3014247287155366656,1660412.1843590848,404.41181601053086,-6928.264040894426,4105.745971368571,80.49575323270135,-9.75654272576514,0.9988986999999999
318,Gaia DR3 3206742567401026432,1660559.74958953,213.04377942682,-10000.0,7794.4531122061135,79.84280961285923,-8.524310776089461,1.0075654
316,Gaia DR3 2989970040350504448,1660684.189531934,73.0244359061239,-10000.0,22741.48603717824,79.4663168131397,-11.287110326544486,1.0749183
239,Gaia DR3 3182828636172680832,1663995.346343409,0.12502007056841663,0.0,13309825.684611142,77.76974617280749,-8.95846671183841,1.0327584
162,Gaia DR3 3014582986095354624,1665281.8838638435,198.84949882007407,-10000.0,8374.584264708901,80.00185240513248,-8.691876709115755,1.0448962
161,Gaia DR3 3014271613850356864,1670671.5050233998,388.64345185339414,-10000.0,4298.7254694660805,80.49098337128216,-9.571163363615677,1.0010594000000002
285,Gaia DR3 3206809710626395008,1684059.3845387332,112.00390843444043,-10000.0,15035.719807264302,79.44554192886295,-8.334308433049031,0.98708636
217,Gaia DR3 2989875546773177600,1686986.2605678437,842.232916964406,-10000.0,2002.9925529960476,79.3657283909816,-11.346470018539355,0.95330113
189,Gaia DR3 3206863071302561152,1695995.0038153904,0.31762135561257876,0.0,5339675.603815803,77.92065738686455,-8.732301384121202,1.2898608
205,Gaia DR3 3206865854440479744,1704092.5097874454,0.00871163042029939,0.0,195611203.3651769,77.96264421865638,-8.681817056485844,0.9979268
301,Gaia DR3 3014583226613517440,1705687.4236338644,0.02979556350074888,0.0,57246355.605625436,80.0208973246213,-8.661408036206849,1.8758771
228,Gaia DR3 3014074530687205376,1705855.9724256683,296.05171245978516,-7004.93885728738,5762.020284403479,80.43842732198952,-10.353171148176244,1.1588789
270,Gaia DR3 3182476659310053504,1707391.337146726,0.007092223765078172,0.0,240741323.6950945,77.46619106289054,-9.86559673448808,1.6733508999999998
248,Gaia DR3 2989263462394524416,1708249.0669822232,0.05785780562083672,0.0,29524954.30222504,80.10305967278802,-10.883050822476687,0.9340808
297,Gaia DR3 3206809740688989312,1709862.317138256,309.7948516011527,-10000.0,5519.337420557359,79.45447850065315,-8.322683478322416,1.0810063
257,Gaia DR3 3182478411656704896,1717961.0316344423,0.010431291924255936,0.0,164693025.95584145,77.45580182458536,-9.830372229203256,1.0105644
315,Gaia DR3 3014198878580062848,1728331.7808026413,274.7141059361594,-10000.0,6291.383454493185,80.60507163516876,-9.844012750575722,0.95940185
179,Gaia DR3 3206898083874906368,1729163.467281089,0.010163550253400377,0.0,170133804.0516472,78.2340983719041,-8.456048040434283,1.0655921999999998
241,Gaia DR3 3206803968253077248,1729314.5848929377,648.3982263185674,-10000.0,2667.0563161647215,79.17098995080481,-8.22636179449262,1.0370977
237,Gaia DR3 2989248687706836096,1729538.7124956115,903.5366548248588,-10000.0,1914.187657202313,79.95983969359565,-11.14090718267191,1.0109861
181,Gaia DR3 3206894407379798656,1731196.9198937048,0.013384090761115275,0.0,129347368.51332043,78.43682313801511,-8.357704755798867,1.0354681000000001
229,Gaia DR3 2989260168153336704,1732608.8334996568,2507.43200488854,-10000.0,690.9893588826048,80.05386936512528,-10.993007746840732,1.0118711
194,Gaia DR3 3182841143117479040,1732821.3181770246,1554.7439619814893,-10000.0,1114.538059352602,77.69074310042873,-8.91646495217511,1.0615417999999999
243,Gaia DR3 3182834138028033152,1744474.9633349087,290.69878089684585,-10000.0,6000.971032465161,77.64470092036716,-8.990339933784421,1.0307636999999998
260,Gaia DR3 2989909120534360576,1755533.6484465234,323.6414914050067,-10000.0,5424.315778626909,78.7050838847057,-11.436923654085483,0.9908851000000001
223,Gaia DR3 3014096623998767360,1756910.008190732,0.018655175724145275,0.0,94178153.78264031,80.55602478006794,-10.102624702140528,1.0404445
191,Gaia DR3 3014198053946355456,1768589.530423404,0.01512609967725923,0.0,116923038.20279089,80.59132737016496,-9.899920157910136,1.0288651
215,Gaia DR3 3014564672354791680,1777811.364199222,0.019518958565981216,0.0,91081261.23581694,80.28199778698529,-8.849530890073579,0.98590624
196,Gaia DR3 2990139743098570496,1778278.7501178076,0.02054480787988314,0.0,86556114.83517668,77.93402326277995,-11.002067367759446,0.9664493000000001
212,Gaia DR3 2989970143428803840,1780930.514369161,3365.3055006046684,-10000.0,529.2032221292149,79.54072325628141,-11.32655716998843,1.0163620999999998
201,Gaia DR3 3014569173480512384,1783736.1012157963,0.007786350385408173,0.0,229085002.97630647,80.21367413143784,-8.756496898350541,1.028484
261,Gaia DR3 2989876513140615168,1788139.3907668858,0.25942068836316323,0.0,6892817.2307663765,79.21994784559269,-11.40449770434398,1.0788151000000001
240,Gaia DR3 3014261825620686464,1788416.8443760816,117.23223718740286,-10000.0,15255.333236686327,80.6797509327519,-9.518819124650488,1.0464891
199,Gaia DR3 3182488994456133120,1795794.5116141678,0.13364184396766499,0.0,13437367.057346689,77.38561063887356,-9.812622528059128,1.0310336
284,Gaia DR3 3014260210713001984,1799443.1094126063,99.00139027523481,-10000.0,18175.93777632774,80.60250992507463,-9.560816770123065,0.9767453000000001
238,Gaia DR3 3014523818626876544,1818404.5415310431,856.8933546752689,-10000.0,2122.089676165305,80.35789871861542,-8.817702171084198,1.1323911
322,Gaia DR3 3182844377230054784,1826705.7221006684,113.42950686895783,-10000.0,16104.325695526599,77.60907697419138,-8.88598106683082,1.0129248
231,Gaia DR3 3206991473643150464,1827113.237350823,216.1262638452925,-10000.0,8453.9158029341,78.63340241572472,-8.20406665987012,1.0409315000000001
218,Gaia DR3 3014259381783494400,1827306.8266448944,0.0529383853870371,0.0,34517615.39920979,80.63022465317147,-9.577416103066053,1.0389471
254,Gaia DR3 3182779334245416320,1833199.008997842,123.93672632767417,-10000.0,14791.41061182364,77.37489070888275,-9.495695947443373,1.0389547
305,Gaia DR3 2990133764502589824,1837637.8708338954,0.18837249783141577,0.0,9755340.572478324,77.88552669655502,-11.030233580301692,1.0601042999999999
272,Gaia DR3 3014085319646115072,1845797.8098221642,148.70854925893798,-10000.0,12412.183556495993,80.75349767434423,-10.139544260496614,1.0267226999999999
317,Gaia DR3 2989213507631080576,1850655.314647032,93.57409162806007,-10000.0,19777.432860401666,79.60573368110043,-11.444362819071785,0.95090824
269,Gaia DR3 3014080028245322752,1857511.777216824,136.00855428001177,-10000.0,13657.315799362259,80.64732381565706,-10.238035599692925,1.0591103000000002
249,Gaia DR3 3182496553596097024,1860201.7046469133,5388.119499604063,-10000.0,345.2413601412528,77.32184062349319,-9.639970882355572,2.2569627999999997
253,Gaia DR3 3014071919347081472,1860881.9929254777,0.01956935044399902,0.0,95091658.67567775,80.581800583994,-10.36633408643518,1.0499756000000002
265,Gaia DR3 3013278930945089536,1863187.7619083098,259.25692310474665,-10000.0,7186.646125378618,80.31543915730701,-10.876334756562374,0.9286376000000001
264,Gaia DR3 3206998517387697920,1865457.600277754,5058.804752618586,-10000.0,368.7546152699684,78.87687645262926,-8.124939145357782,1.0176699
256,Gaia DR3 2989861601016204288,1872981.4156357339,69.73294703739352,-10000.0,26859.346911458775,78.70131998074105,-11.48827525554501,1.2029988999999999
283,Gaia DR3 3206752639101085696,1874127.1815971856,138.57214244543485,-10000.0,13524.559471505287,79.94926911126527,-8.412107187174136,1.1747625
313,Gaia DR3 2989216737444282368,1874392.048293012,1818.2171471116353,-10000.0,1030.8955953201819,79.5745196599008,-11.411741510341885,1.0954633999999999
273,Gaia DR3 3182466763703603328,1876517.0533830838,0.08705191893205597,0.0,21556297.395898942,77.33035387480258,-10.051676328353777,1.0364099
247,Gaia DR3 3206911174935188096,1889119.9921737465,0.005032155891599408,0.0,375409671.8918049,78.380188649175,-8.227224749793365,1.3335121
255,Gaia DR3 3206912682465315072,1889902.1322321668,684.5710117672546,-10000.0,2760.7101378033653,78.39451349269866,-8.212304018870764,1.0626817
252,Gaia DR3 3207004942660553472,1891255.933090229,0.009516699219289571,0.0,198730241.39050314,78.66210761747547,-8.141808667171928,1.0539906
250,Gaia DR3 3206765828943958528,1900880.1883275178,0.04515340394924764,0.0,42098269.94359283,79.86146276778068,-8.330409692074525,0.9933771999999998
325,Gaia DR3 3206829433116190464,1928403.2966392597,0.014569552594646132,0.0,132358443.00036292,79.36917756043398,-8.113381381732577,1.0172329
281,Gaia DR3 3182779707906131328,1930683.552181199,0.057579784621367994,0.0,33530579.61013487,77.2896153656354,-9.51369174906216,1.0255417
279,Gaia DR3 3182369280830602496,1932682.6966665965,0.04395888391757504,0.0,43965690.76436214,77.43430981687995,-10.563867770308423,1.0105249
290,Gaia DR3 2989906199956468224,1943253.1081790202,214.14402290915294,-10000.0,9074.514813814874,78.37177253137469,-11.444217174869687,1.7216167000000002
266,Gaia DR3 3182369285127877760,1943280.130382713,0.00836173703691343,0.0,232401488.08841714,77.42534058172127,-10.567225878877338,1.0006575999999998
292,Gaia DR3 3206923922398047488,1954490.7984025183,0.009886544197157371,0.0,197692010.4159837,77.8287729133464,-8.498949897060562,1.0155742
286,Gaia DR3 3013286593165342720,1962828.2832328791,2746.5558714487797,-10000.0,714.6507754082234,80.50965360971016,-10.770032823568883,1.1866405
311,Gaia DR3 3207001124431592064,1963695.9978761899,86.15688932167272,-10000.0,22792.09490194794,78.97843442057409,-8.029136296051885,2.105654
303,Gaia DR3 3182839085828253568,1977118.1714714132,0.11472873314564877,0.0,17232981.810767934,77.46529619708491,-8.912334362924785,1.109106
278,Gaia DR3 3014258217846366976,1992349.301079484,0.6581364203176593,0.0,3027258.84721263,80.77507678786483,-9.541393972477707,1.256066
287,Gaia DR3 3182439172835585792,1998006.2868928004,0.019063344600648787,0.0,104808800.80323374,77.24386059932607,-10.18824088996767,1.0161145
302,Gaia DR3 3182479889125525120,2006940.4898715382,0.009634546156943468,0.0,208306697.29317427,77.20374330487199,-9.981611208960132,0.9609556999999999
295,Gaia DR3 3014306317185260032,2011522.567527483,1326.1503552024783,-10000.0,1516.8133535057277,80.70559203189991,-9.188326708089187,5.799041000000001
323,Gaia DR3 3206834037318681088,2016196.2089465656,512.0595525380629,-10000.0,3937.425244687132,79.31320145841725,-8.020737627422887,1.1658485
293,Gaia DR3 3182364749642315008,2018452.1574420556,0.011354150366339286,0.0,177772188.34673834,77.33492019962983,-10.5320670822461,1.0194994000000002
306,Gaia DR3 3014081093395826560,2021376.7454517812,4682.948438473019,-10000.0,431.64616736862826,80.80228421272716,-10.19807950710062,1.1864636999999998
314,Gaia DR3 3206916393317600896,2025519.5270441892,0.009451397886359732,0.0,214308989.1461898,77.6543431214547,-8.581935720957063,0.98751605
321,Gaia DR3 3013320055255731072,2026404.3946978955,2640.2200175818875,-10000.0,767.513457667755,80.73959655523437,-10.436996618973126,5.869914499999999
319,Gaia DR3 3013288586030044032,2048986.1839642043,0.2042202644766337,0.0,10033216.778047232,80.60431305613612,-10.72301595747708,1.0564015
320,Gaia DR3 3207022294327381120,2050512.0157036781,0.22353969479682084,0.0,9172921.245899636,79.0869296346724,-7.966144481884202,1.0028839
0,Gaia DR3 3014390365402220544,,,0.0,nan,79.0019867508217,-9.80983621905984,1.4098108


==> anc/HD34700.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
87,Gaia DR3 3237512159787015936,3183.8183257521678,127.72638432473249,-3053.930337353698,24.926864896273933,79.92465173612665,5.646690043916947,0.9203096
45,Gaia DR3 3237512816916800256,42418.62489374635,0.010312539154755997,0.0,4113305.584317077,79.91374001439675,5.677669636872902,0.98660934
2,Gaia DR3 3237512954355750784,58067.998264919355,0.025750812101090655,0.0,2254996.7759059505,79.92941339376694,5.690728724622371,1.0540501
272,Gaia DR3 3240516575309659904,148682.45242428745,0.13836340140629425,0.0,1074579.3389950863,79.88361140793131,5.756446923049661,0.97794104
95,Gaia DR3 3237472169346322432,199811.77885594385,1430.1121933265626,-10000.0,139.71755488019764,79.97244214698584,5.488364024162746,0.97194433
1,Gaia DR3 3237494842478240896,199935.65323425262,1381.6722641108327,-9886.650334358515,144.7055560335215,80.08325047165569,5.5148312938984025,0.9961601999999999
201,Gaia DR3 3237517726064497152,261388.3079320547,604.2404891091221,-10000.0,432.58985891104294,80.13432110972144,5.759706605792793,1.1025975000000001
220,Gaia DR3 3237522059685494272,279588.97411902936,0.2880156798766647,0.0,970742.1979204608,80.05218473085786,5.824931246322834,1.1455768
265,Gaia DR3 3237470416999845888,281258.3554447445,135.24218897782444,-8446.034047902804,2079.66432346686,79.99571086194446,5.412525987525745,1.0993456
3,Gaia DR3 3237495087290922880,306160.703021514,5372.854922674698,-10000.0,56.982871755841494,80.13101406349159,5.516130190164727,1.1126548
180,Gaia DR3 3237482408547539456,320750.64015963336,0.2583191086209023,0.0,1241683.7525959136,79.76130417253239,5.448680943845779,1.0717188
189,Gaia DR3 3240523211033788416,329447.8917449389,6398.245661061511,-10000.0,51.49034738536147,79.853882628524,5.903653358054849,1.0912385
136,Gaia DR3 3237469145689364992,347723.9271822938,67.27478794541321,-10000.0,5168.710861852692,79.85814946612885,5.365066783913293,0.90603924
7,Gaia DR3 3237497178939342720,355314.13171168574,108.09251688210992,-10000.0,3287.129784379114,80.21752843250984,5.586974653911827,1.038083
102,Gaia DR3 3237521578649140352,356430.8223091845,0.32268280417960665,0.0,1104585.7346361524,80.13423300761484,5.832275853611941,0.99848753
4,Gaia DR3 3240491565715620608,363833.17941616266,0.011004478038213828,0.0,33062284.11313342,79.63442945469255,5.6572413805450905,0.96523327
120,Gaia DR3 3240523378536972800,364698.9901948476,0.035441484022509843,0.0,10290172.66780413,79.82447720758921,5.917126746007612,1.0595784
229,Gaia DR3 3240529391491244928,384923.0903420762,0.034821857748657065,0.0,11054065.326452065,79.85646351900061,5.943056775539535,1.002178
16,Gaia DR3 3237443234150713984,396510.978047764,557.1350697511831,-10000.0,711.6963184974984,80.20564777441122,5.404285247567273,1.0036018
204,Gaia DR3 3237504050887958656,399704.57684303453,347.72202301018115,-10000.0,1149.4945686294116,80.27350042289292,5.682724044884725,1.0437934000000002
40,Gaia DR3 3237523124838934144,415169.2705744963,1650.3062243643817,-10000.0,251.57105053905948,80.17464948403283,5.860994040927402,1.0078833
116,Gaia DR3 3240530220421063680,415540.2790911976,0.1288477453631681,0.0,3225048.897207807,79.83718837283187,5.963312581389553,1.0624013
160,Gaia DR3 3237462170661654400,419967.0406779343,5350.407498110961,-10000.0,78.49253366705429,79.85110451590177,5.305317097191387,1.257048
252,Gaia DR3 3240535786697106816,422467.0926912496,2764.6767755487035,-10000.0,152.80885506313948,79.73284736916924,5.931183171878512,1.2119018
6,Gaia DR3 3240509806440106496,427457.4763241661,711.5619190357681,-10000.0,600.7312433237157,79.58864008236434,5.8040767737739,1.0320970999999999
5,Gaia DR3 3240484693768014848,457149.1259880633,0.011182434308836402,0.0,40881002.59411515,79.5701791504543,5.5608563650202445,0.94626546
14,Gaia DR3 3237519031734581888,460872.6209061644,0.11729708002394877,0.0,3929105.6589990743,80.25072721313428,5.805584523008423,1.0876058000000002
39,Gaia DR3 3240530868960155520,470907.3926213884,0.06590010775742404,0.0,7145775.760409707,79.92829273814796,6.018402189726922,0.9764785
56,Gaia DR3 3237480239588225408,478086.8205212075,2757.6003819722796,-10000.0,173.37059555354145,79.60238957553504,5.439720613624291,0.9775868000000001
156,Gaia DR3 3240528880391445504,500254.57851751585,0.008629334350727083,0.0,57971398.27770908,80.04171570560895,6.023371082719265,1.0880147
253,Gaia DR3 3237500962805450496,513670.7341759845,0.06938668998009843,0.0,7403015.395651761,80.32884353563439,5.670943424153083,0.9847046999999999
109,Gaia DR3 3237457944413837952,513777.58357986744,1407.0144495588654,-10000.0,365.1544472346746,79.92053888590651,5.23667964731828,1.0067363
233,Gaia DR3 3237507113200311808,523622.29026246985,0.0576516531932451,0.0,9082519.94972837,80.31732815304025,5.7731704265547785,4.240857
20,Gaia DR3 3240543517640089984,537182.3812131224,0.2863779593928709,0.0,1875781.1612037593,79.80158042213084,6.0534294146325935,1.0226883
12,Gaia DR3 3240495444069173760,552535.8402674389,493.3168934885304,-10000.0,1120.0424059272264,79.4872076256315,5.704906490214019,0.98083806
53,Gaia DR3 3237444097440210816,563482.85236191,423.07240776198336,-10000.0,1331.88277473042,80.30586926081453,5.407760314303008,0.96737504
22,Gaia DR3 3237478452881814016,575312.3094034749,3616.514569891995,-10000.0,159.07921792795548,79.53273862214533,5.3888861463654365,2.5718946
17,Gaia DR3 3240488920015830272,582533.7536382325,2830.5856298807503,-10000.0,205.79972832787047,79.45610734167751,5.618135634968296,0.9601008
228,Gaia DR3 3237456501305089792,591948.5637073533,5454.558844958905,-10000.0,108.52363693068071,79.82139714057064,5.1727299783339244,1.1006681
23,Gaia DR3 3240545613583139072,594470.1306826711,0.34881121645913327,0.0,1704274.6982659579,79.83249214139438,6.1076928377470185,1.0552055
104,Gaia DR3 3240489229253313152,595600.8949974267,151.86516669631604,-10000.0,3921.9059113696994,79.44765734573491,5.646176068754246,0.96647364
362,Gaia DR3 3240540798924623104,596787.5492090565,0.06087087764671375,0.0,9804155.489144249,79.69070697145231,6.057502786362223,1.0498998
41,Gaia DR3 3240544342272825984,600759.7226130563,0.2994136752596791,0.0,2006453.8538262227,79.81242446697767,6.1084548196997694,0.99826664
8,Gaia DR3 3240485857702009088,611577.946280265,575.5920921708097,-10000.0,1062.5197159567235,79.42894531303229,5.539893573251963,1.0246532
54,Gaia DR3 3237450935027301760,617013.557882628,3404.774108603255,-10000.0,181.22011569682263,80.42424034394477,5.524495792198856,1.0203993
31,Gaia DR3 3237407053347099392,619094.6913172004,1354.6881642866156,-10000.0,457.0016241658229,79.91962138759722,5.0620334571746834,1.0317721
119,Gaia DR3 3237450419632045440,622555.2331353636,330.0835906948899,-10000.0,1886.0532625228786,80.41493736757023,5.462502073221155,0.976721
32,Gaia DR3 3237441417380602240,631231.1345972731,134.5178537096889,-10000.0,4692.545392224077,80.38954156668781,5.4208355718777455,1.8637881999999997
25,Gaia DR3 3237503157535509504,637528.4266269779,1737.0175825633517,-10000.0,367.0247400064681,80.41984572626683,5.742900922458005,1.0480874
9,Gaia DR3 3237899776290325120,639345.8660501114,0.007556196608985193,0.0,84612126.8588823,80.30054937392337,5.98267831006558,0.92100364
15,Gaia DR3 3240488851294716672,642976.8255841702,3011.9563594091155,-10000.0,213.47481465843984,79.40184763560661,5.625943541685334,1.0525912
296,Gaia DR3 3237438359363125632,643792.626983299,5781.436564048972,-10000.0,111.35513117736696,80.30104159313619,5.2909396212421385,1.0308603
13,Gaia DR3 3237409084867404032,644411.4895789932,1224.152628949105,-10000.0,526.4143329351009,79.99813841298426,5.135722535695956,0.9341427999999999
259,Gaia DR3 3237901558701021696,645994.1127675168,787.7539328975538,-10000.0,820.0455571086654,80.3042454637157,6.012184578477937,1.0912248
75,Gaia DR3 3237378917015425792,656121.8458534519,0.32384364565423246,0.0,2026045.1444954164,79.58218613564381,5.252057468314091,1.0156571
71,Gaia DR3 3237378740922834176,657517.9525285476,1142.9635181117023,-10000.0,575.2746628473649,79.55799413028242,5.226729419396002,1.0068016
89,Gaia DR3 3237412001148939264,659569.5967527562,1470.363456197862,-10000.0,448.5758905205,80.10280801118546,5.137520496371558,1.0038455
10,Gaia DR3 3240908040103600896,660054.846916974,0.19759952552240753,0.0,3340366.557925387,80.11894814651221,6.130088019021739,1.0417836999999999
111,Gaia DR3 3237903173609611776,660438.8397388445,182.22171895685324,-10000.0,3624.369496235651,80.32312368359862,6.093917512082321,0.9578528000000001
11,Gaia DR3 3237412520840711296,669623.46844713,107.10077650843594,-10000.0,6252.27463588358,80.16968261347637,5.169486343263482,1.1928312
333,Gaia DR3 3240906214741648512,683268.9168688308,63.13540816380199,-10000.0,10822.27765275739,80.2057843412718,6.112971668222049,1.1006124
138,Gaia DR3 3237366616229096832,689424.3054963415,2228.567478012526,-10000.0,309.357608552729,79.6220280227018,5.186332428049068,1.0538431000000001
63,Gaia DR3 3237437225491766144,691432.7221485272,3889.957197115882,-10000.0,177.74815688490708,80.32741939294493,5.233916071848097,1.0944617
169,Gaia DR3 3240502217233468416,698505.1232030508,0.634066324306273,0.0,1101627.8525235981,79.3722123664653,5.705418636800848,0.9439825999999999
18,Gaia DR3 3237439905551323648,703732.4593690496,0.3691976549457638,0.0,1906113.0262932738,80.40492857616427,5.365240835897742,1.0100423
213,Gaia DR3 3237878572035528192,709947.3682394921,0.016847934078886916,0.0,42138541.43275446,80.47177290770667,5.767494453471401,1.0379348
365,Gaia DR3 3240905600562883328,728043.1975984897,0.011430434465719501,0.0,63693396.762995414,80.2422362990135,6.125583883369763,1.0088097
29,Gaia DR3 3237383589940546688,751662.3626163877,158.7450804626703,-8779.988701388238,4735.0277591320055,79.42706039857543,5.309578361859943,1.0480305
145,Gaia DR3 3240511837960192896,756667.6330021229,6979.697503961457,-10000.0,108.40980322895972,79.34098212263198,5.8046331741938575,1.1421447
48,Gaia DR3 3240386283181711872,758623.0821800178,940.58763047335,-10000.0,806.5416316374917,79.39773228418751,5.346217663349188,0.98006654
60,Gaia DR3 3237406782764478976,761322.3121959795,86.1483496558441,-10000.0,8837.340648281743,79.85601575976763,5.04162509942023,1.0437604999999999
363,Gaia DR3 3237377473907125504,765480.7944619356,131.4753769444218,-10000.0,5822.236925668029,79.49025744292699,5.186732436653392,1.0019851999999998
70,Gaia DR3 3240550728889337728,766382.6549439913,0.10285233789577228,0.0,7451290.564932247,79.83012993035534,6.2455588676116855,4.2205224
122,Gaia DR3 3237405339655438080,766411.2494127295,0.08949596757823558,0.0,8563640.018113086,80.03021062172064,5.0474111370416,15.226439000000001
273,Gaia DR3 3240505412689142144,772028.8427406709,0.5921006859311889,0.0,1303881.0139638858,79.31598322976565,5.725775717407907,1.0814476999999998
24,Gaia DR3 3237401044688225792,773416.0755192142,0.3668302967423033,0.0,2108375.677766157,80.27922123114513,5.14669941761358,1.1054006
19,Gaia DR3 3240502045434251392,775026.0592407344,0.23018879702096295,0.0,3366914.76418878,79.3109730746037,5.702655249525706,1.0220544
101,Gaia DR3 3240925460491551744,778775.4615261337,0.006912608711780551,0.0,112660139.46354799,79.9399798603091,6.262205239017874,1.0753511
26,Gaia DR3 3240387386988121856,779586.3343861178,1992.2306149463357,-10000.0,391.31329904149544,79.35904212361365,5.37716815412305,0.9843269
46,Gaia DR3 3240387421347862912,785140.9901561012,5984.312166962655,-10000.0,131.1998719736909,79.3331535462339,5.3854085532313585,1.0661846000000001
307,Gaia DR3 3240391544517625984,789432.9278091803,3482.350220616447,-10000.0,226.69544353566903,79.31474939039234,5.470600189363211,6.4765167
21,Gaia DR3 3237376644979313536,800589.5692543037,0.2959568812308809,0.0,2705088.545076776,79.50333475500875,5.168902344059412,0.99975365
150,Gaia DR3 3237383693018825600,805371.7603565687,1605.6828971542773,-10000.0,501.5758477492128,79.37236389878153,5.306620863537619,0.94970953
200,Gaia DR3 3240391063480741888,816949.5050363662,0.012832642835482942,0.0,63661828.31625745,79.31314406451705,5.42642288870484,1.0196526
30,Gaia DR3 3240384878728036864,819275.4751748034,189.49256843712948,-10000.0,4323.522985264858,79.32095349726437,5.315063192771646,0.9775427
27,Gaia DR3 3240973250590711552,827474.6485996175,0.09739530693985904,0.0,8496042.310442923,79.79677690423344,6.288877627719134,0.99718523
49,Gaia DR3 3237392076796513920,827868.5583890774,1965.9738049621399,-10000.0,421.098468504274,80.19373870320786,5.02604550985946,1.0158643
47,Gaia DR3 3240560830651800320,828082.5918713942,0.05876091376070375,0.0,14092404.948698618,79.32659982775104,5.920169832580349,0.99201065
35,Gaia DR3 3240926452627058176,831606.6054572668,0.051584401106740035,0.0,16121280.612262623,79.84628306052707,6.299897478407729,0.9057905
42,Gaia DR3 3237433991381011840,838495.9822235593,4689.959160452387,-10000.0,178.78534834462806,80.54171285959139,5.353768367358091,1.0478861
197,Gaia DR3 3240563137050505984,840457.3115203219,119.99932971636343,-10000.0,7003.850050720032,79.32189705974798,5.954312260488646,0.87644595
206,Gaia DR3 3240563132755403776,841893.9003612972,125.28450828505733,-10000.0,6719.856364409819,79.32223265271004,5.953016827111857,1.3108078
28,Gaia DR3 3237311743727953152,843349.2507475032,200.72774081940747,-10000.0,4201.458389880725,79.71920878192525,4.9827593176222615,0.9506924999999999
164,Gaia DR3 3237433926958194176,850113.0964322013,109.72049337156527,-10000.0,7747.988277388783,80.56089072357113,5.352536237767704,0.9281853999999999
196,Gaia DR3 3237903792084040704,856493.6994489831,0.2369513666682649,0.0,3614639.2042046576,80.48676092432437,6.0226603611196206,0.88022864
85,Gaia DR3 3240404326339950208,861143.8435778805,564.9460582232348,-10000.0,1524.2939233635739,79.216810310497,5.513940154269488,0.9629110000000001
59,Gaia DR3 3240973559828366976,861669.4482825373,0.0461482876372672,0.0,18671753.43656074,79.79645088601136,6.316409623939105,1.0128133
100,Gaia DR3 3237884378831587456,862673.285487723,0.012431805825170145,0.0,69392435.62999555,80.55664485482488,5.900935327798761,1.0313054
81,Gaia DR3 3240598802458809344,866159.8010169218,111.72622581696827,-10000.0,7752.520007575294,79.660978574776,6.295719622217961,1.0401748
50,Gaia DR3 3240916522666082816,866854.1684261387,2172.619933775681,-10000.0,398.9902490306617,80.25688051588659,6.257962088572239,1.0001309
268,Gaia DR3 3240593025727137280,868817.4820762126,0.045209790606000215,0.0,19217463.08554908,79.47015054909204,6.16436078131804,1.0466360000000001
303,Gaia DR3 3237308990653916928,869023.5084122327,1927.2262645815158,-10000.0,450.91929493859163,79.84365775525657,4.941410667502128,1.011252
125,Gaia DR3 3240598798163710464,871394.6327978098,269.5112324303832,-10000.0,3233.240503335599,79.66095205384313,6.297432882593838,1.0759417
238,Gaia DR3 3240564064763426560,883393.9440874063,0.034537717000662875,0.0,25577658.884356815,79.33767216909322,6.030104645717069,3.2402007999999998
94,Gaia DR3 3237881359469290880,884166.0902496635,0.09641658528058197,0.0,9170269.696615485,80.58017084022346,5.887262888584418,0.98724854
34,Gaia DR3 3240599386572639744,908842.5989566392,403.2828637762157,-10000.0,2253.6107546115863,79.71585576128777,6.3483598096467,0.8808148000000001
68,Gaia DR3 3240593717216577408,916015.8674319236,0.23908575983610192,0.0,3831327.5874726744,79.45959662735004,6.204472870832169,1.0003376
44,Gaia DR3 3237362488766260352,916723.6061706754,0.05209048573099377,0.0,17598676.482013028,79.55186911518929,5.020325779510454,1.026562
235,Gaia DR3 3237903590220591744,917450.5157826169,0.2695714838914299,0.0,3403366.3447581897,80.5462003706377,6.0190908231948255,1.0355597
37,Gaia DR3 3240405425851378048,918696.2083072793,231.07312750504184,-10000.0,3975.7812525700724,79.18249257882951,5.543324148156411,0.97530967
61,Gaia DR3 3237909598880070528,919103.4383609379,0.0565286240577749,0.0,16259080.309854545,80.44596926340961,6.151837176160708,1.0238312
185,Gaia DR3 3237352288219092992,925733.0041430263,60.77842529552246,-10000.0,15231.276553182186,79.56670169755084,4.925601140766138,0.9187559000000001
133,Gaia DR3 3237394619417041792,926351.3263180953,0.007648899099478996,0.0,121109105.28041789,80.26322350177416,4.994858061022,1.0140648
151,Gaia DR3 3240913533366070272,926816.6151772973,0.0802141969769222,0.0,11554271.564221287,80.34251889346648,6.247881587790678,1.0075280999999998
226,Gaia DR3 3237911389880260096,937987.0907276167,2884.5364913950816,-10000.0,325.1777516165057,80.43385197190155,6.192580179168242,1.9162781000000002
313,Gaia DR3 3237296144406540032,942942.6482683831,838.4321328412367,-10000.0,1124.6499404465646,79.99427734109605,4.898576196730817,0.9790573
38,Gaia DR3 3240594571915475072,952890.6566751787,0.4610203713934418,0.0,2066916.5958871853,79.44846095780062,6.233114000204152,1.0492488000000002
33,Gaia DR3 3237433063668077056,959301.1707181114,0.03458729225038865,0.0,27735654.001863413,80.62491149013334,5.3541178618132355,0.9985526
92,Gaia DR3 3237387124698328704,963260.7557438223,2456.811546565518,-10000.0,392.0775922314456,80.22545257586849,4.9104942751362755,1.0359178
113,Gaia DR3 3237351046973210624,971495.4552661316,405.6525901643455,-10000.0,2394.8952350397694,79.4802955514495,4.880292846120959,1.0395682
225,Gaia DR3 3240390273205854592,975406.3531718281,0.304515929958036,0.0,3203137.3639672794,79.1833843734008,5.41875091036478,1.059635
254,Gaia DR3 3240388757082876928,977722.3690204398,0.14118626622784664,0.0,6925052.947023826,79.20242438737566,5.359013825414122,1.0373667
36,Gaia DR3 3240554478396487936,981340.2641897917,0.05105663904200956,0.0,19220620.130955778,79.1649516131779,5.821272859453592,0.96923685
288,Gaia DR3 3240558361045953152,984053.387140199,2805.0816278332004,-10000.0,350.81096299516105,79.17237234692145,5.903953317701213,1.0362022
43,Gaia DR3 3240408720090619904,996500.2015355898,1722.9090741028485,-10000.0,578.3823514044038,79.13326579004479,5.582285510017894,1.0170431
64,Gaia DR3 3240979851956422784,1005971.7656509425,4968.149984321483,-10000.0,202.48417797884403,79.80179417824631,6.438291475874323,0.90632874
139,Gaia DR3 3240931812747047424,1008584.3018682488,1920.4721159838841,-10000.0,525.1751865980815,80.20384199286292,6.3947415840475115,1.072926
168,Gaia DR3 3240379415529481088,1009321.7821588911,985.6415387686492,-10000.0,1024.025208413827,79.20586029865306,5.282291396639033,5.864106
79,Gaia DR3 3237303978426950400,1011370.4714877631,57.13568367111086,-10000.0,17701.20538522821,79.63393198956533,4.8512083650106845,0.92558455
62,Gaia DR3 3240555234310724864,1013795.1627533084,223.0769180158383,-10000.0,4544.59910855201,79.14652078580701,5.867303319768458,1.0196409
285,Gaia DR3 3240565503576344704,1018690.0625821425,0.4581913131036336,0.0,2223285.4125537197,79.18645524207862,5.9769405879852435,1.0136485
55,Gaia DR3 3237208492713226496,1019688.4446416108,3865.7495550368117,-10000.0,263.77509202918367,80.50233316234859,5.067080806121546,1.1123698
269,Gaia DR3 3237824906420623872,1023093.9411921768,0.035136088022101546,0.0,29118037.857504886,80.73162100205272,5.591428319681546,1.028424
58,Gaia DR3 3237826791909522304,1027921.0357251314,0.11843640342276394,0.0,8679097.017628288,80.73722787151286,5.642294893443832,1.1054167
72,Gaia DR3 3240389929609408384,1028068.9889977496,0.05866439856187268,0.0,17524580.73721589,79.1432273482239,5.407340039637949,1.1122775
322,Gaia DR3 3237351768528228864,1035010.9908435834,1235.434796154334,-10000.0,837.7706327079093,79.52645796208074,4.891853801689514,1.0465394000000001
76,Gaia DR3 3240982252843063168,1036852.6812531103,0.04381185913337982,0.0,23666027.914874364,79.99779822762991,6.4635410304973915,0.94760793
88,Gaia DR3 3237300366359628032,1041273.7215949227,536.1598766813566,-10000.0,1942.0955705228173,79.72307365647113,4.799753009590564,1.0705066
309,Gaia DR3 3240935424815617280,1044276.310450852,0.055627848835420164,0.0,18772545.268475767,80.07521687229911,6.4586741114091275,1.0034655000000001
52,Gaia DR3 3240935424814046720,1044655.8545827729,0.012014673230042999,0.0,86948336.8029173,80.07523858320896,6.458976101371103,1.0109462
57,Gaia DR3 3240457274695620096,1048755.5025159104,4403.304751967384,-10000.0,238.17463509590826,79.08748224771834,5.687658347823365,1.0131176
342,Gaia DR3 3240559426197540608,1061915.352706505,0.3316803163664658,0.0,3201623.0698876316,79.13097024176949,5.93117393312802,0.9216129999999999
242,Gaia DR3 3240566366865922304,1064412.4869878148,0.017551078070338632,0.0,60646558.73115137,79.1726384597912,6.031659922968043,0.99278146
51,Gaia DR3 3240552279371815040,1069673.6492621345,0.21852777336482743,0.0,4894909.387450433,79.08008308693105,5.740119802824445,1.1390618000000001
65,Gaia DR3 3237303390015231616,1071055.3286838294,79.89265799830135,-10000.0,13406.179685580142,79.6254531743758,4.818214470865413,1.9829106
241,Gaia DR3 3237196020129160704,1073221.0896945908,297.4673092523078,-10000.0,3607.862297178676,80.31232270936641,4.765654191087839,1.0266331
137,Gaia DR3 3237812914871927552,1082418.0470324417,309.6683496146656,-10000.0,3495.410649423306,80.77934988108538,5.5721953065247165,1.008729
98,Gaia DR3 3240615810527582720,1085372.3661604098,0.1751184664961149,0.0,6197932.107773964,79.59823481019798,6.441976176749148,0.9866710999999999
162,Gaia DR3 3237428669917047808,1090930.8768573806,0.2214074011214128,0.0,4927255.689429952,80.70570709437423,5.2788364180943566,1.0657839
121,Gaia DR3 3237292605354022528,1091728.0013497279,2049.244521321274,-10000.0,532.7465756237931,79.89186678338713,4.764604068149199,4.0950627
112,Gaia DR3 3237620912653875584,1095694.7888968915,122.60182758695326,-10000.0,8937.018399010314,80.98579947976332,5.434594531228917,0.99250954
163,Gaia DR3 3240920100371610240,1095730.60300456,2799.4290188930986,-10000.0,391.41217570067727,80.36855962857464,6.393135239467004,0.99451786
91,Gaia DR3 3237196909188509184,1095762.3270322068,3306.9167230668522,-10000.0,331.35467832887883,80.19002168688621,4.794711472694057,1.129018
67,Gaia DR3 3237198455373973376,1096723.5462720895,548.660244274454,-10000.0,1998.9120001256733,80.34432722642316,4.8643873607607215,1.0369257
118,Gaia DR3 3240377177850292864,1101663.8065440466,1077.2354449480167,-10000.0,1022.6769010531478,79.10171196658409,5.206310616608764,0.9722396000000001
129,Gaia DR3 3237206564272295040,1102323.0589683296,549.3165266548094,-10000.0,2006.717448828969,80.52979324139147,4.9828013042210095,1.0069987
148,Gaia DR3 3237429185313954816,1103388.8063078101,2676.4371319350175,-10000.0,412.26031171899007,80.73617884938804,5.30907075642828,1.0513911
117,Gaia DR3 3237231788615830528,1105398.9648027646,0.5808748605487223,0.0,1902989.8518220459,80.59237501502369,5.080535522326828,1.0010324000000002
73,Gaia DR3 3237893247939312768,1107486.691878136,4677.427706173335,-10000.0,236.7725941368286,80.7040928447643,6.045574356677804,1.0656228
124,Gaia DR3 3237197875553490176,1108585.1054674014,5239.126785128599,-10000.0,211.59730446190952,80.2937995183218,4.813129807164839,1.1064676000000002
130,Gaia DR3 3237290062732858368,1109040.4771129466,179.74456539378173,-10000.0,6170.091844964976,80.09960636304254,4.743182812527097,1.0293143
66,Gaia DR3 3240577671219663360,1121356.0683839738,127.19944314967239,-10000.0,8815.730954611981,79.11456624147155,6.027153318804821,1.1013162
270,Gaia DR3 3240983837686010624,1122985.5958849993,0.30087403552747405,0.0,3732411.1198769584,80.00286133438205,6.531628519967496,0.9076715
74,Gaia DR3 3237814766001201280,1125937.2902162098,0.0731264912004993,0.0,15397119.043071521,80.8141434992632,5.608068316993216,0.95722854
108,Gaia DR3 3240992015303556608,1129780.6716531448,5721.979192889425,-10000.0,197.44578467833261,79.57158858612195,6.479774958588727,0.9968319999999999
110,Gaia DR3 3240991637347639808,1136016.7008704797,0.00681093145393783,0.0,166793148.4193218,79.69838264436036,6.5172385181207755,0.9989481
355,Gaia DR3 3240376971691843584,1140682.4140115215,988.3330847860145,-10000.0,1154.1477580490916,79.10687526162592,5.1951384794486,0.97923225
69,Gaia DR3 3237807825333801344,1141141.17468747,0.3150039423574122,0.0,3622625.057157855,80.80390011550347,5.4422613200109815,1.0090648000000002
344,Gaia DR3 3237808070148195456,1141832.469570331,0.7562232788221601,0.0,1509914.467786245,80.80590167408353,5.448620345712795,1.1252776000000002
217,Gaia DR3 3240939685423306752,1155074.5950205487,0.0199876783897215,0.0,57789332.63277522,80.46185749598665,6.3849674157773535,0.9452431999999998
82,Gaia DR3 3237302874619939712,1158191.538026698,0.014865629407251304,0.0,77910696.29798143,79.5100351736723,4.825188559657699,0.98478067
227,Gaia DR3 3237302565382264960,1158920.4175405998,26.70470595196379,-1619.4718635794277,43397.610130036875,79.55196714864474,4.8046789750022425,0.9865033000000001
149,Gaia DR3 3237289409897851392,1161157.1531309353,0.006674655877344798,0.0,173965096.3987746,79.9750398400873,4.7264296504797665,0.96562254
142,Gaia DR3 3240981943604675712,1161652.6227060382,0.050353568588739496,0.0,23069916.497751802,79.80742973064855,6.558682045491594,0.97553474
198,Gaia DR3 3237936197612962432,1167404.9874390278,0.040084438105855866,0.0,29123646.048277363,80.55738666721798,6.318308105090018,0.9918621
144,Gaia DR3 3240984726744374784,1169064.381238734,0.025086544197079327,0.0,46601252.530224584,80.06775528737056,6.560330387363491,0.99595875
284,Gaia DR3 3237930012859148160,1172740.6160301922,0.2290049754077087,0.0,5121026.798401672,80.69443791531745,6.162997981463798,1.1005915000000002
78,Gaia DR3 3237102522984723328,1174928.4139462055,430.89425403799453,-10000.0,2726.7210062230374,80.15304218153392,4.729265054347698,0.94504243
83,Gaia DR3 3240375562943286400,1183152.1241248823,1932.5597391599563,-10000.0,612.2202072983131,79.11673001771837,5.133328706319261,1.0637641000000002
276,Gaia DR3 3237919258262049536,1201227.8170570754,277.50318500886897,-10000.0,4328.699207609759,80.86192743782317,6.186832086452338,1.0619546
77,Gaia DR3 3237368334216769792,1203478.3522690134,0.006739341461148814,0.0,178575066.89739147,79.20456838660738,5.017276920554008,1.0091699
86,Gaia DR3 3237431315616879104,1203887.0825092238,0.19546503840571589,0.0,6159091.632593562,80.83693750832441,5.372653577031647,1.0563207000000001
345,Gaia DR3 3240985761832532096,1204766.4166163926,0.018942895815851214,0.0,63599907.23320438,80.0206518134426,6.595022859196191,1.1108211000000001
308,Gaia DR3 3237233506602870400,1212208.8319420405,6980.371758292607,-10000.0,173.65963789850437,80.75812415456265,5.162122304394286,1.0480411
146,Gaia DR3 3237229623952297856,1220087.3766299305,4767.111659061298,-10000.0,255.93849355527377,80.74379195132262,5.077613231874628,1.1216894
84,Gaia DR3 3237282980331154304,1225320.1900658535,0.09681123218689948,0.0,12656797.794911902,79.91835566258392,4.674086649994035,2.1655278
222,Gaia DR3 3240994832802327168,1230358.7557960246,0.3640275735659438,0.0,3379850.44304108,79.73457236923791,6.6020725318544065,1.0365405
90,Gaia DR3 3237239343462813952,1230869.240534614,0.022514345847261672,0.0,54670442.07657135,80.77886227861734,5.17789427370476,0.9460056999999998
126,Gaia DR3 3240938787773888768,1232932.9636525018,0.04017852907871316,0.0,30686363.884478725,80.59252511468048,6.3565571056228825,1.0425334000000002
80,Gaia DR3 3240581996250984320,1234382.864333418,0.5257615598714142,0.0,2347799.760475665,79.04977753075974,6.087274645332756,1.0725278
297,Gaia DR3 3240462767959515392,1238261.0800885567,0.29141187410058306,0.0,4249178.5343694035,78.95418011621642,5.804682143918692,0.96400744
184,Gaia DR3 3237256832570020352,1250822.8540862494,657.9430370896397,-10000.0,1901.1111655184739,79.7044951118163,4.529428246126856,1.0443815
294,Gaia DR3 3237806828901382528,1257458.4931454011,0.4070369376514505,0.0,3089298.235194012,80.89113577788012,5.410560450784068,0.9943169
114,Gaia DR3 3240584367073076864,1260033.863872105,0.0890741086096426,0.0,14145904.837443434,79.07266816386547,6.169659788140462,3.311121
97,Gaia DR3 3240454659059958784,1264122.54203654,142.4901275051335,-10000.0,8871.65001653183,78.89982471223426,5.578381959944938,2.328843
115,Gaia DR3 3240957861724896128,1270151.6414726344,0.026829447740379226,0.0,47341699.08242328,80.41913873988014,6.520886093551187,1.0013983
96,Gaia DR3 3241009882368864384,1287052.4228692765,0.006020840957596921,0.0,213766221.68458232,80.07322927118895,6.654102054163803,0.98436266
267,Gaia DR3 3240945144325661184,1287248.6088376243,0.010725304403535996,0.0,120019773.83627777,80.5003081101014,6.4860830629828214,1.0018679
93,Gaia DR3 3240960782302472064,1289548.7242176386,0.006303462906769597,0.0,204577823.85500026,80.32165724964102,6.586121497511308,1.0217805
166,Gaia DR3 3237235980503869824,1290637.691996587,3761.86690613339,-10000.0,343.0843579001471,80.90839384473034,5.181973310298285,1.0584898999999999
99,Gaia DR3 3240961121604794624,1290840.4186395386,0.05089697372969749,0.0,25361830.459604632,80.28496294025186,6.601950679191919,1.3527063999999998
316,Gaia DR3 3240945109966693120,1292864.3835981425,0.1278952788703738,0.0,10108773.32625002,80.51333727168304,6.482433730855057,1.0460682
105,Gaia DR3 3237192030102799872,1298721.1270524587,459.3158749943121,-10000.0,2827.5119536605202,80.29543308103726,4.678232261282867,1.1137964
299,Gaia DR3 3237280334631106560,1319923.0232283806,461.3384579930623,-10000.0,2861.073037288883,79.72430648979044,4.5605561093277736,0.99562424
239,Gaia DR3 3240963423707358208,1321890.999978521,0.13892768871349429,0.0,9514957.113442019,80.26980079470597,6.633680675956192,1.0545198
140,Gaia DR3 3237097162865499392,1330373.1987047973,1265.06855151006,-10000.0,1051.6214296188027,80.30941081788313,4.631991652731413,1.2817037
103,Gaia DR3 3240998337494676096,1331477.3618986483,0.06443146127618081,0.0,20665018.851448465,79.6389855429471,6.661694080192926,1.0003440000000001
107,Gaia DR3 3237242096536529920,1335508.4780959627,371.56572500003676,-10000.0,3594.2725290278872,80.91814171445124,5.281324474579472,1.1335096000000002
274,Gaia DR3 3237283701885532416,1335677.1897685209,557.6501238364598,-10000.0,2395.1885468606665,79.72021143998381,4.605179004800776,0.9916795
195,Gaia DR3 3237340880786395392,1337137.8913614615,1022.9843869479702,-10000.0,1307.0951115400253,79.10290994193275,4.828347565444677,0.9931247
106,Gaia DR3 3237214505668335488,1339340.9223137219,142.50255693440837,-10000.0,9398.715020462396,80.72661833857906,4.948777326277899,1.0725051
208,Gaia DR3 3240475141758518144,1341433.7463172495,0.16918446624756714,0.0,7928823.349268563,78.88172498641238,5.862107278639193,1.0685868
320,Gaia DR3 3240458786525105536,1347482.6446906016,102.22791636575042,-10000.0,13181.161199349759,78.83438281753594,5.632348379479133,0.9859005999999999
174,Gaia DR3 3237260028025735168,1349670.1926408205,700.3460172125981,-10000.0,1927.1476662529697,79.66003722526992,4.563837410672081,0.93771726
277,Gaia DR3 3237820920690406784,1350769.0195159747,5875.795552186647,-10000.0,229.8870012611812,80.99645773915046,5.709272721015512,1.0189134
165,Gaia DR3 3237627647162575104,1358375.890868906,140.15185811336056,-10000.0,9692.171828147979,81.09462508002353,5.532344212938695,1.5585753
337,Gaia DR3 3237937159684704768,1362207.81187899,0.22762573277572817,0.0,5984419.227421561,80.7361766255706,6.354877890969624,1.0440243
134,Gaia DR3 3240773242555488000,1362781.688194366,0.04342751989735034,0.0,31380601.31952214,79.01437666619302,6.22989101624253,0.95801646
135,Gaia DR3 3240459091467367808,1364146.5261800676,1492.82896625842,-10000.0,913.7996093411302,78.83374516468056,5.6532205104123685,0.9606530000000001
243,Gaia DR3 3237816793225766272,1371920.984203238,2722.0150561251244,-10000.0,504.009329822081,81.01355332810111,5.617176298079637,1.0161749
127,Gaia DR3 3237823355935950976,1372769.4169702092,1447.650193224982,-10000.0,948.2742608641123,81.01283728719203,5.754002866956105,1.0423939
192,Gaia DR3 3237944443950161408,1385703.8353889906,0.012418445418049354,0.0,111584323.86190349,80.69023975678253,6.430594633090219,1.1795169
290,Gaia DR3 3237255561259632512,1388530.7900501173,313.14767073369904,-10000.0,4434.108632508159,79.7507196192905,4.4802990757512555,0.96627027
181,Gaia DR3 3237944164777428224,1390851.7596020144,0.27328073138557446,0.0,5089461.494596369,80.71348842632109,6.413045048324327,1.2000108
159,Gaia DR3 3237093078353082752,1397447.1482412638,2858.4809941012436,-10000.0,488.87753709926125,79.94128606772773,4.524463348631378,1.0366646000000002
158,Gaia DR3 3241005415602523776,1398043.4803465584,0.0065632037963940845,0.0,213012352.46034306,79.64390224199983,6.717654694787981,1.0579083
256,Gaia DR3 3237178634101554176,1399689.8343598193,124.59660316091849,-10000.0,11233.772019868773,80.42822342491206,4.634153027759204,1.0224023000000002
361,Gaia DR3 3240351270607382400,1399873.731802492,1424.9407063494111,-10000.0,982.4084086901139,78.975930339166,5.043353948622787,0.98904335
123,Gaia DR3 3237943069560461440,1406468.8669251252,0.3560134709931595,0.0,3950605.7537697763,80.76075296811193,6.380063733509545,0.9804792999999999
271,Gaia DR3 3237822565661965696,1409508.9274881394,337.8080961955574,-4571.33645426634,4172.513753702852,81.0351742507627,5.751172314347603,2.2008443
211,Gaia DR3 3241186800661325824,1412170.8344885963,0.008381076612189285,0.0,168495158.77647042,79.55889810557814,6.703736941068816,1.0407256
171,Gaia DR3 3237920598291566976,1413383.0925949987,5773.485929793581,-10000.0,244.80584343357555,80.88252068029017,6.2243352134623695,1.1132561
143,Gaia DR3 3240774999197509504,1416842.8681406914,201.3130425987035,-10000.0,7038.008317051864,79.0167652024211,6.314645798773304,1.3736721
153,Gaia DR3 3240963324923086208,1425800.2704624368,0.008122923298865022,0.0,175527974.10529006,80.37410050744194,6.681117461357484,0.99974537
172,Gaia DR3 3237614448727334656,1434431.3051037039,0.04785427868012946,0.0,29974985.40709011,81.00509226469565,5.2979854919263305,0.9919616
131,Gaia DR3 3237867233322455808,1440256.1419352246,2738.6799457053507,-10000.0,525.894288667705,80.99608566575702,6.040290674153359,1.1819848999999998
128,Gaia DR3 3237084900734183680,1442579.66210932,2634.125529792132,-10000.0,547.650309673419,80.326182606898,4.5697278343966605,1.0452843
266,Gaia DR3 3240355329352960384,1446169.081521912,0.022109135888277207,0.0,65410475.05564003,78.91919994822658,5.091109515757067,0.9439880999999999
167,Gaia DR3 3237215536459961856,1447163.9002192,0.4399165156811727,0.0,3289633.0295269587,80.85606736159293,4.978838987992338,1.0995173
318,Gaia DR3 3241027440193946112,1452060.3726858553,2075.2552049852266,-10000.0,699.7020748087666,79.9221302179361,6.809421146057793,1.0937668
141,Gaia DR3 3240398515248579072,1452998.079075254,894.0745134004278,-10000.0,1625.1420405096617,78.77552043071681,5.382124943218328,1.0037228999999999
187,Gaia DR3 3237944989410921600,1457274.2897564415,0.019191330097152844,0.0,75933991.15013072,80.73672803616944,6.4644193016453455,0.92422813
132,Gaia DR3 3240968955624662528,1457649.4318136694,0.2654074345011253,0.0,5492119.821562455,80.43032680316264,6.6829242698128315,1.0848043
161,Gaia DR3 3237334833471906176,1476654.2241685046,128.40978163529766,-10000.0,11499.546260131616,79.05550351776054,4.7828374341815705,1.0560694
203,Gaia DR3 3241193530874744960,1487340.0837603505,0.23642978455442257,0.0,6290832.1240634015,79.60829922323697,6.7813785010295,1.0163258
154,Gaia DR3 3241027062236168192,1489077.570136744,1108.7138927746914,-10000.0,1343.0674765066271,80.00899808784347,6.827198037260477,1.074997
147,Gaia DR3 3237940282126716928,1499730.3236921,0.00972245176596553,0.0,154254334.17340925,80.86190879240479,6.373530440014495,1.058274
152,Gaia DR3 3240811764115967616,1512353.1987070418,0.07935555924429635,0.0,19057936.37029584,79.16001082457481,6.57003537105827,1.0626423
176,Gaia DR3 3240811656742109696,1514173.011551129,0.0681643315691623,0.0,22213567.956942227,79.15459541821917,6.567421189013068,1.0295216999999999
170,Gaia DR3 3241189716942436224,1514510.040948743,0.062226693090261076,0.0,24338591.137277946,79.41007060371327,6.730674256343689,1.0239155
183,Gaia DR3 3237224259537876864,1516970.0942434098,0.008435774567667297,0.0,179825821.81103614,81.00274894795669,5.11733609014643,1.0061120000000001
182,Gaia DR3 3237264219913699840,1525982.3341685263,1914.4525210827746,-10000.0,797.0854943456432,79.43760144515346,4.479864662256797,1.0705537
292,Gaia DR3 3240776098709146752,1528223.37834159,0.009640094062818853,0.0,158527849.24950445,78.89361561061456,6.284249711026693,1.0603798999999998
157,Gaia DR3 3237081808358557440,1528537.6364496772,129.34583182801387,-10000.0,11817.44795983928,80.26354351903788,4.478057374419496,1.2358822
155,Gaia DR3 3240814375456029952,1528685.5784144616,0.156690622504503,0.0,9756075.724126566,79.2732596345372,6.668141607152412,0.9894086
186,Gaia DR3 3240970776690899456,1529973.2273472913,0.044733648165258114,0.0,34201843.35726787,80.40294410978773,6.758602126284777,1.005839
177,Gaia DR3 3240971365101830912,1530960.1051542792,62.60783447667237,-10000.0,24453.1713634771,80.49380359504832,6.768368631901821,1.0041666
179,Gaia DR3 3240971365101830528,1532063.1631973484,129.8856363664119,-10000.0,11795.477976297125,80.49514262757214,6.76823752727491,1.0443930000000001
199,Gaia DR3 3240477954963804800,1541894.0233840067,115.45028578074653,-10000.0,13355.480352055967,78.67048835234426,5.842007541324048,0.9392152
214,Gaia DR3 3240769432919913856,1543514.4630545077,645.5026032350096,-10000.0,2391.182398520176,78.82645866810503,6.194934924354715,0.9801040999999999
300,Gaia DR3 3240775544656675072,1548458.0828265192,0.06626651050294771,0.0,23367128.751371924,78.8514498942033,6.244316485583278,0.9875046000000001
289,Gaia DR3 3240473458132185728,1551271.7964695038,3113.417948578993,-10000.0,498.2536306047588,78.692704218413,5.771314876715399,1.0531571000000002
178,Gaia DR3 3240350209751962624,1557356.909893075,0.01721267599081217,0.0,90477326.75177093,78.86020885486927,5.0167626644186605,1.0661356000000002
264,Gaia DR3 3237075761045207936,1568684.2051982204,1392.7463955081594,-10000.0,1126.324369072137,80.0924071874606,4.393538447228494,1.7013091
175,Gaia DR3 3240367252180652288,1572688.763597985,0.10466343924525982,0.0,15026152.159138145,78.77192028066361,5.165922648748675,1.0651062
173,Gaia DR3 3240480089561652608,1574549.6084014187,4339.265320744675,-10000.0,362.8608743682918,78.70396333172305,5.932069350376714,1.070853
305,Gaia DR3 3237175709227978880,1575962.9009652156,720.8348262498737,-10000.0,2186.302386587127,80.6284782079759,4.601841514217457,1.0406636
190,Gaia DR3 3240343921918339200,1582394.159035012,1685.8613757974772,-10000.0,938.62649785572,78.85856177247342,4.9636011490520096,1.0139579
291,Gaia DR3 3241022835989931904,1583509.8047540581,197.37870277171618,-10000.0,8022.698409288414,80.20104646904029,6.871206591867503,1.0140301
191,Gaia DR3 3240815646767038848,1584974.5727232397,4843.269770822342,-10000.0,327.25300214985253,79.00475921029089,6.5058246349093185,1.133304
205,Gaia DR3 3237253259156999040,1591973.2613310274,0.013329193034793258,0.0,119435081.86695862,79.68764100223723,4.4055400657286725,3.7496076
232,Gaia DR3 3240817536553588864,1595346.5552491015,239.34339060506645,-10000.0,6665.51330795483,79.02264526669825,6.550589530959632,0.9919738000000001
279,Gaia DR3 3240371474133755520,1603846.7352756031,0.09837401508328852,0.0,16303560.792122835,78.71981104960423,5.233799765961975,0.9758941999999999
223,Gaia DR3 3240818116373651712,1606452.1478224997,0.039135407195499156,0.0,41048560.95651543,79.0710236823565,6.591794707996559,1.0188663
240,Gaia DR3 3237074283575887488,1608139.3759335945,0.013201325262690059,0.0,121816510.38313262,80.0805607782908,4.380502690304682,1.0715643999999998
188,Gaia DR3 3241033792450137472,1608801.5424036395,1414.2633867077693,-10000.0,1137.5544028957231,79.92219220939813,6.9343491150513294,1.0145258
286,Gaia DR3 3237085411835104128,1623936.668278789,7086.356420399162,-10000.0,229.16384273362806,79.98982448443827,4.357831058186768,1.0460994000000001
218,Gaia DR3 3240814993931063424,1624677.9795512438,0.18536899618023245,0.0,8764561.566550134,78.9116110206794,6.442777446138973,1.0315276
237,Gaia DR3 3241198551691228928,1624800.4830996955,0.44198809405912526,0.0,3676118.214357023,79.59780238116879,6.891363162436389,0.92220724
202,Gaia DR3 3240967340717006848,1633018.721729641,934.395683561761,-10000.0,1747.6736573791152,80.66411120961659,6.715786584030432,0.9987
212,Gaia DR3 3240776541090344064,1634122.015145947,0.20531512856903603,0.0,7959092.087052333,78.7908626462148,6.275071741197394,1.1174973999999998
340,Gaia DR3 3240826293991516800,1635844.2815490544,0.11157768158178924,0.0,14661034.880438339,79.17187815342551,6.702316579672163,1.0905418
249,Gaia DR3 3240766679844064256,1637031.7021952937,249.52024950808746,-10000.0,6560.716837301152,78.67959433682451,6.0862152259053,0.9667558
210,Gaia DR3 3237264975827968256,1638383.8271259605,442.3758184758719,-10000.0,3703.6016859391725,79.29735776646041,4.496849000963527,0.9956053
193,Gaia DR3 3237872803894902144,1642305.811102262,3324.384964500496,-10000.0,494.0179397511581,81.14773191621583,6.092961523320312,1.0517603000000002
216,Gaia DR3 3237072806107145216,1658453.8964140192,784.8543838716192,-10000.0,2113.072094001703,80.10357130022541,4.307928557068991,4.3929105
194,Gaia DR3 3240371164896085248,1658470.0582355857,0.23160254156276192,0.0,7160845.67572052,78.68157554984776,5.211898546178444,1.0611311
224,Gaia DR3 3240825469357116416,1659159.8914643708,255.84909122885668,-10000.0,6484.916102282554,79.10154704083179,6.6794702965490975,1.0246683
326,Gaia DR3 3240770807307650304,1660211.29697247,965.0561168697114,-10000.0,1720.3261737333858,78.74859705895267,6.257469714982356,0.981197
234,Gaia DR3 3240769879595691776,1660813.4296539857,6437.5833140012555,-10000.0,257.98709681035774,78.7126987323602,6.182972636386948,0.9687867
282,Gaia DR3 3237941450357845888,1662528.527045868,0.045831896209419735,0.0,36274487.08317183,80.99214935511898,6.4147443420597945,1.0032177
209,Gaia DR3 3241204392846559360,1664746.205857676,0.4087958027594957,0.0,4072317.266028991,79.38503824797627,6.850193447901686,1.1957691000000001
207,Gaia DR3 3237941759597840896,1673471.6868038469,1327.3378409996494,-10000.0,1260.7729811601814,80.9885533740224,6.441315383289428,1.0105879
319,Gaia DR3 3237941553437312768,1678348.7128120922,0.12257418777002779,0.0,13692513.434892097,81.00208324540566,6.422406274736737,1.3814286
310,Gaia DR3 3237077169793875200,1679256.4266175407,124.12509650480646,-10000.0,13528.742163374794,80.38988605086716,4.387240002617974,1.7479275
278,Gaia DR3 3240768363471290112,1685213.512304834,0.07249562747389195,0.0,23245726.27379127,78.69358205447449,6.1682858539927725,1.0053804
215,Gaia DR3 3240973117447757184,1686355.115790465,0.1295166436190387,0.0,13020373.819682384,80.50440832473858,6.848459559656618,1.0181788
339,Gaia DR3 3237073355861603712,1687093.7802820643,0.14378973850932267,0.0,11733061.049921034,80.00513254466435,4.310645770516594,1.0992688
360,Gaia DR3 3237134752421359232,1687619.3752093196,7626.361028759051,-10000.0,221.28763231183225,80.82558849626292,4.652930240476722,0.8490856999999999
295,Gaia DR3 3237625443844211840,1690139.7163971714,1828.779438212178,-10000.0,924.190025916662,81.25795854999406,5.530379799764581,1.0356334
324,Gaia DR3 3237929463103983872,1697520.6422503274,3236.982540587711,-10000.0,524.4145190669219,81.04781084573196,6.385305143415186,1.0644863000000002
250,Gaia DR3 3240672568521868288,1697544.3095000105,0.045800649955714236,0.0,37063760.25539828,78.63338825227926,6.030219275621175,0.9965914
255,Gaia DR3 3240360582096508544,1707969.5756018911,0.06275580205605698,0.0,27216122.16948861,78.69480944036648,5.075034337615207,0.99058646
219,Gaia DR3 3237219556548504832,1712712.1820067365,0.13888096705329575,0.0,12332231.106581228,81.13096211748234,5.026883481065463,0.9445223
221,Gaia DR3 3240468196797841408,1715491.0987921234,0.06387358482986971,0.0,26857598.541891996,78.56335514884259,5.680265355038871,1.0182942
257,Gaia DR3 3237337788409288448,1723097.639417186,78.1117638723025,-10000.0,22059.38713961337,78.82925422817188,4.796395749261062,1.0290831
230,Gaia DR3 3237246524648291712,1725681.977531042,924.9791888622191,-10000.0,1865.6441121164426,79.57464882303934,4.3076662003463255,1.0098025
231,Gaia DR3 3237049475843994880,1738674.4916671873,0.5926645742274022,0.0,2933656.8562980574,79.91284052682373,4.267245640713709,1.0474957
236,Gaia DR3 3240666658646828672,1749885.4332671894,0.11687084488586677,0.0,14972814.092138078,78.5612307228557,5.910398105304254,1.0533506000000001
293,Gaia DR3 3237165710543715456,1758814.84799189,129.03908966229002,-10000.0,13630.09342823875,81.15196807356715,4.841929414264493,1.1344992
336,Gaia DR3 3237923789452174848,1760599.4236485972,0.03672489521021458,0.0,47940216.40009766,81.1788237816078,6.252558872854903,0.94645214
356,Gaia DR3 3237162381945397248,1761410.9672079459,378.0541942512187,-10000.0,4659.149386496372,81.04373172729083,4.795653152622367,0.9733745
331,Gaia DR3 3238022264461323776,1761976.3308923088,1377.4302906011617,-10000.0,1279.176407630267,81.12179719116816,6.381633339309072,1.1382697
261,Gaia DR3 3241224729516137088,1763371.5967895207,0.28583230568336837,0.0,6169252.25640135,79.78647897264806,7.036168277447588,0.9559481
350,Gaia DR3 3241222771012249984,1769104.7307331755,0.14155190497956815,0.0,12497922.447518677,79.93352986525204,7.047307914162473,1.0616523000000002
304,Gaia DR3 3237319642171872640,1775052.5852611917,383.4302264105869,-10000.0,4629.401812887907,78.95281925306854,4.6096400506422475,1.002032
248,Gaia DR3 3237157154969471360,1776835.4690133273,3845.352566197505,-10000.0,462.07348700157274,80.98039473168507,4.709587982223125,0.95007336
275,Gaia DR3 3240366182734014848,1777607.1104411888,1117.6508177570702,-10000.0,1590.4852232905225,78.57939907850118,5.206159680911401,1.0066575999999998
354,Gaia DR3 3237172346268539136,1779129.240079221,0.21298984524928083,0.0,8353117.6709244,81.17512354053865,4.997655820843925,0.9817655999999999
245,Gaia DR3 3238037314026532992,1785369.2558566008,0.08758938066184938,0.0,20383398.562312704,81.02236632739272,6.5355378164222095,1.0353256
281,Gaia DR3 3237656028305430784,1788613.032119112,5810.893867466724,-10000.0,307.8034245527983,81.34843939011901,5.7302903011183295,1.0257581
244,Gaia DR3 3237124586233276928,1793142.0052638557,101.31890246158372,-10000.0,17698.000685940584,80.79886677947113,4.519876168636334,1.1147361
325,Gaia DR3 3237020613663200768,1794802.8983022089,3500.749486496937,-10000.0,512.6910409399782,80.19679679384977,4.1775333536175,1.1131958999999998
251,Gaia DR3 3241225524086424192,1798571.009288418,0.02406069310957491,0.0,74751421.37832597,79.66546255576537,7.047332085448357,1.024258
263,Gaia DR3 3241228547742731136,1799937.7661014963,0.1837866569355161,0.0,9793625.914491864,79.99473992297413,7.069959908169014,1.0292082
260,Gaia DR3 3240424010173180160,1806408.5792887404,2708.406068138754,-10000.0,666.9637173461673,78.4857716739937,5.374135290980849,1.0667176
246,Gaia DR3 3240439098393122304,1809234.2410247843,0.22176419416985385,0.0,8158369.514057142,78.49629439837958,5.496931728996958,0.96610063
247,Gaia DR3 3240361136148789120,1810085.2439165493,0.020964835092582738,0.0,86339111.9425952,78.60399850749695,5.079935031366603,1.007233
328,Gaia DR3 3237021502723037440,1813771.977225039,1466.7361992322944,-10000.0,1236.60408611609,80.24770462200902,4.236930599939272,1.6965233
262,Gaia DR3 3237046688411897728,1816424.3055935027,5741.809124191211,-10000.0,316.3505205947374,79.90742199771181,4.186278236641976,0.9268975
346,Gaia DR3 3241042524118901120,1822428.5877745664,2125.740820426155,-10000.0,857.3145748827542,80.11442077266328,7.079662849205855,1.0462369
301,Gaia DR3 3238018179947840000,1831875.5478446344,4523.018052121519,-10000.0,405.01177017973527,81.20776789163132,6.329076039171734,0.9697616
306,Gaia DR3 3240424014469761152,1832089.1827652743,100.58663630142931,-10000.0,18214.041647391692,78.49039104062298,5.364242986535066,0.9653495999999999
258,Gaia DR3 3237855692746709632,1836524.1016600272,0.01022622506239511,0.0,179589642.36113635,81.34294471864527,5.963205782907767,1.0305959999999998
314,Gaia DR3 3240660508252288128,1838903.188377263,28.435121762928826,-1567.778673998005,64670.135887185155,78.47953526705538,5.85011744690392,1.0981231000000002
341,Gaia DR3 3237648537882877056,1843734.4720112951,5845.4885133801645,-10000.0,315.41152938561714,81.40006540882284,5.568949622124643,1.104741
283,Gaia DR3 3235760019288345984,1851725.1984508361,548.230678970907,-10000.0,3377.6387741137373,79.23595795223608,4.320571850827114,0.9749741
298,Gaia DR3 3240685728301680000,1852863.209820191,5097.593114273464,-10000.0,363.47805097117305,78.52308967221154,6.099855337894343,0.9601068000000001
287,Gaia DR3 3237120772302827264,1859108.649243684,2315.8080148715726,-10000.0,802.7904892395773,80.68874398582444,4.3707361894900565,1.0608582
343,Gaia DR3 3237606374189253888,1861490.4533811202,0.2839169061121588,0.0,6556462.166595163,81.36851343773044,5.352273276310012,0.9421659
357,Gaia DR3 3237120836726607232,1863758.3332569327,1359.5883878298164,-10000.0,1370.8254277104231,80.65979763979445,4.3648082498256615,1.0339391
334,Gaia DR3 3240796297938932352,1874126.337778114,0.08425908187827223,0.0,22242425.338619698,78.69530423632305,6.482002923788087,1.0192754000000002
280,Gaia DR3 3241227757468768128,1890832.2210730643,0.3246793776913314,0.0,5823690.542091204,79.76784207586594,7.135821858645012,1.0064514
302,Gaia DR3 3237052873164656128,1896834.8062206288,0.3115401288658995,0.0,6088572.965305248,79.70935156779828,4.157051973206238,0.847166
317,Gaia DR3 3237243780165440896,1906650.9110938443,186.8578871343075,-10000.0,10203.748636649221,79.44480510722978,4.197379378390341,3.1122804
323,Gaia DR3 3241122238712797056,1906977.9456744264,58.00041006839987,-10000.0,32878.69764068095,80.50677664726335,7.106896609323026,1.0510669
315,Gaia DR3 3237604450044045440,1911733.645981115,2330.7761434242752,-10000.0,820.2133230918001,81.39372133326941,5.2570695864247625,0.9636674000000001
367,Gaia DR3 3240870210030983424,1912166.440063649,0.27567691291860486,0.0,6936258.897487825,78.8286997940335,6.6941728087539865,1.0455489
332,Gaia DR3 3240663188311860992,1913125.267859858,1144.6303624838554,-10000.0,1671.391333450533,78.3984667615985,5.838346796082147,1.0197797
311,Gaia DR3 3240437139888069504,1928842.618207497,0.34951530771643763,0.0,5518621.289607065,78.40776630705355,5.439115752045973,1.017655
329,Gaia DR3 3237014703789662336,1939751.2825962554,256.2362620550104,-10000.0,7570.166950764437,80.70045680567023,4.3065641068857845,1.034571
349,Gaia DR3 3235743457894361088,1941073.1730864411,1144.3482660968527,-10000.0,1696.2259048174735,79.38021999244883,4.203778870992489,1.0770959
366,Gaia DR3 3241051281557378944,1941191.4410870022,0.008741935143510075,0.0,222055118.1425915,80.90160262316306,6.832014268176434,1.6676381
312,Gaia DR3 3241058192160593536,1958729.5808418128,0.024305952147233342,0.0,80586416.40437722,80.87287034072331,6.872770819700947,1.6795552
321,Gaia DR3 3240879895182962048,1959685.2006940197,0.4078483996035935,0.0,4804935.369609706,78.97444474116405,6.875454345036999,1.1087424
347,Gaia DR3 3236996454473563776,1965697.5431608113,0.038531131535672426,0.0,51015827.0680671,80.13221240423726,4.101454864146323,0.99278224
330,Gaia DR3 3235763322117464448,1966594.8677419825,1566.6795743339085,-10000.0,1255.2629778032963,79.00837435299327,4.3622457162513575,1.0133343000000001
338,Gaia DR3 3237851359124172800,1971029.4929419335,0.08243535037779853,0.0,23910003.219598986,81.46417604943538,5.897658034260358,1.0566287
353,Gaia DR3 3241258062757894784,1974894.0240661497,0.4634735416823039,0.0,4261071.768838695,79.15997701835089,7.012132075323198,1.1207943999999999
352,Gaia DR3 3240657798130028160,1985860.8199646475,0.02094270479322653,0.0,94823512.03302698,78.35177114350536,5.7447969711779105,0.9314186
348,Gaia DR3 3241136940384412800,1998613.245959623,0.008434199332006936,0.0,236965379.55595705,80.28405749271055,7.18744553723208,1.0024424
327,Gaia DR3 3241136944680837376,1999006.3685459255,0.01697349916396386,0.0,117772201.78559181,80.27921369573896,7.188892753944074,1.0703208
364,Gaia DR3 3241074611819947392,2008666.064732527,0.20639565514839875,0.0,9732114.095562203,80.77628513353872,6.988937891070516,1.1555188
335,Gaia DR3 3237544462236236032,2024223.7163135149,0.008347367427427624,0.0,242498456.4190092,81.39896315380098,5.017497014275193,0.99397165
358,Gaia DR3 3235814827364945792,2027198.2690139078,1874.5858237274783,-10000.0,1081.4112874186633,78.82468474872019,4.462634401856872,0.94585806
351,Gaia DR3 3240843168918288640,2028907.9754919584,124.19236380009555,-10000.0,16336.81744521556,78.57733969397489,6.5442103995923375,0.9244429
359,Gaia DR3 3241258951815600896,2040927.5192821892,0.04639445746690835,0.0,43990761.627893075,79.16372588472963,7.073759953167252,0.99652314
0,Gaia DR3 3237512159786454272,,,0.0,nan,79.92253993836675,5.645222288804343,1.0495421


==> anc/LkHa330.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
302,Gaia DR3 216711409669168000,21640.345252363546,476.709096395845,-10000.0,45.395284914794345,56.432763251781864,32.40972230449788,1.0054296999999999
364,Gaia DR3 216712680977800704,33843.9103539463,0.19739665766096207,0.0,171451.283699417,56.473789952141196,32.422297218895864,1.0648367
469,Gaia DR3 216714467686229760,56816.44024155084,0.0341578325805981,0.0,1663350.2757380158,56.41915301515925,32.4411252532864,1.7856674
219,Gaia DR3 216714467685880320,60562.61377239781,0.010145636631866215,0.0,5969326.122145749,56.41319129759624,32.440019542726695,0.97340685
414,Gaia DR3 216714467686233344,60718.65919542336,652.4449128751004,-10000.0,93.06327323153936,56.41116277048221,32.43854078660583,1.2531823999999998
316,Gaia DR3 216710172718592640,61439.97961744197,0.031143642801269827,0.0,1972793.6134348696,56.44791595607639,32.34973461294087,1.1569787
1,Gaia DR3 216662992501225984,94069.22990623304,646.0840339059213,-10000.0,145.59906292302963,56.487759971525385,32.3279916560268,1.160771
20,Gaia DR3 216712371741832576,107607.32064744961,0.059231867752092535,0.0,1816713.278362695,56.53706868877549,32.441328465677245,1.1562635
262,Gaia DR3 216714158448241792,117990.88782244129,248.81404851409755,-10000.0,474.2131263370205,56.34743878634474,32.410239669182275,0.9907549999999999
465,Gaia DR3 216710443299909376,126560.03001895288,1763.2722918724928,-10000.0,71.77565858790503,56.37645963120778,32.3201784795797,1.2751563999999997
89,Gaia DR3 216662790639458816,142224.2446704047,575.2533324214243,-10000.0,247.23758499883454,56.54349876293403,32.31765739623138,1.143583
35,Gaia DR3 216714021007638784,143193.70176044537,2388.031589796165,-10000.0,59.963068483808435,56.31419374667686,32.39589711200469,1.8573006
109,Gaia DR3 216716902930786432,160172.91048328378,0.037885379908126106,0.0,4227829.06946455,56.466654618811845,32.54222782191212,0.9693782
235,Gaia DR3 216704881318894720,165125.92716503356,479.68585250082776,-10000.0,344.23764283260493,56.324976237314026,32.3257759115938,1.0850141000000002
182,Gaia DR3 216712337382175488,168258.55043678154,0.03283069869663594,0.0,5125037.148661794,56.588700829421775,32.45488337993329,1.0179904
204,Gaia DR3 216704503361774080,172000.092103735,0.03743207491433627,0.0,4594992.195793559,56.33776424267909,32.30489572088236,1.0570204
69,Gaia DR3 217092012490550528,178060.26503277416,7419.467557520943,-10000.0,23.999062419550388,56.52644747577045,32.548544322929885,1.1485263
104,Gaia DR3 216665264540611584,188140.00250106922,0.034512704894275284,0.0,5451325.912512772,56.613570975682066,32.427870235873016,1.0129549999999998
191,Gaia DR3 217040575963693184,190443.19072004757,0.014650207645110921,0.0,12999350.953472828,56.615048847834956,32.4313312929622,0.9491804
2,Gaia DR3 216727627465671552,199647.77374601003,198.7364311350735,-10000.0,1004.5856846967183,56.31661381112261,32.51442444285691,1.0722775
74,Gaia DR3 216708038118238976,216182.9257684755,1131.0511298149036,-10000.0,191.13452970411146,56.26576028275194,32.359537749300664,1.1049312
171,Gaia DR3 216708901408427904,224035.72885816052,0.10283359850078044,0.0,2178623.836220807,56.25607035096282,32.39010149873314,1.0183621999999999
303,Gaia DR3 216727146429340416,237053.32281483244,1316.6005045023935,-10000.0,180.04954578414527,56.25835970991821,32.49203546644255,2.2187388
37,Gaia DR3 216721167834874880,258557.34130591448,171.83453372504883,-10000.0,1504.6878860778368,56.18411860920097,32.43425470619999,0.9295812
7,Gaia DR3 216707247844807808,264628.2784720564,948.5755446073966,-10000.0,278.974384250632,56.24669496543115,32.292181081143696,1.0080028
506,Gaia DR3 216704125403045120,270602.26644733525,685.0034012750235,-10000.0,395.03784352552515,56.26936749398065,32.25021759317597,1.0178155
90,Gaia DR3 216702647935913344,289655.8433344801,0.016360316889649527,0.0,17704781.96041135,56.25729335087775,32.240986828443326,1.1927459999999999
382,Gaia DR3 216708248573262208,291754.08474199363,0.018009041191113892,0.0,16200422.978984153,56.21105828943981,32.3184328277034,2.3955227999999997
28,Gaia DR3 216730822921329280,301148.87033884635,0.017629655432569537,0.0,17081948.736360166,56.342579468356114,32.64265965144627,1.1440709
3,Gaia DR3 216702613576176896,301721.4738622588,695.4555034233136,-10000.0,433.8472733008273,56.249330960518506,32.225504640822436,0.9275203000000002
115,Gaia DR3 216702304338533120,311758.4091427987,400.0189962385185,-10000.0,779.3590106328528,56.256202795883844,32.20797191102617,1.0856384
12,Gaia DR3 216654235064559232,312732.85486152006,448.86856410974656,-10000.0,696.7136481962639,56.33711612102351,32.1543523317872,0.9802700999999999
26,Gaia DR3 216702300042430208,315081.44631499134,746.9013530337938,-10000.0,421.8514868599192,56.25419414504866,32.206142841780164,0.9815851999999999
294,Gaia DR3 216720446280376320,321082.6483614058,402.4513031664986,-10000.0,797.8173901665076,56.16921231914515,32.38634957354621,1.0167291999999999
4,Gaia DR3 216701406688870400,325900.575974921,135.06244910739935,-10000.0,2412.9621380978397,56.28179520635243,32.174395327481896,1.1328218
87,Gaia DR3 216707114701896576,336770.3187383606,723.8004100352927,-10000.0,465.2806410014877,56.16327953964021,32.33578019262283,2.3362967999999995
40,Gaia DR3 216701445345078144,337684.039393528,163.15459381624,-10000.0,2069.71824387525,56.25633799892542,32.18089373788968,0.9883726999999999
222,Gaia DR3 216701376625602304,339207.7014612901,363.55602079722826,-10000.0,933.0273246952544,56.27176025987258,32.165110722278904,1.0464324
339,Gaia DR3 216701166170801664,339377.800630506,652.1005809907538,-10000.0,520.4378136189977,56.27799089420093,32.15850637604379,1.0460121999999998
417,Gaia DR3 216720648142231936,339470.8919624896,1223.7673476190346,-10000.0,277.398226568935,56.15324324416253,32.391262777612326,1.1518997
340,Gaia DR3 216707011622682624,339514.5552765193,0.09202900516352484,0.0,3689212.489836671,56.165444053486226,32.324635076402394,0.98495185
10,Gaia DR3 216705839095932288,342357.90038017055,2409.785960643092,-10000.0,142.06983772484364,56.1792598696397,32.26653213773885,1.1329181000000002
5,Gaia DR3 216707011622683392,342410.5563035906,399.25576451496613,-10000.0,857.6220727071188,56.16162096626557,32.31818385898373,0.98448277
77,Gaia DR3 216705121837081600,346957.0877329984,355.7000795698192,-10000.0,975.4203264520085,56.20341497785859,32.22269055825945,1.0074872
184,Gaia DR3 217094585174968448,348430.73095218465,0.046207400097763134,0.0,7540582.898301866,56.60325244827232,32.66668083537082,0.98791254
15,Gaia DR3 216644820496320768,355841.8652802755,121.67567201913651,-10000.0,2924.5111974751253,56.60535528199325,32.09322475503142,1.0425444
195,Gaia DR3 216656846404822272,356803.8768399594,0.3826389426368752,0.0,932481.8701962772,56.58338212221265,32.121247842252046,1.057796
76,Gaia DR3 216653891467180288,360260.6026835399,142.2446774767714,-10000.0,2532.6824811590623,56.33525726470419,32.109539632150515,1.1179484
432,Gaia DR3 216705843391582976,360806.50903971144,499.2093423380629,-10000.0,722.7559230960354,56.166054182649546,32.26607688180102,0.9831823000000001
52,Gaia DR3 216705190554952832,361202.43102395674,478.57680828204354,-10000.0,754.7428642030777,56.18735138277143,32.226728323246306,1.166152
18,Gaia DR3 216721545790356864,371209.58839312,181.7325275364166,-10000.0,2042.6150091305744,56.12493026977985,32.43300310089959,0.93505293
59,Gaia DR3 216653513510060032,371287.783146974,171.05439474116355,-10000.0,2170.5831277167713,56.318120183208784,32.10550316245833,0.91598934
286,Gaia DR3 216731437100020096,373832.59065620246,721.8651326538132,-10000.0,517.8704078445667,56.16189994277007,32.55700897133151,1.0455979
300,Gaia DR3 216659457744832000,374203.84677284287,167.25629880855647,-10000.0,2237.3079485703615,56.75719757852973,32.261162451355986,1.3572508
6,Gaia DR3 216721442712788480,375539.18186629156,0.037774972865558115,0.0,9941481.181279548,56.123520954226564,32.41301852526209,1.0229615
9,Gaia DR3 216701033028221440,376557.81740541186,207.07967375077945,-10000.0,1818.4199858195618,56.23393158310669,32.15420230617162,1.4147983
13,Gaia DR3 216701033028221312,376729.7384744799,254.22691717694977,-10000.0,1481.8640868475165,56.23173492453728,32.15549069148121,1.1148951999999999
47,Gaia DR3 216641040925095296,377237.8708587369,694.0290187559724,-10000.0,543.5476913269783,56.768487744907844,32.058362254855034,0.95639604
11,Gaia DR3 216705156196822016,377554.1924115486,591.4365640177648,-10000.0,638.3680269050935,56.17266130134882,32.21930462190687,1.0911676000000001
30,Gaia DR3 216706290068182016,378396.88158029475,1026.6954036367272,-10000.0,368.55807500447514,56.14221754121394,32.27657011597805,1.0387708
17,Gaia DR3 216706221348706432,378716.8503319383,356.4169975522177,-10000.0,1062.5667488724455,56.14954607682842,32.26479711084973,0.9980745000000001
250,Gaia DR3 216705151900720768,381879.6632989796,705.4709040628277,-10000.0,541.3117126443109,56.169939018001614,32.218501488094056,1.1426661
238,Gaia DR3 216701956445523456,382296.80876911944,1205.102065608197,-10000.0,317.2318923677057,56.19837547239434,32.18206805251325,1.1284876
82,Gaia DR3 216702025165001856,386904.1041722645,1352.9328630235168,-10000.0,285.97435596886623,56.19017700302079,32.186264656102594,0.95584136
8,Gaia DR3 216706186988968832,387127.8303214071,0.03861940246828895,0.0,10024179.70188131,56.1457824100988,32.25861845571339,1.0514355
62,Gaia DR3 216651104032185600,389712.2565668779,0.04656362671239628,0.0,8369456.678577998,56.480073430334606,32.064306191488946,0.9294465000000001
98,Gaia DR3 216718792716338048,391522.81751547224,861.2690888388196,-10000.0,454.5882611941074,56.11340798687819,32.341288225186965,1.3041582
267,Gaia DR3 216702029460632832,391833.68404291593,397.69667944379313,-10000.0,985.2576204330471,56.1868237576549,32.18484728150534,1.0537659
237,Gaia DR3 216700856933382016,392094.9211595965,1271.0664885708682,-10000.0,308.4771132629348,56.240494521436595,32.128217002735745,1.0780021999999998
348,Gaia DR3 216705053117726464,393940.64783606405,279.28280524211414,-10000.0,1410.5438660806612,56.15992293706067,32.21656404874325,0.98974836
163,Gaia DR3 216706255706838016,394645.12867557316,2470.728626531888,-10000.0,159.72823742667708,56.13266527572465,32.26286010863015,1.1321145000000001
244,Gaia DR3 216659457744832512,395667.03663517785,0.03458787187472634,0.0,11439473.29480815,56.7628485610501,32.25439559033375,0.9763376
240,Gaia DR3 216731746337672960,399998.7657637147,0.04229745861689089,0.0,9456803.761821777,56.15756548488001,32.592215064554786,0.952449
48,Gaia DR3 216647603635097856,401704.6115694547,0.023226440533271067,0.0,17295143.050181404,56.760053870932424,32.237239160090944,1.0970426000000002
58,Gaia DR3 216704950038394240,404979.7922053052,0.015386686996915894,0.0,26320142.35985169,56.16715330546168,32.19280225569606,0.9789594000000001
34,Gaia DR3 216705053117608960,406002.6467458276,0.044004132436538876,0.0,9226466.339981807,56.157424143956135,32.205009830310885,1.1826755
438,Gaia DR3 216704945742764928,407798.3386031129,516.6505689414034,-10000.0,789.3116994696736,56.158347204038236,32.193587070687144,1.2316498
33,Gaia DR3 216701922085898112,409695.5457811498,801.9535225842088,-10000.0,510.8719324044491,56.179341999033774,32.17084415508201,0.9556093000000001
306,Gaia DR3 216706358787662208,413349.39933135884,0.022779299372100985,0.0,18145834.627276104,56.117209422698934,32.266709671845994,1.0450062
531,Gaia DR3 216724913046355456,415195.0879953048,0.013190194815831563,0.0,31477555.395691797,56.09924541582124,32.48981767967614,1.0842483
215,Gaia DR3 216701995100898560,415790.20834330615,1125.914045612392,-10000.0,369.29125270584495,56.171523625152844,32.16943855923425,1.0030253
148,Gaia DR3 216724775607405568,420413.26532083645,2370.4159201375182,-10000.0,177.35843813285157,56.08583776688491,32.460781007667386,0.8975738000000001
123,Gaia DR3 216724775605757312,423887.9839803275,0.04141642404615745,0.0,10234779.890893431,56.08570287635949,32.46100042222145,1.1491681
81,Gaia DR3 216678458680118912,425123.0137237814,573.7896805585876,-10000.0,740.9039028201441,56.175573449044634,32.1505439577648,0.9453181
445,Gaia DR3 216681551056567424,427267.4420465881,380.2865954259014,-10000.0,1123.5406327379765,56.14511436091035,32.188313037092556,1.1431706
16,Gaia DR3 216630144591496832,427273.9226143523,129.71312401708155,-10000.0,3293.991458860291,56.255908741814594,32.08379081191453,1.2593331
313,Gaia DR3 216724741247668608,429306.4285532456,2333.8967206776415,-10000.0,183.94405577149854,56.07241111366893,32.459455962243396,2.4911292
310,Gaia DR3 216678252521690368,429726.2785399749,655.0304120337775,-10000.0,656.0401939289126,56.17818145102002,32.1426825456601,1.0279076999999999
78,Gaia DR3 216678527399594880,429948.84658040665,0.025645148510973992,0.0,16765309.290231807,56.16332892685988,32.162447911889004,1.1048425
14,Gaia DR3 216678252521690624,430530.52387137304,373.4240389545369,-10000.0,1152.9266435999014,56.185766389910796,32.1367914528479,1.0639436000000002
135,Gaia DR3 216681482337093120,432729.25877824303,383.5995946138402,-10000.0,1128.0753808247905,56.14278877231633,32.180445257941976,1.3745593999999999
124,Gaia DR3 216725187924260480,434771.18129016645,430.2013179082682,-10000.0,1010.6226159513362,56.08434633854666,32.506282821806906,1.0315691999999999
24,Gaia DR3 216678149442478080,438948.60292512766,1094.7626464781365,-10000.0,400.95321514415036,56.18604622718653,32.125030769915035,0.9625889999999999
127,Gaia DR3 216678149442795648,439865.6671866086,1084.7359666593625,-10000.0,405.5048239446261,56.18145741314447,32.128303710258564,0.96210957
275,Gaia DR3 216678145146947712,440057.94899076706,326.85580242090197,-10000.0,1346.3366589530247,56.18131703771726,32.12856942742065,1.0627643999999998
38,Gaia DR3 217107989770164736,441276.116790782,0.017057023952622208,0.0,25870639.451317873,56.54004236638325,32.77807979182133,3.0641851000000004
338,Gaia DR3 216678493039858560,441409.04207911546,232.71112292569293,-10000.0,1896.8111043839617,56.154968096442644,32.15444919345401,1.067178
41,Gaia DR3 216681752919139072,442296.38130609464,5151.98846601195,-10000.0,85.849645088291,56.126208525188815,32.1930820614256,0.9784651
314,Gaia DR3 216648703146774016,443373.8736738466,3.99538333244118,-336.72622191207756,110971.54810498373,56.4495623353894,32.016239009365734,1.6331695
64,Gaia DR3 216678424320382848,444779.09672805807,0.02187313649446502,0.0,20334490.978950784,56.16130506840032,32.144985223907945,1.2946469999999999
186,Gaia DR3 216678493039859328,445060.94004668406,481.1316539146292,-10000.0,925.0294309791027,56.1558835930831,32.15022677867946,0.9388706
25,Gaia DR3 216706324427926912,446950.6840026165,462.353277316269,-10000.0,966.6865272307425,56.089843641469265,32.25268582632798,1.2014568
337,Gaia DR3 216629869714526464,447437.55311717256,903.1146533084435,-10000.0,495.43826077679404,56.27262312239329,32.052170284580676,1.0338311
50,Gaia DR3 216678424320384128,449857.7599314113,604.5562757103462,-10000.0,744.1122985661409,56.154105328243176,32.14281922449945,0.95929706
114,Gaia DR3 216629874010076544,450030.1335553781,492.1361244186211,-10000.0,914.4423894649385,56.267756893764656,32.05151414120418,1.0317425
99,Gaia DR3 216629874010075776,450391.870345223,137.39757631280406,-10000.0,3278.019033755336,56.274053522930174,32.05219929850328,1.0469599
292,Gaia DR3 216638425289227648,451966.5709401288,3121.282377139966,-10000.0,144.8015643346778,56.604311198927995,32.020933134275104,1.0053807
23,Gaia DR3 216678321241170432,452724.96083453327,234.8517495965021,-10000.0,1927.7052932854804,56.1578370290385,32.134468100383266,1.0755965
45,Gaia DR3 216681516696833408,453058.5459555421,324.6119505053885,-10000.0,1395.6927502212259,56.12386813179911,32.177707292666256,1.1792094
147,Gaia DR3 216681791574735744,453253.0292929142,217.89561669239848,-10000.0,2080.1383532775144,56.10657065066075,32.208291535454684,1.1210443
378,Gaia DR3 216718453415564416,453578.92589197896,0.03838726421592831,0.0,11815870.05889761,56.066165551800225,32.31095111801056,1.0078002000000001
141,Gaia DR3 216678115082741248,455895.45148707123,187.39583438602523,-10000.0,2432.793946464954,56.16350519677985,32.12651510131133,1.0796123
226,Gaia DR3 216681344898253440,457204.1948077064,173.28610557721925,-10000.0,2638.4353972567546,56.128418018190615,32.16547468234128,1.0381385
149,Gaia DR3 216678389960645888,458240.4400798971,189.83498036089256,-10000.0,2413.8883108305054,56.141606995681975,32.14835166372885,1.0287268
354,Gaia DR3 216649218542854400,460778.0499004054,108.84148101506938,-10000.0,4233.478317302661,56.34716317365245,32.004332417947964,1.2897048999999998
146,Gaia DR3 217109089282963840,464328.3235621891,3505.1361494477305,-10000.0,132.47083815427504,56.507853140819684,32.81865457875572,1.0663513999999998
67,Gaia DR3 216681615480430976,465600.0880752312,0.07098231459349202,0.0,6559381.597256614,56.11355371923288,32.17701972752706,0.89350456
70,Gaia DR3 216678046361699584,465604.5330200919,1152.5192565750126,-10000.0,403.9885063645248,56.17172797368023,32.107511809581354,0.9642433000000001
261,Gaia DR3 216718522135040256,466999.9146073951,366.449139284481,-10000.0,1274.3921721831491,56.04769098196826,32.32779602645962,1.5402162
21,Gaia DR3 216682547488981504,467027.72688774404,400.00724488109694,-10000.0,1167.5481703501873,56.09068973342597,32.208678086864595,1.1204823999999998
22,Gaia DR3 216678385665110912,467351.57388346567,0.013446845241652338,0.0,34755480.96856344,56.13644051833341,32.14372100665905,1.1978027
479,Gaia DR3 216678110787115776,467744.36939461465,1208.1387697011785,-10000.0,387.1611284441329,56.155519708756636,32.119746372940604,1.0628885000000001
178,Gaia DR3 216678286881434240,468080.54673618206,292.4698326655654,-10000.0,1600.4404367797645,56.147376863351965,32.126701518614524,1.18934
527,Gaia DR3 216678389960647552,470324.88107601856,0.013123311249301528,0.0,35838887.925564595,56.13139986262517,32.145798477642444,1.1356106000000001
360,Gaia DR3 216682444409767936,470403.48711746436,287.19537877720506,-10000.0,1637.9215052843347,56.093027776317314,32.20016776862928,0.9906571
36,Gaia DR3 216682444409767552,471684.8838854559,0.027994723311369065,0.0,16849063.9696338,56.09133448736965,32.203177605915734,1.1733673
27,Gaia DR3 216681688495526016,472038.2711181318,168.86285663907714,-10000.0,2795.394324798458,56.09995648478653,32.18331971432955,1.1034831
332,Gaia DR3 216678076426514304,474657.8357133055,185.04965122485567,-10000.0,2565.0296154114017,56.15392596091983,32.11261441008032,1.7107471
19,Gaia DR3 216682444409768320,475782.5315216322,344.3001188417294,-10000.0,1381.8831463730737,56.08873432991896,32.198952328508426,1.0882193000000002
138,Gaia DR3 216678012003529984,480182.0980588265,196.28130260604237,-10000.0,2446.3975512869074,56.1558451412989,32.103247905905064,1.0054545
39,Gaia DR3 216681581120776576,480515.79060144216,0.01600812776647052,0.0,30016988.72043589,56.101215257359314,32.17205939846219,1.1095146999999999
49,Gaia DR3 217019784025567232,480962.6928419691,1482.8196906821017,-10000.0,324.3568289956581,57.01881295551402,32.222779383528525,1.0500629
93,Gaia DR3 216648973728996736,481526.2558044422,952.6270587839222,-10000.0,505.47194871740834,56.373848735945394,31.988770391757697,1.0963908000000002
117,Gaia DR3 216682513129244928,483501.966807373,279.69995637845045,-10000.0,1728.6451276852058,56.074644815098885,32.20560414508381,1.3843412
95,Gaia DR3 216678080723006464,485216.18209968373,172.35516348203194,-10000.0,2815.2111738170674,56.14532019510143,32.10933770759039,1.0236292
308,Gaia DR3 216681654135789696,487342.2490838772,371.7957557840525,-10000.0,1310.7794844407442,56.090070194379024,32.17710574309611,1.0547187
183,Gaia DR3 216628838921440128,490094.00768287195,115.46578729989076,-10000.0,4244.495440108047,56.282213170546854,32.00753785816693,1.0950613999999999
75,Gaia DR3 216676878132165632,491391.4274898289,434.9313142573364,-10000.0,1129.8138611355232,56.160847441059296,32.08509758818182,1.2707461000000002
91,Gaia DR3 216681585416314368,491796.65657712246,0.02842551508241466,0.0,17301239.93008558,56.08983371615839,32.17149381860028,1.1084180000000001
236,Gaia DR3 216680928285636096,492641.871063115,542.9147379612403,-10000.0,907.4019116023437,56.11121148624773,32.1389638544425,1.0533079
102,Gaia DR3 216677977643791232,493974.78286172816,177.3160872285752,-10000.0,2785.8430139221014,56.11863164091003,32.122874954346976,1.0240618000000001
160,Gaia DR3 216694710836359296,498671.58296702954,0.0156893225314985,0.0,31784137.39445262,56.03693090774438,32.26956966128393,1.0855888999999999
209,Gaia DR3 216681207459195392,509147.5522138492,174.09356169591567,-10000.0,2924.5627882733706,56.07970428129486,32.15866445907627,0.98114043
108,Gaia DR3 216643480466527744,509573.5873897527,0.010363387325861648,0.0,49170562.806054816,56.693627772024385,32.03032087044934,1.0720167
459,Gaia DR3 216629530412699008,513150.3834957673,286.39853816713537,-10000.0,1791.735344669619,56.21973726272873,32.015666776213195,1.2175977
254,Gaia DR3 216695844707719424,513795.6770872147,0.019404016315884683,0.0,26478831.429687414,56.00909273918746,32.32774502559689,1.0424203
233,Gaia DR3 216694603461518208,514560.04329058115,1304.8619670214769,-10000.0,394.3405940975763,56.02500511017906,32.25890608037509,0.9475541
29,Gaia DR3 216676775052953216,515649.9442632016,189.55251540728688,-10000.0,2720.3540040354364,56.15824530723717,32.058222853620514,1.0675763999999999
72,Gaia DR3 216681276178672000,516126.1890968629,173.07090319835092,-10000.0,2982.166150166487,56.06845092884351,32.16531931026637,0.9785323
125,Gaia DR3 216682100812391168,518876.86373530375,1128.1951118419936,-10000.0,459.9176669788423,56.05319886831204,32.18199121980045,1.0937393
92,Gaia DR3 216726111340663424,520615.9076460641,0.1508128139410483,0.0,3452066.7975174133,56.01324014851902,32.52463106860465,1.1010520000000001
96,Gaia DR3 216645743912797312,520759.25160420086,0.04081339759952287,0.0,12759517.2721001,56.81289574928313,32.127919258359945,0.96643186
140,Gaia DR3 216680863861815680,527078.8033671037,300.9917901846425,-10000.0,1751.140132572283,56.08018331610438,32.12628963176252,1.0088172
287,Gaia DR3 216676671973739392,529454.0201761735,465.80034885702497,-10000.0,1136.6544088585188,56.14867441278429,32.050957998834875,1.0203398000000001
65,Gaia DR3 217112353456932736,529910.2434496846,0.05838305231078539,0.0,9076439.522703607,56.482375243364714,32.86478534675081,1.0314360999999999
295,Gaia DR3 216694126720813696,533592.6514808144,540.9534719243245,-10000.0,986.3928769745658,56.01770524666835,32.230467973085126,1.1449988000000002
57,Gaia DR3 216680795142439936,534458.3327913904,284.7203786636837,-10000.0,1877.134103641739,56.09028032591221,32.106883355963404,1.0700848
31,Gaia DR3 216677565326935808,535475.4770291385,193.7266257100592,-10000.0,2764.07786005914,56.112593184229425,32.078775575655186,1.0896443
42,Gaia DR3 216677530967198208,539599.2076941608,171.85099448760732,-10000.0,3139.924847703298,56.10846679684497,32.075096390164774,1.4270462
478,Gaia DR3 216724603808667136,544190.3911359687,253.69785077889946,-10000.0,2145.033509212645,55.9843158154769,32.50490756651791,1.0193948
174,Gaia DR3 216680756486417024,547872.9916151311,1078.9806774455776,-10000.0,507.7690482022234,56.07992223764757,32.099954710771634,1.0035478
134,Gaia DR3 216677530967199232,552543.8738498592,403.2598978141022,-10000.0,1370.1929620201786,56.102397335661145,32.06585350819179,1.1910415
400,Gaia DR3 216641075284831744,552741.3049288072,0.018179417377760403,0.0,30404786.54750495,56.79564971081581,32.06539685399085,2.2737722000000002
46,Gaia DR3 216694195440291328,553259.4429447055,0.0198184839544607,0.0,27916335.286593862,55.99882958458865,32.23411857236647,1.0418769
83,Gaia DR3 217483915370541184,554393.8596424881,0.08700758635299412,0.0,6371787.597845601,56.06874173048241,32.69980048257616,1.0429595999999999
151,Gaia DR3 217102457850831744,554518.170834034,0.24610544867387163,0.0,2253173.076102259,56.702127725838785,32.8171961795892,0.99959356
493,Gaia DR3 216724668231549056,559214.5834319672,765.2686206085689,-10000.0,730.7428638420582,55.97248068204389,32.509347729585606,0.8965776
111,Gaia DR3 216676186640925824,563248.257166598,713.2125849028278,-10000.0,789.7340415597661,56.056458988297,32.05019946242952,0.94463825
179,Gaia DR3 216681929013704192,563541.8512735566,0.019393445902824543,0.0,29058366.11488833,56.02086296487606,32.16491806373529,1.2707124
132,Gaia DR3 216635955683848320,565699.079147014,0.05227579987128527,0.0,10821433.254773563,56.44329398409882,31.90951828316309,1.0234671999999998
246,Gaia DR3 216679558191760640,568790.8570460377,188.76058919527188,-10000.0,3013.2924434645965,56.03813624929294,32.119233199445844,1.4127241000000001
66,Gaia DR3 216682130875987968,570382.6423623983,1977.7658309332635,-10000.0,288.3974601246132,56.009763354167795,32.17095321282178,0.9761829
85,Gaia DR3 216679626911237120,571688.9319013634,169.8751001816712,-10000.0,3365.3486078299675,56.03531054550831,32.121231830496065,0.9447440999999999
155,Gaia DR3 216693954922130432,575674.7205516822,406.6232223402947,-10000.0,1415.7448195861073,55.99546673050885,32.190846648212364,1.6506549
43,Gaia DR3 216679352033331840,576659.6704795535,0.020812631825779485,0.0,27707196.057986107,56.046915973696784,32.103348069713284,0.8931008
51,Gaia DR3 217102904528871552,577864.4071759604,508.8209044277806,-5132.536265312199,1135.6931331778242,56.67903291739235,32.854247925664296,1.0563666
255,Gaia DR3 216627601971630720,583103.3132592008,949.9718169904314,-10000.0,613.8111708476864,56.20235794908835,31.957680416218434,0.90264213
60,Gaia DR3 216695569829819520,586916.9734234617,0.021284922838945095,0.0,27574305.900211096,55.94956575359794,32.29907535905141,1.1100553999999998
419,Gaia DR3 216695256295900672,590202.8495761582,426.47413980665493,-10000.0,1383.912398167286,55.953417126624366,32.26427711763042,1.0574976
32,Gaia DR3 216694225503544320,597119.8677740549,0.016690304426566625,0.0,35776451.55612592,55.96353535651926,32.21919856201865,1.8893813999999998
88,Gaia DR3 217114724278866944,604125.9909354377,232.7173817127617,-10000.0,2595.964196954992,56.66050953344357,32.88972928921297,0.95440847
44,Gaia DR3 216680692063125504,604430.2331271645,177.2545259902898,-10000.0,3409.9565568231296,55.98132015347602,32.15890553446557,0.97778714
213,Gaia DR3 217863938374329472,606512.2934940155,0.03129387247495023,0.0,19381183.775817763,56.34241081211661,32.92140925236261,1.3134892
264,Gaia DR3 216680623343650176,612245.315111398,0.025484934866979024,0.0,24023813.217772346,55.98420157379118,32.143365601057226,0.9641466000000001
347,Gaia DR3 216626468100255872,620728.8744455625,569.8978551197677,-10000.0,1089.19321044841,56.23684931117857,31.903151621583728,1.0092715
268,Gaia DR3 216692511813123456,621621.7127957246,309.42624107067405,-10000.0,2008.9495662836948,55.955848815740005,32.17772007173839,1.0151865
188,Gaia DR3 216627709346568704,624912.0880918615,253.25505051205965,-10000.0,2467.520733854443,56.145044539848655,31.948646576950164,1.0081360000000001
403,Gaia DR3 216631690780475136,636447.8478677295,1285.8310728952051,-10000.0,494.97003244344506,56.554070950623036,31.84032663688082,1.0505825
499,Gaia DR3 216695393740304896,637882.4497389067,0.3202446374746255,0.0,1991859.894264269,55.91179046224614,32.265077560574795,1.1516073999999998
97,Gaia DR3 216678729261562368,647627.9585586905,1113.3625647505858,-10000.0,581.6864865613398,56.015170015635185,32.04305050912352,1.1159089
107,Gaia DR3 217475123573808000,651997.9406005946,0.013236474657496567,0.0,49257673.0187997,55.8956530234941,32.52696223895153,1.0303706
53,Gaia DR3 216680554624176000,652990.4189160704,0.01998824605661073,0.0,32668720.260230448,55.95322262639996,32.1258904969177,1.1154870000000001
177,Gaia DR3 216691927697575680,659837.3261459009,226.89346121077386,-10000.0,2908.137249195302,55.935928342094385,32.138234283442486,1.2100902
54,Gaia DR3 217103866600304896,667573.0959121328,0.41177701784322435,0.0,1621200.4725487072,56.78060648901267,32.88396652503338,0.9228934999999999
162,Gaia DR3 216678935420000128,675438.870540393,613.0858867928765,-10000.0,1101.7035053174886,55.96705199514437,32.06106482834362,0.8315514
116,Gaia DR3 217866618433856384,679934.8887363389,0.018298223412907495,0.0,37158519.34875358,56.224346518031474,32.9517370049785,1.0349241
79,Gaia DR3 217489589023620096,681325.9502485743,1163.3051824053916,-10000.0,585.6811785534916,56.006486784003584,32.8357552346977,0.9795521
326,Gaia DR3 217017383138767360,685813.7786802853,7970.113579192891,-10000.0,86.04818135474245,56.98707188856826,32.1262150646424,1.0421835
61,Gaia DR3 217870702945537152,686659.5212165165,2959.919275225008,-10000.0,231.98589467083283,56.40429708430763,33.01135964342051,1.0576286
394,Gaia DR3 217868538281521024,690144.0418954627,576.4481802157611,-10000.0,1197.23518189813,56.23416280193052,33.015969404273164,0.96601576
94,Gaia DR3 217871566236243200,697765.934754518,232.68605571313572,-10000.0,2998.744091544319,56.391130649471435,33.036993042476375,0.9618783000000001
384,Gaia DR3 217032501425123456,704114.4285505797,0.038004166751827856,0.0,18527295.52389711,57.05631602409135,32.51099361650981,1.2520607
276,Gaia DR3 217481544549490432,718777.2167878675,3169.2181153101774,-10000.0,226.79954191714552,55.857311807430065,32.66180903552772,1.0479745
442,Gaia DR3 217120187474975104,719400.5286420026,0.19787959804727545,0.0,3635546.745299788,56.55163364307628,33.023163545066986,1.0267217
137,Gaia DR3 216685949103101824,729081.3596123034,193.2471728664932,-10000.0,3772.7918540676237,55.88362781706707,32.1047897383768,0.9543984000000001
458,Gaia DR3 216621004901997824,729448.4728123426,5320.36203385076,-10000.0,137.10504438818873,56.1039668849724,31.867542824319443,1.1353744
56,Gaia DR3 217480037016442496,738412.8188502776,280.90752333855824,-10000.0,2628.668716573746,55.85168338023736,32.6420729443383,1.0685063999999997
63,Gaia DR3 216828335857140992,746513.6021088845,278.086401309337,-10000.0,2684.4664053834103,57.05527960107536,32.05510201160385,1.1703775
103,Gaia DR3 216444297063752576,750229.7247067154,0.0712053238795022,0.0,10536146.510284793,56.8049515249279,31.85214148407761,1.0545388
55,Gaia DR3 217451655871377024,751565.9776706867,0.3619267437261926,0.0,2076569.3353660174,55.795716249432324,32.43091328704718,1.0638566999999999
180,Gaia DR3 217479521620315264,767187.221500006,171.91411302182766,-10000.0,4462.619199871028,55.80658241240084,32.60719535700929,1.1796495
73,Gaia DR3 216444090905324928,768460.2638064902,240.4275774252768,-10000.0,3196.2234617005292,56.79648200925146,31.81310080735341,3.1813898
68,Gaia DR3 217123382933053824,769112.6449942855,407.9844458041738,-10000.0,1885.1518799406576,56.980602206540794,32.86175760657429,1.0587841
218,Gaia DR3 216673678380015232,770655.2562667596,621.1747604302568,-10000.0,1240.6416122460691,55.89025934539993,32.02920697134986,0.90275306
335,Gaia DR3 216607368380178944,781293.3057220591,1126.9377647343476,-10000.0,693.288777935517,56.447700033597066,31.72001677223598,1.1712697
406,Gaia DR3 217479487260579456,781864.354776689,358.6057897294399,-10000.0,2180.289267963544,55.79442694419417,32.59226614807832,1.1372986
227,Gaia DR3 216447247704352000,786205.7882395852,5007.194573820807,-10000.0,157.0152261208536,56.981708659191426,31.854358933645607,1.0129957
461,Gaia DR3 217480243174821632,792637.024367287,0.01306669935252159,0.0,60660845.021610245,55.79111548342635,32.61072524111252,1.0394704
422,Gaia DR3 217029683925126528,796836.3997686484,0.44959123969399273,0.0,1772357.4870164345,57.145039298128545,32.45229540265729,1.8983276999999998
387,Gaia DR3 216668803593749888,799111.201714491,193.68441594765812,-10000.0,4125.841502552509,55.96188876403573,31.905832001479077,1.1079279
71,Gaia DR3 217030061882099328,803430.6871261294,4522.644124988429,-10000.0,177.64623192150563,57.22325288677097,32.48221799532734,1.0265946
105,Gaia DR3 216442025024075264,811761.4496612177,679.5925157614649,-10000.0,1194.4826213273716,56.72518210589631,31.747872182815822,0.972103
201,Gaia DR3 216690308493482624,813989.2682131361,0.024423266576477518,0.0,33328435.640018098,55.77942531116611,32.17172890272735,1.0579664
176,Gaia DR3 216673162984386944,823016.2906900713,880.0700810848323,-10000.0,935.1713100797238,55.85932409665891,31.991277304294105,0.9236655999999999
142,Gaia DR3 217873108126773248,828819.8059654167,0.030490838436957456,0.0,27182584.948560074,56.496812664765216,33.12532286195531,1.0283076999999998
324,Gaia DR3 217448632215552256,835257.9544965627,813.3096996706066,-10000.0,1026.986343375525,55.72485488980651,32.32437515772109,0.82058656
202,Gaia DR3 217145025271519872,835387.4291882684,0.13598787871046714,0.0,6143102.143441022,56.673840973452826,33.09767472881436,1.0125549
424,Gaia DR3 216620562520992512,840966.8835132072,103.57592591243802,-2171.9915834786334,8119.327692268487,56.00961527747111,31.816098591174,0.99219066
532,Gaia DR3 217502095967083520,848997.5275018674,0.07777605741490198,0.0,10915923.945242286,55.85836564220565,32.84801310458483,1.0367727
425,Gaia DR3 216830912838806784,854597.6826449377,2551.241469399222,-10000.0,334.9732641521315,57.16577233610493,32.15486152999525,1.076427
86,Gaia DR3 217453403922574208,857027.1378247251,0.08549450879213578,0.0,10024353.024922682,55.70480746712482,32.454165247766376,0.9770964
118,Gaia DR3 216608193014089856,860988.047576953,0.25177963566921185,0.0,3419609.5537612075,56.33669435925904,31.660463379136292,1.0224046
248,Gaia DR3 216615163746417408,861925.7020324757,2568.164756710864,-10000.0,335.61931717199224,56.14398442187933,31.712221670757547,1.119917
110,Gaia DR3 216418321101566464,868517.328787112,167.89535467170234,-10000.0,5172.9681889376,56.5217395101397,31.64771424947693,1.0337735000000001
181,Gaia DR3 216837299454904960,871944.441935551,2940.7774562259406,-10000.0,296.50133507707335,57.2156683849232,32.22632732109836,1.0684685
271,Gaia DR3 216418076286205824,874726.3633878463,398.4302951878442,-10000.0,2195.4313563817914,56.563709640632105,31.636195936845102,1.0097321
128,Gaia DR3 217453266483613568,882137.0261386592,0.1068820967029224,0.0,8253365.655714533,55.6817341038985,32.43312482317514,0.9615885000000001
239,Gaia DR3 217146262222119680,891329.9055174118,0.09203581092077773,0.0,9684598.81648294,56.64212852613268,33.157537568387,0.9946212999999999
152,Gaia DR3 216684780870456832,896417.3228377571,1158.8433452961947,-10000.0,773.5448682312079,55.756067813641536,32.037285988812,0.9996040999999999
133,Gaia DR3 217073320792181248,899853.0780649338,2693.3143063052917,-10000.0,334.106225908464,57.18534965162093,32.77604371917502,1.0436356
537,Gaia DR3 217053834525708544,903635.5613930838,0.09728770930183663,0.0,9288280.78981221,57.230462304956724,32.52554026057697,1.0148522
229,Gaia DR3 216691171783243648,904027.6385783292,0.18110557876501046,0.0,4991716.129028418,55.68562073009828,32.21182031215148,1.0734179
101,Gaia DR3 217882595712752384,910762.3533630081,205.9416641723012,-10000.0,4422.428832084305,56.107697159509875,33.120950316808674,0.95617247
490,Gaia DR3 216689621299551488,912104.4680719672,0.06352887801581171,0.0,14357320.584899256,55.70781258889362,32.11810791316852,1.0128652
80,Gaia DR3 217493914054497280,912357.5901286245,3811.9642350453582,-10000.0,239.34054305673945,55.718674211622975,32.7292697492813,1.0491962
100,Gaia DR3 216617641943232000,917804.359711518,0.01185271303918151,0.0,77434116.28017421,56.02697963543227,31.723619365508046,1.0447768
126,Gaia DR3 216617641943232128,917879.984281545,0.03783954052467142,0.0,24257165.16518181,56.028009635841855,31.722899813980803,1.0623451000000002
106,Gaia DR3 216438314172308224,922477.611157574,1033.3646798192103,-10000.0,892.6931887385233,56.78148673775987,31.657735180217358,1.0085744
434,Gaia DR3 217888333787053312,925021.969613055,2448.628546310529,-10000.0,377.771455375227,56.23762748439885,33.19971072504047,0.98111504
518,Gaia DR3 217070778171568512,931194.9048404858,0.12949711270752767,0.0,7190854.570971105,57.19742170291068,32.725579926843054,1.0365493000000001
486,Gaia DR3 216617538862482048,931209.7741884341,0.28941140727864123,0.0,3217598.7219877564,56.03751642040778,31.703526350112252,1.3560339
143,Gaia DR3 217058649185982464,933771.2745075604,0.01584771302593339,0.0,58921515.86664434,57.22365970035643,32.6634580186555,1.040343
84,Gaia DR3 217058649185982592,936985.5947286123,0.014328610299754378,0.0,65392635.79139104,57.2276065897492,32.66049868323923,1.0682323999999999
129,Gaia DR3 217874727330990592,940240.7004719034,6963.696018479949,-10000.0,135.02035384323702,56.530541533314754,33.22222907143641,1.0384457
113,Gaia DR3 216683406482466688,950626.6110433289,174.2374027357135,-10000.0,5455.927350370672,55.73202806149613,31.982864937694934,1.1051153
391,Gaia DR3 216683406482466816,952518.1793506172,160.10932981453962,-10000.0,5949.173483231447,55.73321617341993,31.97827004672101,1.1941413
203,Gaia DR3 217454748248970752,961582.2450387154,381.56640171433054,-10000.0,2520.0914984087844,55.61772085851079,32.51327590350914,0.98728895
265,Gaia DR3 216601213692521472,961706.5947804167,588.4891050678634,-10000.0,1634.196090460357,56.19166912748263,31.604361287343174,1.0231776
165,Gaia DR3 217898263752977408,962671.2230135513,0.011174119248147513,0.0,86151865.89969018,56.52265732237003,33.240560253923746,1.0284295
119,Gaia DR3 217143788320954368,964422.6171486054,0.13121670819535405,0.0,7349846.146976825,56.85186273452631,33.143673990026834,1.1100311
247,Gaia DR3 217889020983813120,964497.1029192283,1004.3653943636367,-10000.0,960.3049929157816,56.30686788615082,33.26304239801632,1.0747817
334,Gaia DR3 217126853266779776,966412.224374245,2470.4959990318175,-10000.0,391.18145698393363,57.068639572436474,33.0253361836342,1.059236
120,Gaia DR3 216834451893881600,982443.4024123946,0.04800648778386279,0.0,20464804.816290677,57.2900180037304,32.224814559415414,0.98672366
199,Gaia DR3 217879022298061440,984578.4871667093,4929.161654555093,-10000.0,199.74562738409062,56.398467405820035,33.28208904050229,1.0184891
130,Gaia DR3 216613999810965760,988955.2237549233,217.99038914310123,-10000.0,4536.6918589503375,56.0143377077322,31.655064038060235,0.97586226
210,Gaia DR3 217507249929414784,994421.6996555415,3200.3155077999354,-10000.0,310.72614472913614,55.81651959383074,33.02361455284151,1.3186857
343,Gaia DR3 216684162396621952,999154.0132485873,194.35607198058727,-10000.0,5140.842799850292,55.68172201079759,31.98750135912683,1.0847111999999999
217,Gaia DR3 217060229732472576,1001712.3781979766,0.37959736792840476,0.0,2638881.2537470176,57.27587958950535,32.69395165380045,1.0525067
121,Gaia DR3 216572871202364160,1009147.6733824187,1298.893904005259,-10000.0,776.9284852832236,55.807940328338844,31.79917110218752,1.0811752000000001
225,Gaia DR3 216687387916289280,1011871.7656119936,1104.6526268966759,-10000.0,916.0090158429863,55.652013518832064,32.02616951904551,0.92953306
331,Gaia DR3 216575791780899200,1029466.7940642551,338.0974887139302,-10000.0,3044.8815162164774,55.77832656751085,31.805676092756535,1.0043052
504,Gaia DR3 217886340923647616,1034800.5107071951,0.008439951118639427,0.0,122607405.67819917,56.081888537997244,33.227625511477086,0.95671874
131,Gaia DR3 216412205066938112,1036120.6526796637,0.23525606470776544,0.0,4404225.047149073,56.57803342692771,31.507751603835352,1.098485
274,Gaia DR3 217509032339351040,1044858.4432745578,0.0619729556169279,0.0,16859909.8247487,55.81755790434822,33.059314454669874,0.9641462
446,Gaia DR3 216425154393118720,1048401.4672340028,0.4108249023985658,0.0,2551942.350896942,56.87122935825838,31.59017887514112,1.067639
253,Gaia DR3 216833558540682880,1050881.3320855333,0.013074839612565298,0.0,80374319.16760233,57.346673432759296,32.20420941762433,1.030508
502,Gaia DR3 216688766601562368,1052863.7953438873,310.61504959864,-10000.0,3389.6097330259468,55.58477987228082,32.091909039474274,0.9973879999999999
207,Gaia DR3 217890940831122176,1054784.6930876551,669.2173544222821,-10000.0,1576.1466526794172,56.42292352589178,33.330398024024895,0.9352289
112,Gaia DR3 216865306939892992,1058820.1496516413,0.1676086137349695,0.0,6317217.9881273685,57.37005833701443,32.503055607771394,1.2897999
198,Gaia DR3 216391108188927360,1060342.6206508672,1227.5887948830332,-10000.0,863.7604261872548,56.633430058411314,31.286101913952244,1.0403259
511,Gaia DR3 216589015984542080,1061390.803679543,1954.944692526485,-10000.0,542.9262565519683,55.67200203042345,31.898608600655237,0.97989446
206,Gaia DR3 216576856932788992,1063554.0960553768,0.248327536089197,0.0,4282868.153910075,55.72302828722084,31.82732877135162,1.5469438999999998
172,Gaia DR3 216426017681899520,1063708.7312258075,0.24771945867509487,0.0,4294005.553358454,56.922865381857,31.60345219709692,0.9972193000000001
377,Gaia DR3 217072977196846848,1067546.4515317762,0.06694174293760705,0.0,15947395.521607218,57.28813354232626,32.81307278391848,10.727791
139,Gaia DR3 216524011655384704,1076569.055668677,2679.144741620997,-10000.0,401.83310701507924,55.84644621906265,31.668847167040056,1.0704536
208,Gaia DR3 216594822780326912,1087277.3126873504,8148.672220655286,-10000.0,133.4299973351874,55.52450465070992,32.050581688064185,1.0900005
144,Gaia DR3 216588638027403904,1089501.431297183,523.7875272812714,-10000.0,2080.0446260189888,55.65918130350684,31.87283968894673,1.0965837
304,Gaia DR3 217136680151733120,1090602.2528101103,232.48200586804273,-10000.0,4691.125443184357,57.117200242133805,33.16181113242001,1.0466135
122,Gaia DR3 216859397064234240,1104854.0085476649,410.97174610353693,-10000.0,2688.3940782374775,57.475296450402574,32.346514139834426,1.2662268
328,Gaia DR3 216588603667681408,1113110.0851006017,1683.5698959712279,-10000.0,661.1606015077052,55.63809579301275,31.870704177035986,1.0350489999999999
156,Gaia DR3 217444440327486848,1113716.1766997247,174.81370400805827,-10000.0,6370.874543384691,55.49237224805352,32.238284707407466,1.0295782
467,Gaia DR3 217065589851654656,1117749.7268254461,7969.692238056826,-10000.0,140.2500489903455,57.39083247891298,32.72069962984712,0.9986848
363,Gaia DR3 216397666601759104,1127876.1281765709,597.2385029990564,-10000.0,1888.4852910736613,56.748325581950084,31.37132591616172,1.0093225000000001
249,Gaia DR3 216570775259098752,1131671.717292755,168.54492400649173,-10000.0,6714.362499870759,55.72785437527399,31.72919457123491,0.93846476
164,Gaia DR3 217899805643633024,1134852.0772946079,0.0417263088511721,0.0,27197518.988376312,56.75989080540114,33.34457960390864,0.98819715
534,Gaia DR3 217440896978922112,1142431.0446686042,598.859200065063,-10000.0,1907.6788743405543,55.4759421643574,32.192958399073405,0.98793656
212,Gaia DR3 217079707408406656,1143258.523968285,0.03881593988542333,0.0,29453325.807463348,57.31843880056128,32.8970696552869,1.0871269
166,Gaia DR3 217545045640606592,1148257.362183836,6213.632657775665,-10000.0,184.79646696637604,55.537194326571104,32.82284184985225,1.1521037
359,Gaia DR3 216420142167792896,1155341.157493071,216.3000235150981,-10000.0,5341.3824867773355,56.99794317553135,31.51320215091988,1.0234126000000001
205,Gaia DR3 216501364291967232,1156590.8664926128,2595.5186994035566,-10000.0,445.61068535487505,56.190153761024106,31.39630283309477,1.0509065
266,Gaia DR3 217933409468279040,1157854.80372875,1877.4459607894787,-10000.0,616.7180456378431,55.83875982804172,33.236266828574145,0.9987082
257,Gaia DR3 216594174240098688,1160663.3077306498,2898.6587380252163,-10000.0,400.4139198950273,55.48604925932252,31.990647270789452,1.1647902
245,Gaia DR3 217545045641375872,1161095.1986042177,0.012564468811116124,0.0,92411005.67474571,55.527089790041494,32.81957272596675,0.9478236999999999
317,Gaia DR3 217904036187674496,1162490.7698883011,0.27005012689703334,0.0,4304722.176011211,56.637061708261975,33.40086406252678,1.2578086000000002
325,Gaia DR3 216430480152027136,1163218.3122261106,2342.2862263016477,-10000.0,496.6166385492408,57.213207545423906,31.71229240787828,1.0199121
145,Gaia DR3 217080948654608128,1164767.9348940386,0.18722756570589721,0.0,6221134.855343319,57.299944573125714,32.963093548431914,1.0794955
418,Gaia DR3 217904448505828224,1171385.3809823056,181.16314722760515,-10000.0,6465.914281730987,56.63640056239165,33.43803753488203,1.0247587
153,Gaia DR3 217934680778612352,1173553.470641607,0.03581968407557008,0.0,32762809.07910072,55.978626439645204,33.31217878689377,1.2185844
150,Gaia DR3 217522574371715712,1176292.7292800534,10157.984080733098,-10000.0,115.7998201150125,55.49123462728016,32.830111886189904,1.0795611999999999
278,Gaia DR3 217151450543048576,1177515.6942294165,4136.908609971506,-10000.0,284.6366224748501,57.04076958883064,33.26573093702042,1.0363572
449,Gaia DR3 216420859424964480,1182160.838641538,0.03572177637222896,0.0,33093562.49037438,56.972401019495095,31.512630941785854,1.0105828000000001
401,Gaia DR3 217916126519417728,1193322.281097055,0.05539377800817089,0.0,21542532.825997774,56.415586721485774,33.444336432874124,2.2433999
158,Gaia DR3 217444921363825920,1194098.6498894945,0.0369265850225374,0.0,32337099.386815768,55.422528836445494,32.23487156091702,0.93270975
193,Gaia DR3 216390966452763392,1200487.242424603,567.0902873971401,-10000.0,2116.9243577326297,56.59148481977546,31.283256712796394,0.9699197
197,Gaia DR3 217067440982448384,1206663.8361795412,0.1290777125841664,0.0,9348351.56296037,57.40507182203947,32.850040762924536,1.0804515
345,Gaia DR3 217916405693578496,1211613.4680954039,4925.250458438777,-10000.0,246.00037669545546,56.393102053825004,33.467395593947906,0.9940574000000001
476,Gaia DR3 217087300915285632,1213803.8736658234,5046.814188346344,-10000.0,240.5089286759619,57.28880133772374,33.097395380360624,1.9091148
189,Gaia DR3 217906132131494784,1216365.828430289,0.3011437920311224,0.0,4039152.9250072697,56.7826456179737,33.41200091834223,1.1102703
154,Gaia DR3 217139463290532480,1220014.8091083327,0.017698587860916735,0.0,68932889.93990617,57.09842975802877,33.248999660245836,1.054908
175,Gaia DR3 217917157311586944,1225073.0415926017,5391.708149707879,-10000.0,227.21427191102245,56.56249604577528,33.47037184183627,1.1201858999999998
260,Gaia DR3 217346167179746176,1226604.9314824082,1315.2206792254378,-10000.0,932.6229056896997,55.42384075674376,32.09851999035978,1.0381379000000002
530,Gaia DR3 217463643124614656,1226829.6055899065,0.08314734979241326,0.0,14754885.256749915,55.3824839801564,32.472171609214016,1.082229
385,Gaia DR3 217155436272700032,1235552.2654124512,0.1041059389777525,0.0,11868220.752290506,56.894602451694546,33.386445457826234,1.0153903
214,Gaia DR3 216520438242168192,1236821.4625763155,9289.881975400633,-10000.0,133.13640214713027,55.827446755294424,31.520612289876148,1.1830323999999999
309,Gaia DR3 217917535268751232,1237606.4833851303,780.996839611236,-10000.0,1584.6497970480714,56.54024404815341,33.52555909633872,1.016608
167,Gaia DR3 217346377633950464,1238463.4683123378,0.013617774546430546,0.0,90944630.05608802,55.41288280871274,32.102179696737004,1.1094012
342,Gaia DR3 216573317879739648,1240318.947337297,0.016883571875834186,0.0,73463065.54435864,55.62559413376155,31.702815144294163,1.1340014999999999
200,Gaia DR3 216312042133747072,1249224.984020563,2884.478692874578,-10000.0,433.0851835052475,56.322072806255505,31.301109738734738,1.167438
136,Gaia DR3 217350908823627648,1256253.0643500492,0.04484765530516334,0.0,28011566.174462102,55.3744160643146,32.19563668371413,0.92220396
492,Gaia DR3 216861179472217856,1263530.0620793067,6203.167271751328,-10000.0,203.69111563915263,57.56201395670537,32.38823534600435,3.1813529
159,Gaia DR3 217069369422813184,1263934.4061640147,0.35156535744601736,0.0,3595161.978830895,57.42979670399729,32.91281865861485,1.0180353000000002
456,Gaia DR3 216818504677808256,1266035.3431298279,0.05601484718003124,0.0,22601781.61444949,57.51346977513146,32.09842824118663,1.0663855
192,Gaia DR3 217907811463079168,1266268.6083669488,0.0714252961575556,0.0,17728573.43949562,56.85921244568944,33.430558965777976,1.0032302
230,Gaia DR3 216587401076838144,1273780.6708725686,0.17478889819732155,0.0,7287537.618290725,55.504331882627106,31.820339923621038,1.2059631000000002
259,Gaia DR3 216847817830115840,1274724.984763123,0.28989207080799756,0.0,4397239.914876471,57.56191885916325,32.33640831130664,1.1072973999999998
350,Gaia DR3 216393440353927936,1289024.2593132895,771.2323841680774,-10000.0,1671.3824338480683,56.83053904304574,31.297589872269825,1.0922788
321,Gaia DR3 216394887760527360,1295934.3713057516,2081.68826955514,-10000.0,622.540074928075,56.87078232640014,31.315386662297648,0.9867927
223,Gaia DR3 217087477006382336,1300563.6850770724,0.014273096067954596,0.0,91119941.94427429,57.31835200630395,33.136016505473435,1.0311788
161,Gaia DR3 217458493460476928,1306980.4118696984,269.84318506364355,-10000.0,4843.4812669493285,55.3102645602464,32.36286814598607,0.9379921
383,Gaia DR3 217465227969178624,1310501.7771238694,0.04195651812011046,0.0,31234760.076425977,55.3190150868096,32.56707930781188,7.0161223
196,Gaia DR3 216563937671260800,1331759.750677637,6098.2542167756965,-10000.0,218.38377072147915,55.61304477469027,31.59733950733057,1.0487211
293,Gaia DR3 216498752951782016,1341153.5394600932,2696.020604721823,-10000.0,497.4567097562944,56.074999153768495,31.289565951479343,0.9914349
157,Gaia DR3 216873896871595776,1346497.718004921,0.47386876140289524,0.0,2841499.224423647,57.59875591620498,32.65750504017402,1.0332769
319,Gaia DR3 217940113914171648,1364418.113910181,0.015182574032180832,0.0,89867377.62767854,55.85894403331868,33.436610099463266,1.0210909
170,Gaia DR3 216874751569118080,1372960.322072651,562.5515168418025,-10000.0,2440.5948272622772,57.6496968875587,32.68923444638232,1.0234123
371,Gaia DR3 216310843839361664,1375229.4693822819,337.1445146047336,-10000.0,4079.050406602621,56.14735460173954,31.230454202877198,0.99456316
241,Gaia DR3 217347507209623808,1380470.4797519038,0.17599221173731538,0.0,7843929.376899833,55.295746646207284,32.061102594124236,0.93753874
190,Gaia DR3 217538512995087232,1386650.050772816,864.0922184936679,-10000.0,1604.7477585090385,55.31279492273945,32.91670612508204,1.0439113000000002
423,Gaia DR3 217523257271149312,1389054.3563356407,2660.3352685621308,-10000.0,522.1350755111414,55.25375002990233,32.74256172846731,1.9868598999999998
228,Gaia DR3 217924922612566912,1389443.1927553602,1342.5534220348004,-10000.0,1034.9258137151016,56.582004519018476,33.620671360625714,1.5781553999999998
187,Gaia DR3 216584136902137600,1390913.257092272,5898.069806009348,-10000.0,235.8251602371875,55.396094464077,31.77382294184639,1.0887367000000001
168,Gaia DR3 217524803459791872,1391889.4485669595,0.24227366468776998,0.0,5745112.455209509,55.31763998727809,32.84066020118118,1.0449113
411,Gaia DR3 216848848624187904,1400654.9425561219,4147.5211104825985,-10000.0,337.7089363128387,57.694645835921136,32.36658705538844,1.0702908000000002
487,Gaia DR3 216585721745264896,1402458.3507713613,253.19272906994436,-10000.0,5539.094096118111,55.360285151997395,31.843603401861852,1.0807496
169,Gaia DR3 217363557503130240,1409003.203726172,434.90173492815796,-10000.0,3239.8196892889546,55.23187987508279,32.235121969959074,1.0566163999999998
194,Gaia DR3 217538517290983168,1409261.6545467067,402.06831615459697,-10000.0,3505.0303590816634,55.298755812472976,32.915181177258766,1.0665168999999999
273,Gaia DR3 216346848549291392,1415180.8721195045,0.15582880547040645,0.0,9081638.454760935,56.914097232554866,31.25793119927001,1.0714236000000001
416,Gaia DR3 216561979165550848,1426057.7381091702,4984.310501493976,-10000.0,286.1093300029623,55.5394965610363,31.553396233775683,1.1271052
251,Gaia DR3 217928706480918912,1428606.7313961394,0.04107923550414967,0.0,34776857.79356402,56.470656419513006,33.650178421987064,3.5599627000000003
393,Gaia DR3 217909705545889152,1430736.6236149746,0.31111731869043197,0.0,4598704.532545121,56.88819557000249,33.573239654594765,1.0580181999999998
173,Gaia DR3 216845069051235200,1431748.3938380836,0.4470063289015657,0.0,3202971.1913841064,57.69549059222288,32.28605960723669,1.0405655
358,Gaia DR3 217348160044827648,1432871.3963369231,0.1933163897532646,0.0,7412053.360637136,55.249460539495665,32.05641488435573,0.9475536
185,Gaia DR3 217348645376882816,1437178.0585314527,1181.5525067658687,-10000.0,1216.3471790731326,55.2298075777556,32.113829181341245,0.97038186
516,Gaia DR3 216369736430426752,1447109.4147844142,0.4197347535535079,0.0,3447675.948996528,57.18656804598098,31.37616650053849,1.1162468
460,Gaia DR3 216305685582015616,1459288.191297798,0.08510518444662836,0.0,17146877.722977675,56.30396378396815,31.13795753620632,1.693948
330,Gaia DR3 217510960779988864,1460462.8809082347,5991.039812095414,-10000.0,243.77452440888158,55.13774542614809,32.51381310679963,1.0009881
355,Gaia DR3 217336099776658432,1469926.8726335084,3968.077946142092,-10000.0,370.4380036341333,55.28997296497066,31.847680634696818,1.1199332
491,Gaia DR3 216854895938123264,1472845.8522891698,0.018284340048108916,0.0,80552311.34478387,57.73684997273347,32.411045511871556,0.9900793
281,Gaia DR3 216369285458474624,1475846.6095082678,2429.734974008941,-10000.0,607.4105304881028,57.28045412844872,31.40202630425338,1.0180764
473,Gaia DR3 216566132398966656,1478325.37478757,0.028789734089642006,0.0,51349045.81558616,55.4417469140308,31.59932843543418,0.9878546999999999
333,Gaia DR3 217341326752424704,1478335.7135889574,0.0497715939342501,0.0,29702398.43115909,55.227605632724334,31.993198887196122,0.9463187
444,Gaia DR3 217252335032408320,1481788.4787018858,7110.835616579522,-10000.0,208.38457793159625,57.02968760402921,33.56579072941048,1.0593017
243,Gaia DR3 216968935911107200,1482046.8513198083,2328.8525699543807,-10000.0,636.3850036882496,57.75196707009007,32.74455624997122,1.0222067
231,Gaia DR3 217164889495633536,1485918.1221914538,1722.3059819983634,-10000.0,862.7492081676261,57.619998369292404,33.013641907382514,0.959993
468,Gaia DR3 216566205413875072,1490917.995930695,0.03281787287552314,0.0,45430061.892971754,55.426111054113655,31.601396046756054,1.0814555000000001
269,Gaia DR3 216355232325455616,1492452.2925513189,3421.881448343762,-10000.0,436.14961975777584,57.202912292671215,31.276533522534752,1.0222116
305,Gaia DR3 217928599104626560,1495022.3694221627,5171.249502687562,-10000.0,289.10273399981594,56.57737732637365,33.710463811027964,1.0896226999999998
216,Gaia DR3 216764285011118592,1495871.2147591335,0.08824268595922516,0.0,16951786.97813369,57.65757684676114,31.903567721818185,1.0592636
399,Gaia DR3 217367951253978112,1496364.1276874861,0.32789284218161846,0.0,4563576.678684118,55.14731121317277,32.32529778908787,1.0712005
349,Gaia DR3 217361422903673344,1497368.2922034662,3754.4868280558435,-10000.0,398.8210268882037,55.14715056522732,32.15529311719215,1.0125271
436,Gaia DR3 216582388850113920,1499036.7408272454,0.3190998242889119,0.0,4697704.689019266,55.33718479317547,31.71677379250772,1.0477474
357,Gaia DR3 217569402400052864,1507029.428179256,452.22724078671115,-10000.0,3332.460524840503,55.39617501926594,33.203742740379084,0.95938236
234,Gaia DR3 216564246908825216,1507544.8938303154,182.81110786243977,-10000.0,8246.462216971524,55.46850558441896,31.491522411463126,1.0425339
509,Gaia DR3 216845584449430784,1507628.5467606578,0.35940226848641404,0.0,4194822.011307501,57.765284943670686,32.331629885186864,1.0142573000000001
298,Gaia DR3 216512638581422208,1520903.2175376364,7031.8984608582705,-10000.0,216.28628826247362,55.59650324049674,31.382532913862534,1.1353514
220,Gaia DR3 216565518219109376,1526385.6735750968,0.014101585224155068,0.0,108242133.72554035,55.42338962569776,31.55535401337119,1.0257955
455,Gaia DR3 216844450575949952,1526895.609058086,0.39860282519318496,0.0,3830619.1340165944,57.77803778580977,32.276762124359536,1.1620169
322,Gaia DR3 217179728606721664,1533129.814608083,0.2394195685149804,0.0,6403527.598506033,57.529602914480975,33.19578757376125,1.6413555
280,Gaia DR3 217927022853693440,1533462.0109488482,0.008962071110109621,0.0,171105762.50829273,56.640343100934246,33.7284295297092,1.0639733
284,Gaia DR3 217973305421346688,1538892.5887400059,0.017877740472102936,0.0,86078696.08250263,56.153243725516326,33.71314245433402,1.031841
301,Gaia DR3 216743634808460288,1540878.0738461723,1667.13805852141,-10000.0,924.2654295906256,57.61690348828482,31.65498075351421,0.95683396
285,Gaia DR3 217953960888515328,1541564.3501550977,123.23050668918657,-10000.0,12509.600029830677,55.812199645707295,33.587765131680506,1.1380653
211,Gaia DR3 216970855758081536,1542860.8550852127,0.05175134838636128,0.0,29812959.530380532,57.72048648928445,32.85355502905911,0.9756228000000001
427,Gaia DR3 216334792577766400,1543791.7349092104,303.1912703117103,-10000.0,5091.8079973808,56.7910744104772,31.05188238957569,0.9835419
407,Gaia DR3 217415715585859328,1546704.4232046467,169.86094531717552,-10000.0,9105.709498534454,55.09906214694336,32.41656725858771,0.9998978999999999
346,Gaia DR3 216290532937493888,1548687.4465879188,1608.714846748658,-10000.0,962.6861153907671,56.47030324674628,31.03248480462578,0.98827314
523,Gaia DR3 217543362012638464,1550034.3964885103,5125.119376391006,-10000.0,302.43869120957135,55.24762430298489,33.04626397378624,1.0388754999999998
392,Gaia DR3 216965603013673344,1550203.0994484262,0.4777401786996634,0.0,3244866.495566366,57.77651891027026,32.676546073269584,1.0333644
528,Gaia DR3 216300123601005056,1550632.6944820366,49.45412910319935,-4399.853049251529,31354.96919268812,56.12743164564864,31.08875803926405,1.1338133
258,Gaia DR3 217413619641160448,1550651.526216244,7804.122942345608,-10000.0,198.69645028300644,55.07697399567215,32.33526680806834,0.9173870999999999
365,Gaia DR3 216470715405428096,1551353.0462072198,446.4419984975338,-10000.0,3474.926309415734,55.774092933640354,31.156656242559684,1.1023532
356,Gaia DR3 216338022393170944,1555873.6944387641,113.74816396560783,-10000.0,13678.23128036764,56.765687826832036,31.07913217698188,0.97403896
395,Gaia DR3 217976878834393600,1559432.7129789991,2487.3290356106586,-10000.0,626.9507132562163,56.43802777244819,33.76926397524954,1.0841618999999998
277,Gaia DR3 216357195127234688,1561012.7118696708,0.01024005278043013,0.0,152441861.9065068,57.323709679510834,31.356599710479745,1.1008195
242,Gaia DR3 217231199495809408,1563409.955424538,0.08709109130518372,0.0,17951433.745916132,57.4554494691648,33.32737366631886,1.0522987
453,Gaia DR3 216355030463734784,1570106.1335859199,0.11181626806070005,0.0,14041839.893400658,57.1918628995257,31.25005324587236,3.0279672000000004
279,Gaia DR3 217253434542371968,1572011.8955929854,3949.07924734759,-10000.0,398.0704860883285,57.15319963289693,33.6044121809011,1.1167951999999999
290,Gaia DR3 217365992748414592,1573510.2614744836,3147.836947077871,-10000.0,499.87031981919176,55.081331814783354,32.27596572870181,2.9463274
380,Gaia DR3 217178392873786880,1573773.8287550039,0.4416596392123511,0.0,3563318.195798121,57.612855372500256,33.136628910621894,1.0828471000000002
513,Gaia DR3 216952408874149760,1599602.0424708426,5740.050767971431,-10000.0,278.6738492621646,57.87077989676168,32.60273235186389,1.1349499
232,Gaia DR3 217537795735579648,1601582.8712206522,0.3191461325292662,0.0,5018337.081286062,55.15106894325922,32.91731503588444,1.085126
430,Gaia DR3 217353657602966400,1605673.4479881611,2713.7068845368794,-10000.0,591.6900816140226,55.10284347577356,32.00908956757604,1.0433689
441,Gaia DR3 216554076425718912,1605829.6602374585,7046.423490805775,-10000.0,227.89286825192337,55.314235192768365,31.571265851173624,1.0933511999999999
299,Gaia DR3 216854067006144640,1609132.6565894275,170.16884388002023,-10000.0,9456.094428918888,57.934557483591995,32.47273809144729,1.0843356000000002
224,Gaia DR3 216964847101330304,1611182.4853887353,0.031131356149811197,0.0,51754330.18835919,57.832027363793955,32.67040633904922,1.0078926
256,Gaia DR3 217358644060557696,1612147.4017638487,185.6412960053806,-10000.0,8684.206781863462,55.065955094336545,32.15458617625095,1.0065372
409,Gaia DR3 217243126622236800,1618455.1255676353,170.85064497441783,-10000.0,9472.923709535737,57.348628927202846,33.545357107486375,1.0679083999999999
288,Gaia DR3 217253228382061184,1619633.4872948886,0.012349118881568581,0.0,131153769.173948,57.205416026251775,33.599101387658656,1.5430251
367,Gaia DR3 216330733833501824,1625057.9605273432,0.16490316175719988,0.0,9854619.785398936,57.15639225427002,31.17242217293966,1.0249270000000001
221,Gaia DR3 216964881461065856,1628392.512337043,0.013761748291846378,0.0,118327444.87136422,57.84422866273198,32.68611359909675,0.9989733000000001
312,Gaia DR3 216964881461065472,1630228.1010246275,0.022070404515123133,0.0,73864894.49740528,57.84587221118461,32.686071371620486,1.0107201
524,Gaia DR3 216553384936184704,1630892.1692057706,1409.7395531520956,-10000.0,1156.8748039729683,55.31449222481015,31.5264581160123,1.0683818999999999
428,Gaia DR3 218020687500253056,1634971.0337724,3829.1366011077725,-10000.0,426.9816421016167,56.860199461316796,33.77854277985226,0.99311256
533,Gaia DR3 217540815097907968,1641571.8382162252,0.16857257557027522,0.0,9738071.76323221,55.12591545039993,32.948272257673445,1.0165102
415,Gaia DR3 216362447870582784,1643438.9633290383,0.2679328360321532,0.0,6133772.133594772,57.42850088086285,31.353060689028702,1.1622877
283,Gaia DR3 216740787247363584,1645207.3989565386,160.9864869156998,-10000.0,10219.537244874768,57.61465844258375,31.55358237470513,1.0508795
431,Gaia DR3 216488410670974208,1654025.4196699557,4733.299579405146,-10000.0,349.44448199871266,55.4968377128106,31.284189607183905,1.0423265
296,Gaia DR3 216803253249641984,1656984.5170194018,0.45672292483556604,0.0,3627986.306174506,57.89267066758583,32.283805044168155,1.0598281999999999
272,Gaia DR3 217171452206403072,1657198.7726298808,5123.787125005288,-10000.0,323.43240111252095,57.73583477784591,33.108349903744624,1.0092963
369,Gaia DR3 216300565981094016,1665814.5326844454,2193.374957155257,-10000.0,759.4754956284164,56.01014510380903,31.00035174173898,1.1117371
375,Gaia DR3 216332559193185024,1667928.4437827559,1117.3867236633143,-10000.0,1492.7047265377462,56.70140176960564,30.955021185902766,1.0421035
529,Gaia DR3 216355305339795840,1671876.2753083475,0.1743984325475809,0.0,9586532.693475967,57.30993801534697,31.223241179952268,1.0097392
412,Gaia DR3 218022508566514944,1680340.1994700448,4700.243827954536,-10000.0,357.50064485512013,56.84069521869354,33.82499870277867,1.1142942
344,Gaia DR3 218025768444775936,1687865.6282364284,0.008854449164312756,0.0,190623447.8186688,56.63194762238047,33.865513734491465,1.1111063
341,Gaia DR3 216332524835051776,1688670.0756721199,0.020602970965945853,0.0,81962454.7577765,56.72746673669501,30.955309306632113,1.0705999
336,Gaia DR3 217260615727696512,1689250.0044594917,5560.30710043238,-10000.0,303.8051629069431,57.164648185885355,33.700195256316704,0.98323435
263,Gaia DR3 216802119378300416,1692602.2622208248,0.2159586168985292,0.0,7837623.182297536,57.9189193630457,32.233508689619484,1.0019333000000001
390,Gaia DR3 217192652166563200,1693772.1735307076,2116.0849407432565,-10000.0,800.4273084310995,57.64341906793785,33.439927973582336,1.0404735999999999
289,Gaia DR3 216361417078202880,1694642.4015602455,850.7909986979845,-10000.0,1991.8433600656995,57.55230104061283,31.41277461072416,1.0517701000000002
311,Gaia DR3 217533981805539840,1698368.8979124795,0.014895272696602067,0.0,114020664.97915906,55.02499901452103,32.808126970496524,0.8953515
410,Gaia DR3 217242473784588416,1700365.2801229842,0.15063401246122812,0.0,11288056.743231501,57.43821051406403,33.51182709624265,1.0414271000000002
462,Gaia DR3 216297507964119936,1701250.6273212729,214.02159877275759,-10000.0,7948.9670064917855,56.02091931101878,30.97899449798973,1.0763637
454,Gaia DR3 216351384034740736,1705994.9249679213,1239.8479952628718,-10000.0,1375.9710315184382,57.37248458385717,31.190708520232224,1.1716806999999998
353,Gaia DR3 216284897940389760,1706188.9523551285,3999.6726747507296,-10000.0,426.58214586558955,56.16462455906149,30.93399417055337,1.0633037
252,Gaia DR3 216951683024411776,1706977.0349440407,0.3727688974153318,0.0,4579183.099179436,57.92808182323759,32.600941182923805,1.0217131
315,Gaia DR3 216790986823156096,1710881.5841899398,0.39329832209609306,0.0,4350086.151071671,57.89837674488224,32.034344091467126,1.0079794
388,Gaia DR3 216281839923716096,1712389.9697496314,2142.1057956846453,-10000.0,799.3956102445112,56.300706207961845,30.85985277354435,1.0829613
352,Gaia DR3 216465909337207552,1713895.533568992,4161.179235276109,-10000.0,411.8773637625511,55.85217520772089,31.030916971006132,0.95201355
282,Gaia DR3 217732031337329280,1717876.3555765185,0.5513132825419432,0.0,3115971.281620309,55.12285003042185,33.09913097285557,0.90269905
477,Gaia DR3 217407469248673152,1718453.440158235,0.044503530933374176,0.0,38613867.352029115,54.955604369112024,32.28730191792025,0.99910265
351,Gaia DR3 217756972212152064,1719398.926182789,0.08940531722900548,0.0,19231506.351894807,55.2040708016382,33.23836921568842,1.0191714
270,Gaia DR3 217351458579679232,1723459.6853631143,0.05116162853093808,0.0,33686568.1341812,55.02498555672741,31.92441874165151,0.9086663
297,Gaia DR3 217356513756699392,1724680.1485381378,267.8009940046887,-10000.0,6440.155888696746,54.98124655161648,32.073802596251504,1.1401589
448,Gaia DR3 218146134904210432,1725373.8983531368,0.24870376197751617,0.0,6937466.022364059,55.657763257391004,33.68344741657881,1.0170976999999999
291,Gaia DR3 217309677137721600,1728069.0358148091,784.4248568791835,-10000.0,2202.9758754584764,55.106465615050055,31.665453837582692,1.0991386
484,Gaia DR3 218023638141095552,1729488.047411933,934.8553192945401,-10000.0,1850.0061043852627,56.80425701910064,33.88057827119028,1.0720198
429,Gaia DR3 218146302407093376,1734391.3543107586,4241.522408455418,-10000.0,408.9077428550826,55.687318578966426,33.71932727496384,1.0725744
327,Gaia DR3 217243401498350464,1734844.6078148766,0.7036181309762162,0.0,2465605.321181694,57.42346307682125,33.56432401960786,1.1425903999999998
520,Gaia DR3 217316244143419776,1736258.7233345234,0.05401920885692914,0.0,32141505.958242305,55.02020477124228,31.903889435393065,0.9113108
362,Gaia DR3 216326340080587648,1738789.299384177,6772.425866028552,-10000.0,256.7454164550092,57.249861150097196,31.08635002173741,1.1489787
323,Gaia DR3 217417502291582080,1749026.9996309334,0.5654907668693128,0.0,3092936.4405257227,54.92459785842981,32.38041991052567,1.1947524999999999
361,Gaia DR3 216351250891164160,1754700.0449215188,0.2918405120934214,0.0,6012530.722122019,57.36490546057442,31.17392206686439,0.9844370000000001
505,Gaia DR3 216746697120544000,1754792.862566602,3855.4072313526945,-10000.0,455.15110525715374,57.82977048686327,31.73335980434629,1.0775751
320,Gaia DR3 216360523725184512,1761296.6046330351,2667.6503391566516,-10000.0,660.2426782776373,57.59987045442618,31.375853804080023,0.91902816
452,Gaia DR3 216319360758531968,1765067.1927058792,922.2382794862513,-10000.0,1913.89495748229,56.79698686482124,30.865693334414697,1.0408723
329,Gaia DR3 217175059980545280,1771104.2886784433,210.59466424326968,-10000.0,8410.01501648941,57.822821015608326,33.273581143793024,1.2674875
366,Gaia DR3 217258378049019008,1788117.9768402642,2371.3083184715692,-10000.0,754.0638907692942,57.32711491793192,33.704226295696174,1.0578915
307,Gaia DR3 216779510672384128,1794179.9777665741,0.029769259805373448,0.0,60269552.87086845,57.97597265816749,32.04554044440328,0.96724457
521,Gaia DR3 217191174697826176,1798558.0953382163,0.02338062511843812,0.0,76925150.04313812,57.67499978237507,33.3867321248589,1.0621196000000002
318,Gaia DR3 216785553688642176,1809303.660924893,6185.404188482891,-10000.0,292.51179159702826,58.01580797317194,32.08897662495834,1.0500121999999998
396,Gaia DR3 217261779662584704,1820181.042896323,0.0867141027549742,0.0,20990599.972412348,57.29064929826564,33.752283062570854,1.1363142
474,Gaia DR3 216481027622026240,1840623.576173298,0.3826940831617825,0.0,4809647.3323189095,55.52748915424414,31.088607520717517,1.027739
470,Gaia DR3 216777964484336000,1856683.1252603019,0.01353140142257794,0.0,137212921.80145633,58.01426356581807,31.97476783550514,1.2056931999999998
379,Gaia DR3 217191964969137920,1857552.1927688774,0.24668250192234004,0.0,7530133.585857935,57.69333053411466,33.44555043218999,0.95045334
435,Gaia DR3 168321524973090048,1859089.9445158055,0.49097244517624195,0.0,3786546.399459255,57.662578530067435,31.323377458064428,0.98702383
437,Gaia DR3 218150189354846208,1865542.5981854417,0.01459311456034025,0.0,127837178.99778791,55.53360477577862,33.74861540465549,0.98319536
398,Gaia DR3 217405540807214080,1865825.269034248,2306.2786837384056,-10000.0,809.0198648542352,54.810694963092025,32.17240495325718,0.9465821
421,Gaia DR3 216949453939513984,1895432.326174269,0.10592647535405078,0.0,17893848.727043338,58.094525211679795,32.59574437245577,6.0085370000000005
372,Gaia DR3 168320700339371520,1900052.507587637,0.2461819314409846,0.0,7718082.706013389,57.68785205040951,31.29799520611364,1.1056798
494,Gaia DR3 216800057794323968,1937480.1570388768,5604.4173404845205,-10000.0,345.705902921101,58.147492531243934,32.231151977049635,1.0700624
457,Gaia DR3 217782780671940480,1945590.5623202517,2663.1940800391953,-10000.0,730.5477948087124,55.182817220427395,33.55207301302375,8.893092999999999
488,Gaia DR3 217282395506166400,1948139.0465747993,0.14617207710259747,0.0,13327709.951110635,57.452274016398896,33.7779638594533,1.0822582
374,Gaia DR3 217773812778224128,1948526.5932769538,0.13164715881635183,0.0,14801129.099908294,55.042211516422384,33.35609359314134,0.97929233
489,Gaia DR3 217301744332756096,1958003.2273037825,0.06255144786194185,0.0,31302284.666940372,54.960330337425006,31.56741636968797,1.0116194
386,Gaia DR3 217722097076536960,1960395.3017734913,0.1956051631582276,0.0,10022206.316648716,54.80557547802896,32.872737493255805,1.0275285
402,Gaia DR3 217199146154455680,1963134.4929311038,0.21783134811698746,0.0,9012176.208342576,57.870908419086774,33.362982898282525,1.0261942
420,Gaia DR3 217776767716604416,1968053.5670838791,4839.122270189166,-10000.0,406.6963918659047,55.12282574092527,33.50879883128705,1.0294476000000001
370,Gaia DR3 217435330700174720,1972520.511172593,0.01455359587818385,0.0,135534923.99286994,54.73799083400276,32.57570724547275,1.4578743
522,Gaia DR3 217325555632522624,1976038.5947910745,164.71866574779577,-10000.0,11996.446096865724,54.829317997511865,31.80017370208467,0.9677945
495,Gaia DR3 218091606002187136,1976881.127154391,248.8662534623386,-10000.0,7943.548390555718,56.410995459872716,34.14329990164066,5.4072629999999995
480,Gaia DR3 217626753098505088,1978465.2766847888,0.4511042271832087,0.0,4385827.393014579,54.76186700351414,32.762254973413356,0.92664534
381,Gaia DR3 217325555632522880,1979646.7254928844,439.8912800611416,-10000.0,4500.309088231365,54.82736207410915,31.800105936263552,1.0141205
368,Gaia DR3 217735639109572864,1986737.2040050414,10260.15335770297,-10000.0,193.63620939578524,54.898469589825325,33.1797656095918,1.0569968
517,Gaia DR3 216892309395583872,1988124.6874988484,1461.0279268813613,-10000.0,1360.7711741298485,58.54530723891993,32.500632887255605,1.5177459
472,Gaia DR3 217216081211330176,1996854.6818485125,0.07781101679082225,0.0,25662878.65401651,57.78736133610203,33.522664590968745,0.9863325999999999
450,Gaia DR3 217268651610192896,1997934.655342189,0.025869475259756046,0.0,77231356.07819167,57.630846052379724,33.68783033388205,0.96606374
373,Gaia DR3 216781052562686464,2000156.9205906424,0.029856021668397258,0.0,66993417.368390314,58.15297897204597,32.0129091046032,1.064551
426,Gaia DR3 217423545310238720,2000178.7581705106,1264.4757965898111,-10000.0,1581.8244711087636,54.66032888164093,32.376880325115714,0.98097086
440,Gaia DR3 218163246055278464,2001374.9040880678,0.018550405440927738,0.0,107888472.32807304,55.43240444178109,33.82250613418188,3.5706260000000003
404,Gaia DR3 217774152081371264,2005713.1657897707,0.0809209153669008,0.0,24786090.922176722,55.01021507648655,33.397751447766446,1.0647088
475,Gaia DR3 217421969058276224,2012474.0111386145,0.09732560404845642,0.0,20677744.88341881,54.69753666461332,32.29930814819184,1.0134776
514,Gaia DR3 216263977156283136,2020069.662445667,804.71509444772,-10000.0,2510.291749693164,55.83902355923028,30.71567432170795,1.0039318000000002
413,Gaia DR3 216956703843550080,2020527.794904172,185.47140595574527,-10000.0,10894.012392326846,58.22400322174919,32.74575531028397,1.0790483
389,Gaia DR3 217748283492868352,2023544.1712251455,0.36816501534369234,0.0,5496296.733507149,54.908216675630705,33.263143104502376,1.0218581
397,Gaia DR3 168707414899064192,2034041.9928444377,0.12615572248125592,0.0,16123263.79524047,58.04508854098561,31.620888578744164,1.7075529999999999
408,Gaia DR3 217193373719439616,2035728.0512496475,0.4698812239792586,0.0,4332431.149322767,58.0324613245013,33.21409221132121,1.1612881000000002
482,Gaia DR3 217430524633040768,2044232.457899346,0.014281940190289574,0.0,143134086.17193615,54.67759421990202,32.599828841975516,1.1317245
507,Gaia DR3 217627951394083584,2044990.1359604858,752.5095193195965,-10000.0,2717.560487220844,54.70831381545278,32.8293591808125,0.9930669
405,Gaia DR3 217751135352931456,2045191.3941286895,0.15577013726251807,0.0,13129547.35786068,54.93111077018696,33.33955053908058,1.0696918
503,Gaia DR3 217430485977140096,2047097.3840627337,0.0706451359342454,0.0,28977187.983163018,54.67385006478168,32.58839640792649,1.1848717
376,Gaia DR3 217627710875598720,2063180.8038100952,0.012765962635048799,0.0,161615763.94917974,54.689383695884025,32.77692741627538,0.9732396999999999
535,Gaia DR3 216999962752161280,2066986.5151204006,0.5302331507941526,0.0,3898259.6844889605,58.14993164696148,33.011424608215435,1.0741288999999998
464,Gaia DR3 217004223360304000,2069991.4343583118,0.4091242045711763,0.0,5059567.268888366,58.115006377646075,33.10808347682311,1.11022
447,Gaia DR3 217214431948239872,2072658.965756249,0.5639621886579351,0.0,3675173.632985166,57.87819936225031,33.51552353592245,1.0842625
498,Gaia DR3 216962403262442752,2074222.0507583537,0.03893068490944613,0.0,53279875.6452154,58.20855610643143,32.83924395232823,1.0175033000000002
443,Gaia DR3 168691476275198208,2076759.2605590767,0.23148429810089985,0.0,8971490.842345836,57.82615481843818,31.22178182999868,0.9634363000000001
496,Gaia DR3 217726602499455744,2079634.0986087476,0.02028005407671439,0.0,102545786.65037134,54.72608853776933,32.96855312842605,0.97394407
526,Gaia DR3 218167506660628224,2124609.369075386,0.014193686284299751,0.0,149686933.08555847,55.37813443022197,33.91593400295362,0.99908596
501,Gaia DR3 217629123921033600,2125958.9403607883,0.13628717611053331,0.0,15599112.11775763,54.632349780024974,32.771774351893846,4.339606
463,Gaia DR3 168744012314843264,2141852.635750432,2513.9224294944997,-10000.0,851.996310873091,58.35018974708939,32.05180372918877,1.016475
497,Gaia DR3 217755666541548800,2180364.6642269716,0.11058599680705354,0.0,19716462.546620555,54.8616947796497,33.45017192407485,0.9957381999999999
433,Gaia DR3 217615586182991488,2185953.8600693545,4142.656635964126,-10000.0,527.6695734549129,54.52180351030089,32.50022676394539,1.040807
439,Gaia DR3 217644551443539840,2200892.272971124,0.020189745153910706,0.0,109010403.85568295,54.60978112915589,32.95121637075297,1.0897204
508,Gaia DR3 216878123122045696,2203364.8114126897,0.08849075056570563,0.0,24899379.848481003,58.36229531645804,32.186404016476665,11.686933999999999
481,Gaia DR3 216909970300778496,2205401.8118707025,0.36909590407112297,0.0,5975145.721058265,58.354684897759064,32.69119619097016,1.034699
451,Gaia DR3 217629879834528000,2211788.1027696477,0.3415458594097915,0.0,6475815.887774864,54.5643803916545,32.812682452340816,1.1095483
500,Gaia DR3 217002088760690048,2213366.0699626263,0.2056936881273798,0.0,10760495.813522274,58.25122516470577,33.10532468846193,1.03636
510,Gaia DR3 217304493112912256,2217168.9267724026,621.1972136887356,-10000.0,3569.1868506727774,54.70526938042338,31.561846987376928,0.8272980999999999
536,Gaia DR3 168300771691171328,2219175.9555852134,0.4990961023337239,0.0,4446390.074393622,57.82830814975314,31.040850344483534,1.170205
483,Gaia DR3 217403273064575872,2232985.584430952,749.5013393790134,-10000.0,2979.2949886934884,54.468848829308456,32.33511604265707,1.1847905
512,Gaia DR3 217641768304754816,2250582.530478149,402.4019835295635,-10000.0,5592.87136394745,54.49862422072808,32.81500621254628,1.0072653
525,Gaia DR3 217646028912281472,2251005.8722659,557.4433795930277,-10000.0,4038.08880806745,54.59456238536266,33.04765405977101,0.8795788
466,Gaia DR3 217372559753383808,2256686.2141632936,0.17996339295454822,0.0,12539695.863220612,54.54169479372016,31.919143302794534,1.0759683999999998
471,Gaia DR3 216878879036273024,2295222.138909578,527.0127638610547,-10000.0,4355.15474443937,58.459297916855526,32.22948992259122,0.9995497999999999
485,Gaia DR3 168742844085199616,2299927.304179658,0.5764048973698198,0.0,3990124.502193518,58.41963209104272,32.0083723561765,0.8963958000000001
515,Gaia DR3 217623076607102464,2306925.009343657,0.015782092390322664,0.0,146173584.10334918,54.4584231189819,32.69331837098188,0.9779395000000001
519,Gaia DR3 217370910487123456,2310960.135411753,0.02822811016793011,0.0,81867334.42882864,54.505623506371144,31.870144064656067,2.0458333
0,Gaia DR3 216711237870475904,,,0.0,nan,56.45119262950473,32.403266790345285,1.8467966


==> anc/MWC758.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
315,Gaia DR3 3417050210894827264,39478.918708576326,198.47649895527547,-5317.222909157975,198.90978990652425,82.64758935701491,25.25658189441218,0.9810897
1,Gaia DR3 3417060347017816576,104964.72256666076,482.85338351009057,-10000.0,217.38425400195467,82.42539243322958,25.3201488532356,0.9975523999999999
109,Gaia DR3 3417048462844120448,114550.97117241715,78.67800264945137,-10000.0,1455.9466091532247,82.84330898722753,25.310365421762114,1.5166395000000001
244,Gaia DR3 3417814169614285696,119973.42398093989,100.8498448163267,-10000.0,1189.6242795359983,82.35532158774882,25.5007125562046,0.95149887
10,Gaia DR3 3417058869547915008,125931.48101719556,69.31341579960805,-10000.0,1816.8413656207038,82.38811757775848,25.309035965260726,1.0951374
78,Gaia DR3 3417058873844717056,126835.24751005223,137.8445178350038,-10000.0,920.132693719968,82.38801197612615,25.30806018673017,2.5406415
4,Gaia DR3 3417051795737752448,126840.10862115378,0.2637259197112876,0.0,480954.2754083908,82.84076410182715,25.33372794483548,1.0855426000000001
92,Gaia DR3 3417038704678469504,143706.40578017564,0.016341273346295572,0.0,8794076.369376237,82.75029771276074,25.11512778631905,1.0468279
35,Gaia DR3 3416945899024804864,208398.3907879498,0.008213734274847418,0.0,25371942.14160539,82.4569781095246,24.996171156050767,0.9837236999999999
117,Gaia DR3 3417716313078168064,219377.80774678043,0.12562115911508828,0.0,1746344.4000369129,82.22612308200841,25.289459137570816,0.9808679
194,Gaia DR3 3417715862105364096,243048.36469435538,1283.5931420603788,-10000.0,189.3500025282331,82.18224551894568,25.27228024918959,1.1437992000000001
21,Gaia DR3 3416958710910962560,245466.947665696,0.02675426765888414,0.0,9174870.745684013,82.2497521894508,25.09122463254839,1.0619433999999999
125,Gaia DR3 3416983827879464192,259030.58671920572,481.78011840208364,-10000.0,537.6531260325363,82.8489714500342,24.878224975393486,1.0004505
20,Gaia DR3 3417854645385996032,273625.07710080844,116.28601078189529,-10000.0,2353.035203985254,82.84359149058642,25.85889448442291,1.1580687
52,Gaia DR3 3417008708626959488,303293.6415053322,187.38720505971085,-10000.0,1618.5397578702762,83.24190501235259,25.203613692447966,0.9946633
2,Gaia DR3 3417713560002856064,309644.87075034255,0.01887904789283922,0.0,16401508.831798142,82.08643199503389,25.17293595968256,0.99335396
308,Gaia DR3 3416970908617757696,335164.6126051458,0.005799161582058076,0.0,57795356.77055554,82.91296075197775,24.81487674253143,0.97863966
55,Gaia DR3 3417719439815453568,335718.3125238969,151.86889642326625,-10000.0,2210.5797857925636,82.01543878118211,25.333842087188092,1.0721733999999998
175,Gaia DR3 3417855843680807552,337723.28394815826,266.15604279642787,-10000.0,1268.8920394209097,82.78227539613916,25.91133489870407,1.0535736
3,Gaia DR3 3417707203451159424,344788.1473300531,0.004713543775831704,0.0,73148391.89527105,82.04240847359347,25.10874512332747,0.90249425
65,Gaia DR3 3417861100721113472,358383.9324101036,1636.8949592745862,-10000.0,218.94131347861605,82.83368147483672,26.004956986260023,2.0097036
75,Gaia DR3 3416981560136999552,374719.9681974914,101.14632237160316,-6122.9752250793945,3704.7315158014494,83.20566683322738,25.02042654197333,1.011845
139,Gaia DR3 3416873022019896576,385182.211646122,76.67307137348304,-10000.0,5023.696126243029,82.8920858732405,24.67790053465145,3.4114606
5,Gaia DR3 3441120032254401408,401518.74750147056,210.10901731713136,-10000.0,1911.0019771090163,83.13558367950229,25.83807240519443,1.0207131
38,Gaia DR3 3417002553939072384,412250.6514168391,788.7999129604268,-10000.0,522.6301938467902,83.34351420237816,25.083718325455237,0.88845575
8,Gaia DR3 3417737611819848704,414571.7955296189,0.023781407309431554,0.0,17432601.44933485,81.89015162449559,25.47685345957764,7.394374000000001
11,Gaia DR3 3417786372586115072,422385.0672446126,1322.9863511634485,-10000.0,319.2663831135995,81.86986681754249,25.592691834743565,5.2771707
6,Gaia DR3 3417916351180498304,428884.382740485,544.3594915245924,-10000.0,787.8697614682987,82.27185681822472,26.027639892257145,1.1156768
269,Gaia DR3 3417705489761587968,439518.6000814542,102.2769825361018,-10000.0,4297.336401436292,81.88620572846743,25.01856914160328,1.0641875
299,Gaia DR3 3417876871841400064,445499.75925556873,0.07760160212937846,0.0,5740857.753333822,82.5791886552458,26.125553838669003,1.0745977
333,Gaia DR3 3417735447158332288,448587.25126211025,0.107807187490784,0.0,4161014.322912915,81.81876068940285,25.40700068730477,1.0599767
184,Gaia DR3 3416925622484674432,455896.0427988543,0.016117418391858943,0.0,28285922.206321307,81.9859288914598,24.817881298959733,1.2019813
71,Gaia DR3 3441882307347196928,458641.11893889157,3730.3813641673974,-10000.0,122.94751505688427,82.91124238610841,26.16417527650294,1.3947667
172,Gaia DR3 3441122884112750336,465499.8601227495,0.013972642644015472,0.0,33315090.92319946,83.20283792962479,25.91749782816332,0.99417776
450,Gaia DR3 3416811792966292736,472736.85963607684,66.08567690731513,-10000.0,7153.393621118358,83.4282409455329,24.92125623257498,1.1404208
186,Gaia DR3 3416842304413708544,473375.48297717,77.50291350482479,-10000.0,6107.841132291122,82.44592279830452,24.44559968488057,1.0363266
7,Gaia DR3 3417887763876755584,485158.5031918066,779.1658653765984,-10000.0,622.663959948133,81.92342122537323,25.861652722083807,4.7996135
364,Gaia DR3 3417922677665585792,501630.8020799558,72.74199264381602,-10000.0,6896.027780490018,82.2935079177926,26.172411527968396,1.0465161
67,Gaia DR3 3441899865174419072,514279.528029722,786.5071903232769,-10000.0,653.8777195645706,82.71017400874706,26.322456599956702,21.888824
69,Gaia DR3 3441896497918966528,516287.3499068721,1810.2472908062362,-10000.0,285.20266403875206,82.94927787189322,26.26850268622479,1.0176209999999999
36,Gaia DR3 3417698510437675264,522067.4795948369,104.46423510523191,-10000.0,4997.571456574902,81.70593656913569,25.125686462686108,1.0861577
13,Gaia DR3 3441129446822843264,522438.7034017591,0.022699345802233213,0.0,23015584.14737928,83.26775553969085,25.996046301951772,0.9551566999999999
77,Gaia DR3 3416841170542468096,525649.2674607092,0.004648757855706527,0.0,113073058.17519721,82.47617977293801,24.405921569340315,1.0923237
18,Gaia DR3 3417784929475302656,529459.6356732228,3638.625015410982,-10000.0,145.51090959655278,81.67875402203455,25.536375730064922,0.99997854
30,Gaia DR3 3417900240758733184,530395.6953363591,0.005234876961927822,0.0,101319610.60285032,81.86221543990403,25.904434653021955,1.0517288
86,Gaia DR3 3416855700416040704,536249.4758170507,278.85072220978293,-10000.0,1923.0700626036873,82.21088245184106,24.42298773289373,1.0313475
22,Gaia DR3 3417778607282611968,539363.0911399076,301.85895315698593,-10000.0,1786.80501439162,81.66056821731054,25.466769651569823,1.1321927
14,Gaia DR3 3417778607284628096,540731.8264925476,0.007764929257660425,0.0,69637701.58744115,81.66041550146257,25.46637376799303,1.0540062
162,Gaia DR3 3441051591953460736,559741.124062144,66.00783644598029,-10000.0,8479.919267164994,83.59864205815582,25.57610340024,1.1420149
46,Gaia DR3 3441051523233984384,561871.4925402727,95.27241848317786,-10000.0,5897.525238529362,83.6063752718471,25.56687106214659,1.0034909
60,Gaia DR3 3416849515662999296,578419.1140522497,102.33682245246835,-10000.0,5652.111333834934,82.14058140679914,24.35344097363411,1.0724927
402,Gaia DR3 3417914293890278272,580028.9775908215,3438.8636657273805,-10000.0,168.668791197378,81.95254297110215,26.21242152758523,1.0082944999999999
250,Gaia DR3 3417940441651077248,595647.1624624362,1214.528951363966,-10000.0,490.4347169274969,82.1554976853741,26.36387387338737,1.1516932
12,Gaia DR3 3417775033871877504,597300.1693683786,642.0555775829868,-10000.0,930.2935605931661,81.54946289702028,25.32780249422684,0.97856766
61,Gaia DR3 3441908317668886656,599239.5403145597,1479.7448402164484,-10000.0,404.9613987685245,82.8364923688632,26.451406096148876,1.0132495000000001
25,Gaia DR3 3416816328451292800,608440.245891154,792.0436926117551,-1667.725914908797,768.1902546118753,83.65075203607657,25.01208704369469,1.1231446000000003
97,Gaia DR3 3441955527949410432,611319.7198164482,1741.975947504288,-10000.0,350.9346502127541,82.76226493898446,26.487640745596032,1.0247024
15,Gaia DR3 3416914975260416640,624862.9636659328,0.004558607604896077,0.0,137073206.95793423,81.81681974989138,24.55558227713616,1.0277759
16,Gaia DR3 3417802762180673920,629828.2503505865,0.010057774749778769,0.0,62621033.58045876,81.55562064176443,25.704145156060427,1.0980359
122,Gaia DR3 3441045987019082624,629968.5387163998,174.7059502664337,-10000.0,3605.879122924389,83.70919294167204,25.604701267745714,1.0370065
9,Gaia DR3 3417750535378451712,648444.8025816117,0.009450098762906133,0.0,68617780.4963172,81.46548183179355,25.211099004894447,0.8874963
63,Gaia DR3 3417701985067085184,656759.3372914527,2966.5916336320365,-10000.0,221.38515117679805,81.45211457223641,25.16854046960329,1.0327564
373,Gaia DR3 3416661262953299200,657869.5426480593,0.09933304065319375,0.0,6622867.25868899,83.1536879230114,24.291211969100235,4.14018
187,Gaia DR3 3417793038374761344,658271.5398038373,56.315997634888404,-5212.738810073461,11688.890678481572,81.45718918077795,25.527188056225114,1.0770113000000001
146,Gaia DR3 3441061315759186560,668746.7270431597,0.018866395440740882,0.0,35446449.1716865,83.72534022393516,25.764746763492152,0.99307644
293,Gaia DR3 3416537018138393600,673538.57713247,97.52872225534499,-10000.0,6906.053535378468,81.61777266646031,24.416318818506422,1.0050721
112,Gaia DR3 3416756881808385408,676093.0008983923,0.1055180385720499,0.0,6407368.920497342,83.39944214649721,24.418081104598688,1.0196226000000002
116,Gaia DR3 3416895252770611456,679149.1224441617,0.007162862958898174,0.0,94815317.0514701,81.93302566721239,24.332293422382588,2.895051
28,Gaia DR3 3417798531637986816,690209.4390736392,417.58544522075834,-10000.0,1652.8579886417187,81.33902095930355,25.654890754373536,1.0826215000000001
242,Gaia DR3 3441142434806028032,699129.5586404861,0.01724421903791203,0.0,40542836.82568778,83.59445274484679,26.102155473293664,1.1160246999999999
415,Gaia DR3 3416628140164851712,701539.2138328643,109.53272362874989,-10000.0,6404.836751897639,82.67643479170245,23.97242300965755,1.4035986999999999
149,Gaia DR3 3441062033017396864,705563.4487895751,0.0163697231563616,0.0,43101733.73429221,83.77293289929024,25.821934966291064,1.0215048
19,Gaia DR3 3441969954742630912,707876.0557941048,59.70694444208885,-10000.0,11855.841266181194,82.30415981560412,26.63145494345429,2.3728518
150,Gaia DR3 3418136807558329728,708544.0335997888,1162.7316591835522,-10000.0,609.3788089483302,82.01420240003488,26.520141434274944,2.1374722000000004
349,Gaia DR3 3417754521107021056,718135.3438708769,4645.495481991819,-10000.0,154.58745932586004,81.31508510924124,25.312958263266502,1.1948435
94,Gaia DR3 3416830450304642688,723878.5846322243,0.0558097352340263,0.0,12970471.578064164,82.14788573931247,24.129776809406696,36.95149
17,Gaia DR3 3418135879844744832,724523.0041802055,0.004064109159808651,0.0,178273509.81249675,82.0862135846326,26.51049213179688,1.0731316999999998
190,Gaia DR3 3416537048202801280,746454.3578187006,0.013427632162769407,0.0,55590914.97072606,81.62895496156209,24.43913001171421,1.0007392
311,Gaia DR3 3417768398147404800,749068.1825072467,2455.971311698815,-10000.0,304.9987509785325,81.27630683710002,25.392875795752662,1.0917709
222,Gaia DR3 3441072723191315712,767025.1331539993,3855.9599862567534,-10000.0,198.91937050379084,83.90421859047771,25.806503543741893,1.1376283
49,Gaia DR3 3417312723592181888,774431.7579502795,136.42415408463322,-10000.0,5676.646948236503,81.27486692634945,24.83031984572948,1.0399190999999999
24,Gaia DR3 3440854401414575360,787256.3750592073,1254.7201763904009,-10000.0,627.4358138752491,84.04793613225608,25.54311332864884,3.2133898999999997
47,Gaia DR3 3417774209238162944,788235.9363499181,70.44074483832428,-10000.0,11190.05680815952,81.22632011238376,25.54655839608269,1.1555212
140,Gaia DR3 3418099973918277632,789107.7488517661,61.856190225220985,-10000.0,12757.134669603667,81.52721261419475,26.23798870061924,1.0529579
144,Gaia DR3 3416625082148828672,793562.6661662367,0.056261594983650895,0.0,14104873.251404244,82.88846570822996,23.94490631174509,1.0569152
240,Gaia DR3 3418110041321636224,812364.3681873728,152.95349391926956,-10000.0,5311.185428795417,81.42678357518655,26.21972551142652,0.97480434
59,Gaia DR3 3440847666906111232,813859.3743291316,450.21491840028966,-10000.0,1807.7130300811639,84.08733651036559,25.368745665980548,0.9887952
53,Gaia DR3 3417312276913432832,816630.4213130048,0.21930513393032272,0.0,3723717.756523034,81.25631238619256,24.81011748616488,1.7079811999999999
298,Gaia DR3 3418153059712693120,818598.9532673295,2254.669640776953,-10000.0,363.06824665685497,81.91327987030225,26.645269520128032,1.0844253000000001
34,Gaia DR3 3416450088001082752,819903.4954446596,0.12962291025740935,0.0,6325297.69480155,82.10736991694714,23.96212533265038,1.6535199
58,Gaia DR3 3417759949946800896,819971.8817380775,101.98738011804768,-10000.0,8039.934752603526,81.15457246013302,25.26399312478447,1.1630601
26,Gaia DR3 3416621367000229632,822032.3432916558,0.019313977825910638,0.0,42561524.648167476,82.57981978130576,23.867838607790972,1.0084949
40,Gaia DR3 3441074917919502080,833151.7031878075,0.009438319547597378,0.0,88273309.56387198,83.99024589122888,25.891468668587926,0.9958304
27,Gaia DR3 3416576149584533376,837272.6879854847,0.010361296356675048,0.0,80807715.47916293,82.90090319112856,23.86796340495081,0.94193345
225,Gaia DR3 3441985073028981504,838208.9055077919,0.02269366979993037,0.0,36935802.49018886,83.02446572676959,26.76891974812772,0.9798254999999999
171,Gaia DR3 3416747570320423552,840301.6129057595,0.009249179770246918,0.0,90851473.72839166,83.99362556280738,24.74824156200685,3.699143
346,Gaia DR3 3441985420922759040,856918.200485826,0.0035586626579994013,0.0,240797817.2810473,83.06132994948223,26.792792871012825,1.1748934
57,Gaia DR3 3416259696395890432,859197.0755820856,0.10610485328927713,0.0,8097622.766035297,82.26582783446263,23.84146783411301,0.97094417
416,Gaia DR3 3416509942664616704,866114.3456826913,52.86296280745799,-10000.0,16384.143068887894,81.57129697588991,24.09271020152078,0.90573597
136,Gaia DR3 3418149138407635328,868978.8352578602,0.019957581014073307,0.0,43541290.63262177,81.70435782025251,26.585219304175943,1.0431023000000001
227,Gaia DR3 3441170579725982464,869955.2895207509,2942.196379671465,-10000.0,295.68226496760656,83.68136631868096,26.50853983627736,1.0511041
45,Gaia DR3 3416594944363111680,871816.7987893114,0.00956353158273009,0.0,91160549.9754553,83.44934550911124,24.021908628579034,1.3546588
372,Gaia DR3 3441923706537609856,873331.6983087504,156.0999806006709,-10000.0,5594.6944704809075,83.53958706833455,26.630488590242052,1.1098393999999998
210,Gaia DR3 3440834369687370112,874354.424439213,0.050152433543423164,0.0,17433938.149425518,84.17177963217945,25.27209454620921,13.453427
23,Gaia DR3 3417764652935920256,875404.9696412915,0.23168347341270412,0.0,3778452.3718785443,81.05500837575704,25.367144295239918,1.1198006999999999
254,Gaia DR3 3416447648459660416,877024.964599637,0.11043833108320693,0.0,7941309.47106458,82.05897563066274,23.871557333394765,2.0289502
370,Gaia DR3 3417286369672375296,878345.6658193021,0.3101576697429681,0.0,2831932.7603512085,81.27622615149275,24.52078750554467,1.5398379999999998
358,Gaia DR3 3416573508180266880,885448.979017355,0.18418793580678597,0.0,4807312.569842768,83.0603121924038,23.81862450768498,1.0229165999999998
359,Gaia DR3 3418123991375491584,891833.6583785748,72.73791804980708,-10000.0,12260.918133069114,81.50869008921264,26.478785358582822,1.0409409
456,Gaia DR3 3440836122031788800,899480.5984476769,0.1258334844336333,0.0,7148181.602823516,84.21772038837966,25.32828915505976,1.810825
196,Gaia DR3 3441944223596702848,902033.791147223,91.20220537478265,-10000.0,9890.48222507824,83.33835454153935,26.79631784569559,0.98400885
191,Gaia DR3 3442002978749061888,912165.5356537676,154.66886505904662,-10000.0,5897.538171664594,82.83934736328217,26.97948718682353,1.0760857
31,Gaia DR3 3417967688925113344,912408.7423103835,88.66394479584918,-10000.0,10290.640061314958,81.03309628183445,25.712052129254317,1.3678226
33,Gaia DR3 3416531550644529024,913257.4922105335,66.4098322311484,-10000.0,13751.841580201819,81.22506188328072,24.304661839113965,1.0358375
41,Gaia DR3 3416585431008966016,915270.4750795757,0.1810838974324786,0.0,5054400.131965659,83.29744050782878,23.851010191137238,1.0924729
39,Gaia DR3 3417366457928102784,924920.9460520686,88.43164587807428,-10000.0,10459.162405812389,81.00479161073962,24.959954174527017,1.3377745
143,Gaia DR3 3417366462223008768,927121.3427874894,0.008810005631905236,0.0,105235045.41585541,81.00489527260382,24.9603252406884,1.3280671
37,Gaia DR3 3442182302221627648,930103.2735005486,2755.488746451562,-10000.0,337.54566216186095,82.12437513618174,27.004744607057802,1.3308035
43,Gaia DR3 3441101791530774400,931081.9190304044,0.008585242706279736,0.0,108451438.22775774,84.00205628433427,26.242707946484877,1.1460024
96,Gaia DR3 3442007995270834432,940919.3642079964,0.00718041272375824,0.0,131039732.72939076,82.98085716009653,26.968798486434906,0.9727745999999999
42,Gaia DR3 3417301831555206912,964900.1426171454,86.31691715246669,-10000.0,11178.575121175669,81.04390202961395,24.605851276866503,1.0907513999999998
208,Gaia DR3 3416734689712508928,966890.534991912,0.23602213561762453,0.0,4096609.5508870194,84.19939111490535,24.655625793906808,0.99247247
29,Gaia DR3 3417958304420768128,966927.9299764188,0.018751214732287486,0.0,51566148.84855846,80.90583902165766,25.55413281612336,0.9583497
332,Gaia DR3 3404683355078432128,968911.1178058136,0.015960670641378943,0.0,60706165.77312589,83.88463993257345,24.162388060360133,4.3210664
32,Gaia DR3 3417977069133722368,993737.010651939,0.009397575935928628,0.0,105743972.42726213,80.86975740969734,25.634873300587373,2.7880068
48,Gaia DR3 3442188109017988096,998906.5945543875,2310.7376820683094,-10000.0,432.28904877696027,82.33250134390384,27.157191244552426,1.1643107
305,Gaia DR3 3404714480706399616,1005636.7412155032,421.4628894851171,-10000.0,2386.0623706254323,84.36124321493514,24.4241003289073,1.0296375
395,Gaia DR3 3416489803562085632,1006743.0824728131,0.0682237107128456,0.0,14756498.465910284,81.34150559108978,24.06830622299059,2.095468
56,Gaia DR3 3416722109753903360,1006868.1167944687,1116.798495494326,-10000.0,901.5665053782159,84.1925254688413,24.461071945392213,1.0153505999999999
405,Gaia DR3 3418070248448115968,1010244.0074484731,177.33676081338226,-10000.0,5696.7545973820315,80.97514300384519,26.27336520717027,1.0030867
328,Gaia DR3 3418208859928742400,1011190.9312442623,0.00801103090957472,0.0,126224819.584168,81.84439288902867,26.961551342493266,1.0779489
403,Gaia DR3 3440884156947968896,1019540.0500299853,0.0261920998726753,0.0,38925479.62882549,84.3819528375583,25.75461796139025,1.0220248
351,Gaia DR3 3416220801169525248,1021727.096347124,268.9705212759643,-10000.0,3798.6582748926226,82.06509247719339,23.48728560513845,0.9305223
153,Gaia DR3 3441176764480428672,1024276.6380427633,0.019738016768671873,0.0,51893594.480499804,84.29285930396422,26.050715409095286,0.94075716
398,Gaia DR3 3440758606465144832,1027977.4639735698,0.09316421965711633,0.0,11034037.184629045,84.39843976539677,24.914565633097506,7.260431
80,Gaia DR3 3417359109239054080,1028054.4468065236,0.00800114867537657,0.0,128488356.92434359,80.85914441686063,24.808286744333692,1.0887474
81,Gaia DR3 3418190374388184832,1033177.6329981287,3395.539159015769,-10000.0,304.2749868617641,81.31352375223811,26.717462901954498,1.0752865
246,Gaia DR3 3442200405509386880,1034308.5033915885,0.0333302170005671,0.0,31032156.29751196,82.58702480454123,27.17548403732409,1.1075588
319,Gaia DR3 3417957106125033472,1038196.5520475608,0.16561093572994454,0.0,6268888.871810425,80.77241072916598,25.50327979132717,1.1365802
132,Gaia DR3 3442238922776242304,1039595.4536708182,843.63050266291,-10000.0,1232.2876548315253,82.15852202819781,27.215022004658536,4.266582
142,Gaia DR3 3417573136050423296,1042288.6111931833,0.1310744414132708,0.0,7951882.9144341145,80.762257183745,25.19557330810604,0.9932235999999999
406,Gaia DR3 3417971670359025152,1057127.5632640366,158.89046114533653,-10000.0,6653.184562773003,80.74904552239877,25.60098628044287,0.9705806999999999
238,Gaia DR3 3442239476828560128,1057226.7035448113,1886.1147397698887,-10000.0,560.5314890194835,82.21707806536972,27.25616748505161,0.99289757
70,Gaia DR3 3418176969795185152,1061560.7744285672,0.14818280695717295,0.0,7163859.264289508,81.27293317717158,26.66609234560109,1.0724322
72,Gaia DR3 3417577534097334656,1062735.4858357655,1786.4066259202136,-10000.0,594.9012226084469,80.67531936839548,25.27898101001852,2.1932322999999996
62,Gaia DR3 3441263278005941248,1062915.5582341463,0.010346917340515406,0.0,102727751.97227968,84.00483586307003,26.61919777059197,3.4311193999999996
455,Gaia DR3 3417276852023424256,1067985.6327688487,0.06916384437359746,0.0,15441386.210401868,80.92277630380984,24.46068300327261,1.0032510000000001
51,Gaia DR3 3418213601572643584,1072917.622691301,0.0072501685400986815,0.0,147985197.4140035,81.72745232318688,27.02617589395425,1.0201030999999998
294,Gaia DR3 3418182299851173120,1076887.7633510388,0.010504519643833699,0.0,102516611.8836464,81.18546132725173,26.613198259469375,1.0868794
74,Gaia DR3 3418034960995614208,1079578.4141281585,63.364924058151765,-10000.0,17037.476650921242,80.64675475681553,25.94471261532443,0.9954949000000001
292,Gaia DR3 3417260977826589696,1079814.4879321943,189.31434373181494,-10000.0,5703.817611738247,80.96412039554114,24.284048864414412,1.2512938999999998
54,Gaia DR3 3416417063995385472,1088880.3767760065,0.03442504069993333,0.0,31630474.638135005,81.62801153410717,23.661442219866014,1.0329903
44,Gaia DR3 3417579286443146752,1089988.4714137597,0.058968122985302206,0.0,18484367.7606194,80.67229589842648,25.313358412651,2.102998
50,Gaia DR3 3418064858263791488,1095430.5288178334,2776.091583628091,-10000.0,394.5945210446582,80.86164889006146,26.24577181433402,1.0211618
83,Gaia DR3 3440979642661254528,1105443.7165530508,69.96527986032717,-10000.0,15799.889870516721,84.57875061199941,25.85331749060513,1.1599495000000002
151,Gaia DR3 3404713626007625088,1112438.084580129,0.30008782086997593,0.0,3707041.763158171,84.3322102921845,24.342131464942433,1.0711968
121,Gaia DR3 3442246035241967744,1132469.5174906875,0.07676906073417387,0.0,14751639.614454301,81.79843767721474,27.1781872584379,1.0029569999999999
104,Gaia DR3 3404532344028604288,1134189.4953579064,153.22375829389102,-10000.0,7402.1777561575855,83.08733112390819,23.266332309540843,1.0311077
76,Gaia DR3 3404666862403664768,1146236.9797716497,0.2626368980979462,0.0,4364340.989681424,84.19989972926726,24.04396344345653,1.0853131
79,Gaia DR3 3416206713678873600,1148055.3981783919,0.030249635160320965,0.0,37952702.30843374,82.0033339154829,23.37988529735479,0.96729904
118,Gaia DR3 3417578152571802368,1148129.0482115014,0.00663885857389772,0.0,172940730.01127765,80.56903881525781,25.289433995465668,1.0194986
138,Gaia DR3 3441273001809711232,1149928.1797486923,1668.2537625109503,-10000.0,689.3005162583257,84.09692476476134,26.797060153056787,1.5703809
337,Gaia DR3 3416219392422418432,1150120.1381999715,0.015810433416185706,0.0,72744377.58439642,81.86347912240996,23.42535654652865,0.9913136
264,Gaia DR3 3416203728676447360,1158748.4620763182,0.005859174021705808,0.0,197766520.97780952,82.14867320427044,23.320622314194274,1.0391171000000001
226,Gaia DR3 3418024623011440256,1165296.665740783,3626.2292285228264,-10000.0,321.3521794416389,80.54196713384633,25.777358433223785,1.1182985
64,Gaia DR3 3417588494853069824,1169684.897238282,122.24215892626657,-10000.0,9568.588345562572,80.3977581728267,25.35845973686952,1.0264137
73,Gaia DR3 3440820419633386240,1175772.0769263876,89.19438900006857,-10000.0,13182.1305141233,84.70738712450547,25.592348274607726,1.3478274
68,Gaia DR3 3440820312259596928,1176177.2304121275,738.2681406420672,-10000.0,1593.1572360541163,84.70523504359424,25.59054805913719,1.036605
156,Gaia DR3 3441255684502661504,1176311.557007426,130.22885056916226,-9944.916152543807,9032.64946182342,84.2551266384378,26.642893539434805,1.0185659
82,Gaia DR3 3441199785503893632,1176518.2613503425,0.17506915068886283,0.0,6720305.986068782,84.42172137159339,26.395893592396583,1.2047607
137,Gaia DR3 3416173973142994944,1179588.3374518547,97.12473091328133,-10000.0,12145.08731566073,82.46664224407648,23.192794430533482,1.0508636999999998
234,Gaia DR3 3417645699521996928,1186949.4730160434,355.5187056846276,-10000.0,3338.641410528083,80.50259160154576,25.61498108437032,0.9886484
120,Gaia DR3 3418185186067525888,1192443.4189540695,3257.208154656588,-10000.0,366.09371042170636,80.86499629859506,26.60735986977057,1.0221366
66,Gaia DR3 3441276682599280896,1197877.3797176904,0.004405614090047371,0.0,271897936.41340256,84.08446772594256,26.880686381096364,1.0518041
101,Gaia DR3 3442257923713518592,1200186.905867673,3205.8462712081023,-10000.0,374.37444104747743,81.93819595072229,27.453152441857856,1.2591841000000001
93,Gaia DR3 3416162561415319808,1205169.1975779461,0.11518981480698721,0.0,10462463.192577705,82.50743085714963,23.187298666835538,1.161657
95,Gaia DR3 3418090490629692800,1206584.0418751158,0.006584156946051894,0.0,183255662.30595833,80.82989793785923,26.531667868627586,1.0598549
189,Gaia DR3 3428750427659893504,1207651.7402927827,0.5989339065559409,0.0,2016335.5707095654,84.7096844513655,24.83931369968713,0.95429426
89,Gaia DR3 3417154561421616000,1209248.0191747737,2063.958104321975,-10000.0,585.8878708063797,80.7714335311652,24.039866695373554,1.0742916
85,Gaia DR3 3416204656389421440,1211684.111391124,0.011340622122053428,0.0,106844589.15484315,82.00972100895085,23.259490044149945,3.0868216
159,Gaia DR3 3442071041094320640,1212800.457746308,1394.7273125136294,-10000.0,869.560986484558,83.79935553349844,27.212392324045812,1.8298889999999999
304,Gaia DR3 3404687237728302720,1213829.254342926,0.2634215049919793,0.0,4607935.310292471,84.33622678728841,24.02246593533264,0.9922559999999999
102,Gaia DR3 3442114437444512128,1216004.3592099457,0.007425754674942898,0.0,163754986.8585305,83.33612826293191,27.37590057147022,1.6942196
128,Gaia DR3 3416146687215055616,1219540.5229680918,95.40005723841605,-10000.0,12783.43596713276,82.01936718991298,23.071895835345828,1.2492566999999999
277,Gaia DR3 3442281219615268352,1222993.0302071676,2866.592308367845,-10000.0,426.63654215395024,82.14125667927084,27.514263114531484,1.1249643999999999
90,Gaia DR3 3416378757181863296,1223374.988012472,753.6371962192943,-10000.0,1623.2943306801603,81.13040538008735,23.610895779990788,1.0310264999999998
91,Gaia DR3 3442119045945420800,1224439.5276899077,0.035543864551121775,0.0,34448688.77239923,83.20077969526419,27.43436085438137,1.0235292999999999
161,Gaia DR3 3442252529233140480,1224580.8378799853,321.36867724086403,-10000.0,3810.517093307662,81.73119498351944,27.34275257442358,0.88928187
399,Gaia DR3 3416325911905910272,1229455.554890001,106.20578776847144,-10000.0,11576.163415596648,81.27043173640159,23.443233972247768,3.902395
84,Gaia DR3 3440971396323985920,1230221.6577611389,65.86481285597145,-10000.0,18677.980008100854,84.83288129758256,25.856041614599636,1.0546575
88,Gaia DR3 3428746063973969280,1240630.7264709799,121.02716644554133,-10000.0,10250.845020231283,84.81124322716983,24.75163479721545,0.97289366
98,Gaia DR3 3417246959052674048,1242790.0581879767,0.22702941274568142,0.0,5474136.778832932,80.85807795293664,23.98344495786829,1.138491
202,Gaia DR3 3442075683952771072,1246141.8959467306,1504.6628517357412,-10000.0,828.1867891595866,83.76163734479694,27.319077196075767,1.301268
113,Gaia DR3 3442100182446946944,1246293.576396477,0.051249904455652674,0.0,24317968.77738404,83.58143328234254,27.33206557806047,0.95223296
258,Gaia DR3 3421093119445746432,1246702.4491626401,0.012519282846946558,0.0,99582577.08561236,80.75399711543284,26.546539969552736,0.9798005999999999
251,Gaia DR3 3421082330486780160,1249705.5472977743,245.24927391190033,-10000.0,5095.654422800451,80.49276429082792,26.310770430715518,1.2573749
123,Gaia DR3 3442284934761763072,1254881.856076028,149.54364939760606,-10000.0,8391.408536109435,82.18925468923601,27.686545488567056,0.9335280999999999
367,Gaia DR3 3416331684342221184,1259673.0707491236,0.004436611757294651,0.0,283926820.6594766,81.20270753290339,23.58715677251729,1.0193105
127,Gaia DR3 3442320462731700480,1264662.3993411355,0.004719719037246931,0.0,267952899.1791063,82.72462896262297,27.58353477751648,1.0599493999999998
87,Gaia DR3 3441281286801768320,1267043.2117225926,173.82741899204734,-10000.0,7289.087182388414,84.42241032335093,26.76474918060473,1.2540802
252,Gaia DR3 3421201863726696064,1267496.254789771,3850.3529568821473,-10000.0,329.18962728449077,80.98636096589621,26.980742584880954,1.0682241000000001
281,Gaia DR3 3421089546032764672,1271334.5883426704,89.01834594898021,-10000.0,14281.714345392582,80.51891679085732,26.53435116884725,2.2803237000000003
327,Gaia DR3 3421095215389509888,1271335.086516932,93.38191174081932,-10000.0,13614.361312772342,80.7641989004257,26.68546831125852,1.0110337
99,Gaia DR3 3428760769938964480,1272579.4049844297,329.5760336565685,-10000.0,3861.261970008744,85.04993632672328,24.897787786858288,1.0066747999999999
152,Gaia DR3 3440797467329269760,1280745.889131154,3687.2218595857075,-10000.0,347.3471187532657,84.93819729330433,25.26201911160665,2.4265451000000002
432,Gaia DR3 3404614047189606016,1281061.5667665538,0.24170215909563877,0.0,5300166.00414253,84.36371481909187,23.86499772184491,1.0613218999999998
134,Gaia DR3 3442120901369750016,1286179.5483479092,2924.826235397551,-10000.0,439.7456275460029,83.38623932109616,27.548189419671804,0.9464901
133,Gaia DR3 3416193592553081856,1288005.0964615927,0.22903211876267301,0.0,5623687.644422683,81.91259009398273,23.147013669564533,1.0736623
205,Gaia DR3 3442260225815769856,1290038.9590963887,0.011740903368488157,0.0,109875613.36709164,81.76513391763972,27.468703063829533,1.0908073
170,Gaia DR3 3417557742887613952,1291156.4721838427,0.00750484956207635,0.0,172042951.8945109,80.32374981992949,25.117494822534642,1.0722196000000002
130,Gaia DR3 3404118717200729472,1292272.6659945694,99.70763199626141,-10000.0,12960.61936405253,82.69660720005103,22.89553397265473,4.2428246
400,Gaia DR3 3440911850897442944,1299547.3922599542,63.459003485597535,-10000.0,20478.534500701633,84.94454963507879,25.594578689115878,0.9794624
200,Gaia DR3 3417171676864095360,1311211.8351754195,0.12494529364298268,0.0,10494287.515318999,80.59793549725181,24.15211882057897,1.0083882
167,Gaia DR3 3404497606333248640,1312735.973328175,50.66447980814114,-10000.0,25910.38096708604,83.82014358931939,23.302469438348627,1.0937132999999999
353,Gaia DR3 3441229300520980864,1313652.8069933285,640.3935126517214,-10000.0,2051.3212283394255,84.60411343406945,26.653161170185946,2.353831
310,Gaia DR3 3404473588876166400,1326695.7934934096,0.11302511831359527,0.0,11738061.532591447,83.72539807109571,23.245153119045963,1.8241707999999999
272,Gaia DR3 3417648688818252800,1326863.7679285652,1174.9936911684808,-10000.0,1129.2518231387744,80.20094467250274,25.621721592743892,1.0879302
141,Gaia DR3 3404511040991131008,1337697.0776766855,0.008670097728898964,0.0,154288581.22531945,83.34495907420617,23.06302789620684,1.019557
131,Gaia DR3 3445269314260911360,1344617.2961012262,1050.2612340757019,-10000.0,1280.2693772512482,81.74460156427374,27.65840646591675,1.1749563
235,Gaia DR3 3404465376898799872,1347627.6067816606,121.49842434825494,-10000.0,11091.729082172384,83.47282260928478,23.08141330790277,0.95502687
421,Gaia DR3 3417531487750738432,1349029.656369851,0.025343095652421033,0.0,53230657.96190442,80.27314945033534,24.787368107552986,1.7659383000000002
114,Gaia DR3 3441287020585113856,1351477.2935650565,194.47913721181544,-10000.0,6949.214774092223,84.52225558804945,26.81968175965787,0.98720485
307,Gaia DR3 3442294276313267200,1358029.6400605745,73.39858172111573,-10000.0,18502.123722506323,82.1958919422158,27.76021700896884,0.96176624
260,Gaia DR3 3416140953433362432,1360125.2788960903,0.14406842166487857,0.0,9440828.622804755,82.18018156335228,22.94773085157375,0.9283290000000001
106,Gaia DR3 3417535821374994560,1361344.1858503579,1802.6523648307239,-10000.0,755.1895265054022,80.22202247557388,24.872673616054158,1.9474974999999999
336,Gaia DR3 3421086453656370176,1361578.8310160243,77.12034336079816,-10000.0,17655.24855933334,80.41884895701769,26.368157437449568,1.1229551000000002
119,Gaia DR3 3441306300692150144,1364411.4401161952,2094.303554955379,-10000.0,651.4869522557179,84.34664154248942,27.078142354831805,1.4349048
231,Gaia DR3 3442078016119944320,1365471.2185567347,0.006732402818423193,0.0,202820784.10699496,83.86525169511988,27.419971781588433,3.1909492000000004
355,Gaia DR3 3404135003719781504,1365703.1600776732,0.021196293321010327,0.0,64431225.75228528,83.26109022541121,22.98592027779921,0.9867613000000002
276,Gaia DR3 3421087347009545984,1372207.332778409,61.875370430189385,-10000.0,22176.95543861989,80.43537388821588,26.445106473807407,1.1978091
126,Gaia DR3 3421205475790422784,1375069.4968607295,0.007061323685881335,0.0,194732539.96415615,80.66363136938111,26.81515923604198,0.98508376
105,Gaia DR3 3421110849070489728,1378911.4653665898,0.005147350986893693,0.0,267887592.83709365,80.59678166326718,26.734844558693148,1.0719341
115,Gaia DR3 3441309526211429504,1380263.7502795288,0.006763984516620786,0.0,204060749.53126797,84.31504820978844,27.10994513400547,2.9234482999999996
302,Gaia DR3 3404462765557400192,1386856.4881497116,0.3162921847500293,0.0,4384732.076910994,83.43109602923938,22.999543469982772,1.0053219999999998
100,Gaia DR3 3417229156412416256,1386935.9875962478,62.78793595296969,-10000.0,22089.211351605987,80.30577050915355,24.419134571422248,1.2560883999999999
107,Gaia DR3 3428752420525901184,1389164.9125982458,197.19365697302993,-10000.0,7044.673413548191,85.101665852607,24.66646269027625,0.9860789000000001
111,Gaia DR3 3416323193190857216,1390390.2211287857,0.008193247281846946,0.0,169699531.00394645,81.00485190895745,23.44873726579443,1.0783025
103,Gaia DR3 3421050887031486080,1392740.7675788717,0.03293414355168872,0.0,42288659.04446627,80.27410633735988,26.158345770767607,0.90601766
439,Gaia DR3 3428669476116090240,1393778.4733010398,0.19732715508337173,0.0,7063287.730024594,84.87804909623145,24.3090850473782,1.5549778
174,Gaia DR3 3404624698708454784,1398572.1365325267,1520.4842809356376,-10000.0,919.8201875996432,84.92998176026387,23.833869743983374,1.0270101
322,Gaia DR3 3421109474680969088,1401823.5927153006,0.02888679410215385,0.0,48528181.6929203,80.53403851170116,26.71516677961136,0.99525017
295,Gaia DR3 3417222284465618688,1402709.7370694042,1167.0589425210828,-10000.0,1201.9185029671835,80.31444414480339,24.23586050595707,1.0934795
362,Gaia DR3 3441017605876856576,1405299.3263041596,0.01534310359024329,0.0,91591594.75386663,84.93334973272002,26.279091206103317,1.5577328000000001
179,Gaia DR3 3416139819561998848,1408172.6902979596,0.14537000077358994,0.0,9686817.657042958,82.03768916996657,22.890075414724254,1.1395575
407,Gaia DR3 3417561316299760896,1408842.022348714,65.92960329716946,-10000.0,21368.88365607987,80.07855376768434,25.171549617672454,0.94281304
441,Gaia DR3 3417172673298988544,1408852.3212602828,74.37873671680332,-10000.0,18941.600562866257,80.41423415189895,24.115482098489966,1.0395124
436,Gaia DR3 3441311695172528768,1412115.3610513671,393.9406848950473,-10000.0,3584.588785054226,84.39367570107973,27.18651733631454,1.0184479
212,Gaia DR3 3441294858900253056,1413431.901429148,3321.0675948425533,-10000.0,425.59564388997524,84.49836837992,27.05583915289465,1.120133
413,Gaia DR3 3404583398302364800,1421816.4821285338,229.418297616241,-10000.0,6197.4851042913515,84.49388615320343,23.458178669199228,0.9744517
375,Gaia DR3 3404128166132186112,1427482.7706236662,0.20809112682595243,0.0,6859892.5499481475,82.93373029055634,22.80850295858953,1.0970285
110,Gaia DR3 3417664945270357632,1430129.0180435397,0.011408526417730998,0.0,125356156.06068546,80.09940327503422,25.74354888693421,1.0419445
306,Gaia DR3 3417652300885622784,1434864.0209735571,4508.983230744883,-10000.0,318.2234103666245,80.05267253416821,25.53442290966557,1.0317905
166,Gaia DR3 3445302196536523264,1437475.473236673,2220.427295167511,-10000.0,647.3868684487724,82.00274553080071,27.891215736879722,1.2167107
108,Gaia DR3 3428705313322866816,1443382.6165910973,0.4296674676894058,0.0,3359301.6114370497,85.08593848240744,24.618331318374214,0.93097633
124,Gaia DR3 3440921295528311168,1446685.4864509327,412.56911417144624,-10000.0,3506.528813617763,85.17754612332567,25.81378977249001,1.1099541000000002
129,Gaia DR3 3442086335474285056,1447283.3550897485,0.004032819267680734,0.0,358876324.2350997,83.96215803185841,27.531731708201786,1.0810901000000002
163,Gaia DR3 3416125560271784320,1450817.2790463427,0.0049051672338060156,0.0,295773254.9967772,82.18481255395746,22.782828010568398,1.0739199
438,Gaia DR3 3416044540008762496,1453041.8865850538,0.023087291854065342,0.0,62936870.02224966,82.01623708624972,22.812980802781034,0.9959154
259,Gaia DR3 3416084324290918784,1460006.7712210475,216.64329510180647,-10000.0,6739.219741533895,81.25392546440476,22.90947788947763,1.043202
201,Gaia DR3 3404124631373148800,1460628.2432470364,0.01686960067060938,0.0,86583451.01148587,82.89236860305466,22.744201767267512,10.703375
223,Gaia DR3 3417532866436988800,1466342.4956460067,0.0048585891672101485,0.0,301804175.07660884,80.07367323079198,24.722421297831197,0.9895046999999999
338,Gaia DR3 3445300895156652544,1469234.596984247,45.97867882235995,-10000.0,31954.693667051204,82.23658774760273,27.967863262790488,1.2010678
386,Gaia DR3 3404625493279100928,1474706.45573049,87.20313218428853,-10000.0,16911.16384000928,84.92906052612112,23.89935628508925,0.9700896000000001
214,Gaia DR3 3442154608271649152,1478149.215099688,0.007370541612563233,0.0,200548249.07034695,83.55064099970673,27.794814808453,3.0128727000000004
340,Gaia DR3 3420669390856855552,1478903.8615905452,0.0309848511351058,0.0,47729900.49692215,80.03304528306664,25.86292734108956,1.0023599
155,Gaia DR3 3404617624897807744,1483163.468564652,0.2308069709940832,0.0,6425990.784319392,84.73807010856831,23.75824993394286,1.0854381000000002
213,Gaia DR3 3416108861438838528,1483725.3281269441,0.005130088850628946,0.0,289220200.922064,81.35641892702075,23.00677582784192,2.3492740000000003
233,Gaia DR3 3440903157883783296,1489285.0643021641,1096.0387861492006,-10000.0,1358.7886515718906,85.30268051460422,25.61662959583134,6.2495522
256,Gaia DR3 3404447161941431808,1494798.277980554,0.06411261970356877,0.0,23315195.742927153,83.74747555622044,22.921287196645174,3.8469245
158,Gaia DR3 3416042645925929728,1495276.7910657406,0.04289872934209547,0.0,34855969.25591133,81.96989657760253,22.746796769203524,20.425207
348,Gaia DR3 3416031307212765440,1497876.9015502965,0.13712053118440862,0.0,10923797.396436965,82.09327687500851,22.714393911036016,1.5189271999999998
173,Gaia DR3 3445301582349830784,1499185.1230095176,0.02280360622344083,0.0,65743334.99358708,82.18905875437727,27.97004400979808,1.0739040000000002
178,Gaia DR3 3404052682081631616,1502427.9072163163,49.71585535968877,-10000.0,30220.29685190801,82.97121621075672,22.643820899221378,1.0683086000000002
169,Gaia DR3 3445297115585241472,1502728.5388227915,0.00607961505502072,0.0,247174948.61484617,81.8746525070692,27.90619804485077,1.0255234
209,Gaia DR3 3445396788895580800,1503967.5424782084,2369.032003710759,-10000.0,634.8447552090696,82.38146014609922,28.06871798178605,1.2069871
165,Gaia DR3 3404107756444348032,1505149.8617528619,0.015758652939479294,0.0,95512596.63712068,82.44479913232074,22.65539548537747,1.0299757999999999
207,Gaia DR3 3416089581330755072,1506151.5370556433,0.019823192928341588,0.0,75979260.37950578,81.6149586137951,22.84135921421316,1.5763757999999999
261,Gaia DR3 3417244553872579072,1511242.867197258,74.59908519195649,-10000.0,20258.195704525944,80.03452793534018,24.499875796400126,1.3071728999999999
148,Gaia DR3 3416292509944207104,1514646.1390918654,0.0984637360424295,0.0,15382781.51906791,80.93154150982367,23.22213500691034,1.8125558999999998
176,Gaia DR3 3442399936804882944,1516154.878031621,2464.7099569697493,-10000.0,615.1453536121815,82.57163666415435,28.09882865865697,0.94786435
135,Gaia DR3 3421068169979942528,1522839.4395874995,398.22829776161075,-10000.0,3824.036232852314,80.02019208131176,26.28135076596743,0.96498317
284,Gaia DR3 3440906834374184576,1524049.5297159888,0.2749011793683563,0.0,5543990.510400194,85.30824580994094,25.68168910347541,1.0403843000000002
197,Gaia DR3 3417212766818407552,1526970.6467556767,0.24619491798613385,0.0,6202283.374678264,80.20293838565222,24.07197063487462,1.1029546000000001
389,Gaia DR3 3404052613359768832,1530216.0134245604,0.01508295499708481,0.0,101453330.18101004,82.93772647075716,22.624533258594965,1.0229087
267,Gaia DR3 3404097517244442368,1530605.5597024322,147.55630835000332,-10000.0,10373.0269265875,82.86874211833529,22.59611216680695,1.0035412000000001
230,Gaia DR3 3416295675335289856,1532869.789115235,0.09260831555146523,0.0,16552183.030079767,80.86579085677509,23.23384276269811,1.2417327
324,Gaia DR3 3404288733484044288,1533265.307310125,113.58632423413476,-10000.0,13498.678803529332,84.23227586594919,23.05214302600812,1.0147135
180,Gaia DR3 3442406293357654528,1533757.1694492581,41.11249806906734,-10000.0,37306.3482270673,83.05124771647695,28.075281894274372,1.207192
341,Gaia DR3 3416025023677808512,1539267.7555015488,45.47021898465268,-10000.0,33852.217778434046,82.1667127731623,22.58473631715275,1.0349774
344,Gaia DR3 3416025023677808128,1539785.9429881044,47.08155159326307,-10000.0,32704.655876473564,82.16937766732143,22.586717686378282,1.0378889
248,Gaia DR3 3416085733038433024,1540920.501562055,0.0036850893960430264,0.0,418150100.5692464,81.2112768921789,22.97196862266872,0.9534744
368,Gaia DR3 3417433635511956480,1541527.9771200358,0.015199643750047828,0.0,101418691.28447074,79.9734058610316,24.576948304231355,0.9341511
215,Gaia DR3 3421152974109820160,1546704.6927867793,0.00778179334883101,0.0,198759414.88720298,80.20244990159328,26.6661887885566,0.9861962
177,Gaia DR3 3421265605332192896,1548500.7343764277,74.10118354136996,-10000.0,20897.112034815407,80.54316897780795,27.22339673885062,1.1101406999999999
287,Gaia DR3 3417123362779144704,1553833.395025868,0.15638811211058215,0.0,9935751.343600538,80.33921598399695,23.754332366795808,1.0424937
379,Gaia DR3 3442527239636878592,1555728.95712084,0.0036988375471930885,0.0,420599428.13693595,83.83914800578451,27.819918522951845,1.1035144
198,Gaia DR3 3416038630132064512,1558479.8950624764,128.40134869808313,-10000.0,12137.566395248796,81.61222945849056,22.65419826244056,0.9849169
160,Gaia DR3 3441684940712912128,1562093.9385995732,265.44361413726244,-10000.0,5884.842789217771,84.6595943306599,27.249553896131374,1.0547203
323,Gaia DR3 3428859073151598848,1563008.3454698676,2789.4128880811927,-10000.0,560.3359589211062,85.41161910925145,25.03791777750328,3.6198214999999996
255,Gaia DR3 3442515965348572032,1564051.729846213,1810.1805417938558,-10000.0,864.0307934678528,84.02894499586533,27.80381760474088,0.9412269
195,Gaia DR3 3416068248228107904,1567556.2835276907,0.008367222198247379,0.0,187344885.36183912,81.39324376188506,22.819980956882766,4.2648606
309,Gaia DR3 3421306798364842752,1567749.3607919838,1416.5007817195528,-10000.0,1106.7762058619012,80.9588335527932,27.59025758797225,0.9894774
218,Gaia DR3 3420667127409341440,1568637.859748496,0.06182462666051234,0.0,25372379.009453718,79.86676494545597,25.846007409540373,1.0435881999999999
168,Gaia DR3 3417135629208610432,1570843.4092796557,0.038453264737669156,0.0,40850716.31748458,80.27164525020255,23.80039928944468,1.1111931000000002
221,Gaia DR3 3404248292072194688,1571065.7218824557,77.16449957379348,-10000.0,20359.95477920548,83.84262729239688,22.629460919567837,1.0113838
183,Gaia DR3 3440926110188998016,1579457.7868013382,0.14026899838771104,0.0,11260205.782860387,85.41353010926423,25.63222968927796,2.3561165
145,Gaia DR3 3440926419426639360,1581372.007096343,0.005353493162066534,0.0,295390684.0306691,85.41291507293596,25.667895467406588,1.065368
203,Gaia DR3 3428717025699046912,1592530.844772925,0.012738629434300694,0.0,125015870.26974769,85.42561054398655,24.94019145304102,1.241817
220,Gaia DR3 3416286187752161152,1592825.219400717,319.1865054434934,-10000.0,4990.264914826419,80.6930302128419,23.03410908972496,1.0332412
352,Gaia DR3 3441012387491284608,1595427.6303796128,3479.1940634185507,-10000.0,458.56241454148545,85.30790918644125,26.3477810417181,1.0860281999999999
217,Gaia DR3 3416021686487125760,1595880.6941844814,157.26334540905597,-10000.0,10147.823639599257,81.84400662214574,22.532570761511288,1.1124413999999998
232,Gaia DR3 3404406037627935744,1596332.1270889253,466.82384121356677,-10000.0,3419.5599842095917,85.0120840790521,23.3907087919174,0.9957865
199,Gaia DR3 3404383050965331840,1598557.896829821,60.66189183240825,-10000.0,26351.929498773083,84.78719183567674,23.289293360182533,0.96809024
182,Gaia DR3 3417425492254027648,1606991.5545155734,0.031187566120166075,0.0,51526674.07016679,79.89809472212384,24.42585812103559,1.4767238
185,Gaia DR3 3428682223580670336,1608142.885541036,233.08245834302596,-10000.0,6899.459088312611,85.39768175502911,24.345439379394026,0.9823407
289,Gaia DR3 3421157230424331648,1608728.7988153303,4043.3922515126674,-10000.0,397.8661229846031,80.07321895111745,26.74854969635111,1.0798302
243,Gaia DR3 3417451021539557888,1610158.6762660411,0.015762172918397526,0.0,102153344.25031413,79.80626203597348,24.743504068818478,1.0459365
164,Gaia DR3 3404432632067718144,1610359.634641148,58.789735788114854,-10000.0,27391.850176790624,85.01804672051183,23.749589208910514,1.0002396
147,Gaia DR3 3417451021539558400,1610666.4592818164,0.009483004186292235,0.0,169847700.9648534,79.80549692865183,24.742743628395253,0.96639186
265,Gaia DR3 3404387513433903360,1613029.8699285772,0.016317681177646867,0.0,98851659.8876942,84.56171557609683,23.217493995667446,0.97821707
270,Gaia DR3 3417189337772323456,1614327.8299260791,0.021952977305221666,0.0,73535712.60432635,80.06449846035599,24.000748498108397,1.0005481
313,Gaia DR3 3428657278408810880,1616123.7198750498,0.5047461698770895,0.0,3201854.350412587,85.28262796299236,24.24721547798236,1.0446486
408,Gaia DR3 3417630516812829824,1616967.2017771734,0.013306143106332085,0.0,121520352.58118457,79.73552374242354,25.451785656508694,1.0055145
154,Gaia DR3 3417431226033052928,1621427.5589843316,260.09348642559195,-10000.0,6234.0183188255,79.80834841910763,24.571502240183055,0.9522980999999999
331,Gaia DR3 3441691885678799744,1626630.131274284,790.8075311268375,-10000.0,2056.922913918721,84.78591505018007,27.34611844096216,20.790474
280,Gaia DR3 3404404933821440256,1627616.5344235394,308.05421624555623,-10000.0,5283.539223258458,85.05230482629061,23.348489513838587,0.9994572
285,Gaia DR3 3428457888847456896,1629397.3423269233,0.31620732768748466,0.0,5152939.85829859,85.15799007199287,23.930987717607646,1.1231008
268,Gaia DR3 3416335081659974400,1633228.5041589285,0.031681492718876145,0.0,51551501.01831644,80.67424576769321,23.16296967462121,1.0350821
192,Gaia DR3 3421179495532929280,1637869.0181892253,247.03377585485768,-10000.0,6630.142022164368,80.2252930422623,27.013439775398012,1.0739822
211,Gaia DR3 3421320851499845632,1643498.0252243471,4408.210421414103,-10000.0,372.82658224312536,80.82390344279872,27.70735185221388,1.0181485000000001
241,Gaia DR3 3441625571382770560,1645182.4316982646,1492.052848746475,-10000.0,1102.6301334302193,85.0136686514528,27.084650632605484,3.1777572999999997
157,Gaia DR3 3417618937581126784,1648460.1323227873,0.005396921552916972,0.0,305444523.5417243,79.67835154247254,25.24085760460675,1.0298027
363,Gaia DR3 3442429103930482432,1661428.516394694,1570.3916235659008,-10000.0,1057.97082171266,82.7517175814897,28.35286226299641,1.2254359
228,Gaia DR3 3421180010931004032,1662856.6052404,2622.744043522723,-10000.0,634.0140622364903,80.10976212062434,27.01525293191597,0.9164062
345,Gaia DR3 3404038972545893632,1665973.8845250963,59.60519683122222,-10000.0,27950.14483791505,82.851285555556,22.360520021817322,1.4474245000000001
219,Gaia DR3 3417448856874584960,1671086.9762045792,1813.3582688037764,-10000.0,921.5426454624162,79.65673766420791,24.740428297190185,0.9214732
396,Gaia DR3 3441699474883148288,1671907.707958823,836.6907313756584,-10000.0,1998.2385907513633,84.67709380281458,27.552728261823567,3.0937946
369,Gaia DR3 3442523116468149632,1672218.8673108264,125.12486280406029,-10000.0,13364.401205613654,84.16667576635291,27.928429952292404,0.94790673
392,Gaia DR3 3428456819401399296,1673409.3368992698,0.14471768144019745,0.0,11563268.01428741,85.26364891295681,23.96235095796917,1.126962
188,Gaia DR3 3417187070029656576,1673808.0056300936,0.03095005653709252,0.0,54080935.31668013,79.99511566869124,23.905597707437398,1.0903083
236,Gaia DR3 3403867551811512960,1675080.6272588468,60.355294651227226,-10000.0,27753.6649756839,83.4918812092077,22.432738700304018,1.0782353999999998
393,Gaia DR3 3445365457104612224,1679700.7495450303,241.24186776956972,-10000.0,6962.724858147148,81.4878193561266,28.155658016441745,1.0640551999999999
193,Gaia DR3 3428454208059666048,1682975.0952415618,2094.673765958568,-10000.0,803.4545152530691,85.28997033543371,23.91441703474727,0.9856011999999998
253,Gaia DR3 3421290859739181568,1683261.5008523667,3807.7824722656965,-10000.0,442.0582092366208,80.42909522642707,27.5154944648193,1.2259996000000002
282,Gaia DR3 3445352155591583488,1688839.3525471932,194.22331958675213,-10000.0,8695.347994980866,81.2258378584226,28.06458384426413,1.0714362
237,Gaia DR3 3404269217150975616,1688890.3170770318,0.33143786912667983,0.0,5095646.799586188,84.2982877102184,22.83745169196222,1.1244243
453,Gaia DR3 3442478551887753600,1690672.2193093128,52.28540377286165,-10000.0,32335.453057873172,84.63873170763063,27.711722924078867,1.1227785
262,Gaia DR3 3404002826099581056,1697271.1989345741,0.19034476901169528,0.0,8916826.07169672,82.22971298094646,22.332222686035404,1.2017457
278,Gaia DR3 3440943320123077248,1699436.1109180206,1008.6309115216175,-10000.0,1684.8939403951606,85.62829838219433,26.07618701686196,1.0789742
206,Gaia DR3 3421183378188752384,1699636.0355570056,3082.3088846062064,-10000.0,551.4165189755632,80.10198362036128,27.06531014538827,1.5223417
274,Gaia DR3 3428469188907218944,1704612.653256739,324.55683270075684,-10000.0,5252.1237623378,85.4619539527005,24.190836058635078,1.0921566
342,Gaia DR3 3442520397752716800,1708166.3565183491,0.0037893732417410455,0.0,450778070.0255127,84.27093595630448,27.88663748125611,0.9493054
247,Gaia DR3 3421173830470708992,1712854.4634605201,60.908385741106876,-10000.0,28121.81676823722,80.01729886745218,26.975552706846283,1.176028
229,Gaia DR3 3442456145041930112,1713931.4268269858,673.4126746837445,-10000.0,2545.142809543793,84.5720716252132,27.728625571497695,0.96892864
263,Gaia DR3 3442541975667002752,1721415.7641195918,995.9315191411124,-10000.0,1728.4479214034056,83.9509328715742,28.168392237041378,2.630873
181,Gaia DR3 3440943560641245568,1724907.083347676,0.15191745316761976,0.0,11354239.07774758,85.59444001121116,26.08802552309278,1.1561043
357,Gaia DR3 3404373395877954688,1726117.9013584089,0.24301092081216394,0.0,7103046.626832944,84.80981640973934,23.177289693974338,1.056085
316,Gaia DR3 3421122458366872448,1726168.436678353,0.008120326324189586,0.0,212573776.9350822,79.74175851161978,26.432225562066368,1.028657
257,Gaia DR3 3442419624936061696,1726905.426377161,0.0035239328593355285,0.0,490050604.05798584,83.15866339568014,28.36155016639401,0.9664048000000001
296,Gaia DR3 3404418785093150592,1727835.2449175545,0.00634183299777046,0.0,272450448.5572221,85.19614832749807,23.65370416472071,1.0656084
430,Gaia DR3 3416349757562637952,1729246.2263862428,1125.143024353986,-10000.0,1536.9123648783316,80.33377476669412,23.161890772223067,1.024713
301,Gaia DR3 3417108111351176192,1729556.2039793255,0.0041767021590090065,0.0,414096130.9028777,80.17343862440686,23.450691087139816,0.8558401
330,Gaia DR3 3403990452297975552,1735821.6748245433,0.12227993969342542,0.0,14195473.756173864,82.20620032520863,22.266010223601807,0.88832504
354,Gaia DR3 3417513418824185216,1736967.5826485772,68.60165299751499,-10000.0,25319.617046421557,79.33741981162903,24.917842500639587,1.059777
273,Gaia DR3 3421375522135635584,1739313.2496287946,348.8011995680392,-10000.0,4986.5460663059275,80.1228737855688,27.29094317054184,0.99934727
291,Gaia DR3 3445433759967989888,1741296.7457234892,1700.6123452563334,-10000.0,1023.9233829982714,82.69020513018293,28.49611587091192,1.7721968999999997
420,Gaia DR3 3428822514392854400,1742003.4903925592,83.48287967456191,-10000.0,20866.595608385145,85.79973654658599,25.26107340658291,1.0181081
271,Gaia DR3 3403858686998926720,1746820.0771388249,0.005924583265028046,0.0,294842691.7130273,83.79521402020492,22.451822814234138,1.0041482
249,Gaia DR3 3416267431630570880,1751935.963253646,0.18769370622487172,0.0,9334015.500523442,80.75441991119997,22.824926467312626,1.1044365
343,Gaia DR3 3403858790078129536,1753103.7012198272,52.744350064385785,-10000.0,33237.753410171674,83.85807671011756,22.43794406195811,0.9807473
454,Gaia DR3 3421514399903849856,1763122.7040653406,773.5088241582048,-10000.0,2279.3827930587786,80.66323131921743,27.872050440531673,1.0874339
239,Gaia DR3 3428894253230997888,1763227.1303319598,159.9187797482253,-10000.0,11025.766536662979,85.76413903592922,25.36306188361239,3.0210993
224,Gaia DR3 3428894253228690816,1763641.872362804,84.98664688034647,-10000.0,20751.98795460012,85.76331654602747,25.363154221516123,0.9746765
314,Gaia DR3 3421516083530553600,1767396.4234882914,123.95852810832021,-10000.0,14257.96555073537,80.79795450386058,27.941298224175725,0.9149116
204,Gaia DR3 3428894631186796032,1768030.954573385,264.20417121130004,-10000.0,6691.91158666221,85.77480067402912,25.37656278663716,1.0562253000000001
216,Gaia DR3 3417520909247102976,1770083.2076153352,107.58759016903302,-10000.0,16452.484945841075,79.44541981035809,25.03605942045246,1.112422
433,Gaia DR3 3442433712428788352,1777287.5256902194,0.003630843226128133,0.0,489497181.5088495,83.04166256767226,28.47088239606349,1.1717465
385,Gaia DR3 3441607223282743424,1791106.9595529025,0.0837181473355398,0.0,21394488.728640877,85.35488669987575,26.96960772654705,12.681825
419,Gaia DR3 3428789563402343808,1796499.8912819652,0.38652195926699073,0.0,4647859.838775757,85.76609874018294,24.76741615284415,1.1693403999999998
382,Gaia DR3 3417501869656406528,1801988.6576566785,0.010606166762096506,0.0,169900087.19233847,79.4287942075568,24.92867013057606,1.0168549
266,Gaia DR3 3442545037981130752,1804850.8752949298,0.006286533555023867,0.0,287097946.66610634,84.37362414859643,28.0253898715597,1.0592796
366,Gaia DR3 3417123882470942464,1806452.5563829283,108.25021729815533,-10000.0,16687.749932246203,79.96904576133645,23.494223316555203,3.0469463
391,Gaia DR3 3441417415792358400,1812532.492754582,3063.7989888126485,-10000.0,591.596413267639,85.48178893639903,26.876794876482894,2.24892
303,Gaia DR3 3404324154077865344,1819838.293653977,0.022724667303870405,0.0,80082065.41901834,84.94081420480559,23.072372841061426,1.0357742
279,Gaia DR3 3404359819485886080,1821833.6906225646,0.01173127311716828,0.0,155297184.91988555,85.22712694290102,23.404486918313182,1.1440773000000002
283,Gaia DR3 3420757317427719936,1828648.6196946558,0.034056812749415896,0.0,53694062.12934646,79.52178672875016,26.3591978184383,1.1998090000000001
297,Gaia DR3 3420535186013743744,1830717.3611811076,4467.644053622111,-10000.0,409.77243021338427,79.34536891859612,25.36080461730492,0.9903223
326,Gaia DR3 3414850951416869632,1838500.8476021737,63.663226211020344,-10000.0,28878.53721877391,80.09139243326678,23.162524845345448,1.4471268999999998
335,Gaia DR3 3414780410874741632,1843411.8204505888,0.15699061732523592,0.0,11742178.302488044,80.48129648361927,22.834159718574057,2.38654
376,Gaia DR3 3404354257504723968,1846252.5330832782,56.96586181799287,-10000.0,32409.806051597956,85.37891939604546,23.275654177734562,0.8845562
286,Gaia DR3 3404318763894024576,1847381.5862763028,0.2942777768437588,0.0,6277679.565511789,84.89747193180351,22.959999702239127,0.9054841
288,Gaia DR3 3414759859455810176,1849207.4614912302,0.11348720782847292,0.0,16294413.2371832,80.77038316925628,22.601266305491098,1.018839
245,Gaia DR3 3441345638296461952,1852497.9095601256,62.16093047689697,-10000.0,29801.643819482942,85.71642799688073,26.468482111647454,1.0325772
317,Gaia DR3 3441702743354963712,1855699.9249662927,0.01337753380636898,0.0,138717640.47292504,85.17306543676341,27.428104455474386,1.9393895
412,Gaia DR3 3415982997420814976,1857186.5937298585,0.0036029139719431728,0.0,515467926.2930653,81.63799569543555,22.17002679752612,1.3071613000000002
431,Gaia DR3 3441396117050890752,1882148.358411821,0.11842161152083099,0.0,15893622.23871393,85.70423711680412,26.638528248266873,4.25819
318,Gaia DR3 3404356142993800448,1882313.5170747864,0.005134650197001238,0.0,366590409.2500992,85.33478928540612,23.369173474271232,0.9997703000000001
427,Gaia DR3 3445580136749351680,1883833.0495043264,2115.9405990250434,-10000.0,890.305262053356,81.4273940417132,28.55072616228812,1.1055852
356,Gaia DR3 3421328582436643328,1886733.8974929932,126.99150624381362,-10000.0,14857.166068025163,79.47003415285116,26.666014453886945,0.9890658999999999
300,Gaia DR3 3441327947329173760,1888127.8797599478,92.74319041908186,-10000.0,20358.6686119811,85.88335820025725,26.3043891059998,1.8633833999999998
334,Gaia DR3 3445550754878382720,1889540.4344675094,0.03191819892636604,0.0,59199469.20647373,81.06772231411138,28.323460728149644,1.0767751
347,Gaia DR3 3403922351297081216,1896726.5584222898,0.010240412421194226,0.0,185219743.15181884,82.71631682307846,21.95368861004762,1.0028949
387,Gaia DR3 3403922355591441280,1897797.380947581,0.005570199578589793,0.0,340705454.8354345,82.71851242527966,21.951846083618527,1.1670222
437,Gaia DR3 3403922351297060352,1898181.7922005618,0.003382246029195863,0.0,561219312.7925289,82.71931189589594,21.951185319587776,1.0109183000000002
365,Gaia DR3 3442570120590086912,1898504.8896852182,55.74008174866291,-10000.0,34059.958832600016,84.14500589376955,28.383805625962047,1.0550396
312,Gaia DR3 3404222689771751168,1901364.2719790395,0.043179858054563446,0.0,44033592.458234,84.86091835388117,22.795362658402205,0.9992368
384,Gaia DR3 3445481176409299712,1906596.7837064539,859.8262707601381,-10000.0,2217.4209471651848,82.14301080083624,28.72543446438248,1.1248303999999998
397,Gaia DR3 3421498186401602688,1908775.4612025872,0.005403758118174252,0.0,353231106.8444896,80.24877990333133,27.77657928124789,0.93679845
444,Gaia DR3 3442572319613309568,1910853.427111836,56.89475641274886,-10000.0,33585.75636126031,84.32737445167176,28.37327656639986,1.0001309
325,Gaia DR3 3404211733310745344,1913657.2958918554,0.0048271844284642745,0.0,396433433.24685615,84.60762670887918,22.564867379342925,1.0518041999999999
374,Gaia DR3 3404172357048017536,1927444.0945218825,175.49754382336567,-10000.0,10982.741140023085,84.53650880494797,22.357359122601075,1.0048921
414,Gaia DR3 3414768831641882496,1938432.6249698917,0.2456855975438145,0.0,7889891.163132589,80.46375157147324,22.629187700641523,1.1779152
429,Gaia DR3 3420748177737038208,1938579.3773454663,74.87346632059692,-10000.0,25891.406830889344,79.25891175297426,26.155476628607254,1.4201823
275,Gaia DR3 3420711898147705472,1949397.2059618146,0.34751394738181535,0.0,5609550.985359451,79.21401166763974,26.042766409989337,1.0029594000000002
440,Gaia DR3 3429286302140957952,1955785.3620645471,0.00797854904507452,0.0,245130455.5521824,86.06418043353528,25.83229744082984,1.1081578
424,Gaia DR3 3414768689906608896,1957132.4695205444,0.013543992685814275,0.0,144501884.70423558,80.43220668312476,22.6117344919944,0.9560816999999999
418,Gaia DR3 3404193793230891136,1963293.5386994695,55.93149239279068,-10000.0,35101.754927471404,84.7542917573319,22.393078408373327,1.1744131000000002
449,Gaia DR3 3445676275297176448,1967053.9223183766,0.006581888343147276,0.0,298858597.98371875,81.52903186837129,28.665622241299964,1.1554723
320,Gaia DR3 3420944135619784832,1967056.4826839394,81.05503227906493,-10000.0,24268.159883171065,79.21634095353954,26.420810851928746,1.0201434
422,Gaia DR3 3442824898049831296,1969382.010023782,93.93693651624518,-10000.0,20964.937574722833,83.27595005904574,28.848497606347237,1.2407508999999999
434,Gaia DR3 3403914590293851392,1971093.2326544616,0.18345993045889883,0.0,10743998.581728736,82.69742853525813,21.820603065439855,1.0741558999999998
394,Gaia DR3 3445584289981310464,1971574.4706846175,85.35969899877665,-10000.0,23097.251909391965,81.38026995660405,28.635420267651625,1.0278605
401,Gaia DR3 3404172387114225920,1983757.859602032,0.01635022575356185,0.0,121329080.68072857,84.48372092818971,22.33148727540614,1.0275729
290,Gaia DR3 3420755912973106432,1985251.4798954225,0.009700247878296236,0.0,204659871.046936,79.23386182997108,26.37513447457123,0.97544044
411,Gaia DR3 3403905003924606336,1988952.2252901362,0.13522632557263403,0.0,14708321.156162832,82.24879010742609,21.806741111490368,1.0184414000000002
409,Gaia DR3 3442822664666839936,1999617.0156810437,0.008113665968384575,0.0,246450497.6508376,83.28557700261236,28.832297591629143,1.0431203000000002
417,Gaia DR3 3442581626806266240,2007204.3799293842,153.456234466654,-10000.0,13079.979362881795,85.06532121429741,28.07116122961514,1.0161035
381,Gaia DR3 3420943620223710080,2015499.106403227,0.005705083072846345,0.0,353281289.80208987,79.18259610501251,26.39181770134457,1.1106222
426,Gaia DR3 3414487936485415040,2020420.7340059367,0.004320700539321771,0.0,467614155.53300214,81.18351321170059,22.028381050269683,1.3406528
410,Gaia DR3 3414487940781106944,2020825.0625935618,0.005025562163762454,0.0,402109255.98831797,81.18130540682027,22.028552800224613,1.061762
321,Gaia DR3 3428633638911098752,2022437.729360239,215.1289503817845,-10000.0,9401.048653707761,86.24288636292337,24.90778133281005,2.5074085999999998
339,Gaia DR3 3428379823522350208,2028612.5074033807,0.4649644801129337,0.0,4362940.814125539,85.81504736840289,23.65068616534119,0.872693
371,Gaia DR3 3442585509456646400,2032146.3781210938,0.003826523813093988,0.0,531068530.4419873,84.93411806991054,28.11381345543438,1.0302185
435,Gaia DR3 3403766121862321408,2039910.6756480667,0.1951273282304429,0.0,10454254.122923048,83.69417197179396,21.860942582163574,1.0832126
447,Gaia DR3 3428636658269150336,2044450.523404906,76.18330446809588,-10000.0,26835.93915594831,86.35533248096108,25.038132457317648,1.1944633999999998
377,Gaia DR3 3421552131190826496,2045816.097261032,78.43382402138832,-10000.0,26083.33997209104,80.07470395920221,27.98028071273324,1.0381138
458,Gaia DR3 3428838251152714496,2052961.3302727612,162.49140564601177,-10000.0,12634.276392101292,86.33055133001284,25.337627987579626,2.0040267
457,Gaia DR3 3415570169461556608,2060841.742148887,0.06310100451386433,0.0,32659412.604059037,79.75937135671985,23.022457901320468,1.0736141000000001
452,Gaia DR3 3403753683638953600,2071102.8571147625,46.144557005469345,-10000.0,44882.92859479142,83.84675442107138,21.844172205048466,0.93710744
329,Gaia DR3 3429294239238707584,2074986.719457986,4544.206909526638,-10000.0,456.6224119566188,86.25972190490755,25.962763294446077,0.9862518
388,Gaia DR3 3420543672870029440,2083217.9979510596,0.01082811716100706,0.0,192389680.21632597,78.90212394570331,25.334905514353608,1.0188996
442,Gaia DR3 3441348833752639872,2083529.1188455282,0.07955805455467525,0.0,26188789.18681514,86.1875741028887,26.343449643828787,1.0100209
451,Gaia DR3 3414810991040169472,2084584.7155604386,1902.9570600745908,-10000.0,1095.444957375301,79.84971179071061,22.721676764738802,1.0010096
360,Gaia DR3 3428592647739357952,2086995.0408596555,498.7754979142028,-10000.0,4184.237296312922,86.32708343858118,24.711938928273764,0.97078776
428,Gaia DR3 3414730589253650560,2088192.1778496583,0.009330579723058289,0.0,223800904.10558224,80.28712797824917,22.428683403574187,1.0085125
383,Gaia DR3 3421353428822501760,2092523.3373631753,0.008520910464687045,0.0,245575088.01848784,79.29091588350282,27.023295094359746,2.5773932999999998
404,Gaia DR3 3428427686637606272,2101266.3179392316,0.33977163700223384,0.0,6184348.806976542,86.13359355827248,24.051476477670565,1.028258
380,Gaia DR3 3429292486892012416,2111265.9825897696,3706.6044958202756,-10000.0,569.5957000458297,86.33222990515141,25.96286411642641,1.1730770000000001
350,Gaia DR3 3428833711369311232,2119293.1122654844,0.008982726411989536,0.0,235929829.6602683,86.39017007321932,25.22816059957922,1.0200231
423,Gaia DR3 3441812763238301824,2121797.4701496027,0.01488903485777465,0.0,142507388.1831674,85.42601121558631,27.86128992948287,1.019287
378,Gaia DR3 3420961414276114048,2124702.155415245,3320.108793788094,-10000.0,639.9495580959731,79.00756613184144,26.56953638593791,1.1753262
425,Gaia DR3 3421545392388591616,2126906.75220514,153.17663496390318,-10000.0,13885.321039376246,79.68862959471413,27.80810455046136,0.9864715000000001
390,Gaia DR3 3420484986435623168,2135457.98165705,153.11233229489292,-10000.0,13947.0018492317,78.79888596772734,24.74049556795548,1.3339326
361,Gaia DR3 3429231223480312960,2141560.426525754,0.009857705775074728,0.0,217247346.93753013,86.41776900751059,25.653408643847193,1.1419008
446,Gaia DR3 3415955342127022592,2194678.360677891,0.33375761775813095,0.0,6575665.225020694,78.86545988050666,24.218486745898414,0.91415155
443,Gaia DR3 3428536916248087552,2199197.5152707575,0.013739551903726404,0.0,160063263.39320406,86.42606709931593,24.4189113630288,1.0437179
445,Gaia DR3 3420810098281116288,2211443.58967797,118.29195136518683,-10000.0,18694.793383286724,78.64908815408543,25.85376886953059,1.0516832
448,Gaia DR3 3415947542466454656,2228776.0111133307,0.23358171487093854,0.0,9541740.081601856,78.84131076272108,24.092167592348442,1.0537383999999999
0,Gaia DR3 3417062653416093184,,,0.0,nan,82.61472046369644,25.332403978827056,0.9904


==> anc/README.txt <==
Note:
Column 1: unique source designation (unique across all Gaia Data Releases).
Column 2: the closest approach distance.
Column 3: standard error of the closest distance.
Column 4: the closest approach time.
Column 5: z-score, z=d/d_error.
Column 6: right ascension.
Column 7: declination.
Column 8: the Renormalised Unit Weight Error (RUWE) associated to each source in gaia_source.

==> anc/SAO206462.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
1,Gaia DR3 6199395656645840384,2919.806419318446,0.005112009882202689,0.0,571166.0357863676,228.95383830032182,-37.14892097020482,0.9481864
98,Gaia DR3 6199408502889951360,55052.55771916131,291.4228732356188,-4677.301591356356,188.90952898762575,228.8337644165314,-37.08540058490419,1.0332978000000002
39,Gaia DR3 6199393934358456704,87339.82378608164,0.12759939856295796,0.0,684484.6039222347,229.1191403868979,-37.08915556799579,3.8074434
25,Gaia DR3 6007235727445341696,99047.69975052428,16.735515340186577,-3036.502834623012,5918.413489943958,229.07957633058425,-37.37214735766378,0.95383376
192,Gaia DR3 6199406067642645504,118944.73353274279,51.90784552119751,-174.2350332732262,2291.4596500478824,228.73860893080928,-37.03425907194218,1.1281123
353,Gaia DR3 6199386516956432640,138156.64691183245,0.18247064158170428,0.0,757144.5231641304,228.74609773950783,-37.350813469468314,1.1570876
314,Gaia DR3 6199403452007727232,149807.8922018991,0.3218787730691645,0.0,465417.1220222365,228.6444803085737,-37.17905675831608,2.1374729
559,Gaia DR3 6199454270059276544,182174.26806440137,364.546584935799,-7755.090680281645,499.728362827715,228.61410005083027,-36.99056699413699,10.582151
14,Gaia DR3 6199327555638667136,186710.44132655783,55.90623435992528,-10000.0,3339.7069837419717,227.97714733473362,-37.43753663660321,1.0837222
188,Gaia DR3 6199379267046376192,198255.86573008812,0.389341174970419,0.0,509208.577143558,228.5627348701976,-37.27733853264451,1.386982
43,Gaia DR3 6007231191955571712,199618.22717849034,237.07767893275198,-10000.0,841.995029127617,229.2604638931112,-37.42792902761053,7.818355599999999
13,Gaia DR3 6199788594611675520,206877.5165453859,0.005792705608741761,0.0,35713452.48983263,229.17372107193202,-36.79133679751765,0.9239279
35,Gaia DR3 6007230917081959424,207910.5099037439,577.5593410331204,-10000.0,359.9812090855287,229.2740747141141,-37.443053975821535,6.603828
55,Gaia DR3 6007199164385145984,260361.1111837397,0.029844910303508568,0.0,8723802.77025432,228.92283020428798,-37.689495162975504,1.0155029
3,Gaia DR3 6199459733258007168,264087.62449890055,0.06688124343565341,0.0,3948605.1833497956,228.50207584587008,-36.84949043920703,7.829083
65,Gaia DR3 6199376930587749760,272081.77543240675,113.10799440474707,-10000.0,2405.5043753917685,228.42850094475347,-37.35946862930706,1.0812902
465,Gaia DR3 6007611245025202048,279252.936437762,0.007424278283950126,0.0,37613479.15008164,229.52536463818012,-37.188105638451034,1.0634238
85,Gaia DR3 6199779145683535488,292932.86334000167,0.0059225959632024676,0.0,49460213.92646325,229.472301371298,-36.85070407960042,1.0674412
298,Gaia DR3 6007186077624105984,297181.3618234454,0.21724318010779253,0.0,1367966.3576826158,229.0532282214876,-37.757559174229065,2.5311136000000003
19,Gaia DR3 6199778939525099776,297464.7752080125,0.01969933499199949,0.0,15100244.51733128,229.48664294294662,-36.857037503914725,2.5971286
422,Gaia DR3 6007213874648142336,311267.35313618806,0.08764809583595709,0.0,3551330.4672215427,229.3629991415776,-37.64554658997601,1.0047187
17,Gaia DR3 6199450387410687744,318015.28781732393,696.2756962782277,-10000.0,456.7375962096585,228.1022253475069,-36.88896601727913,1.0054709000000002
15,Gaia DR3 6007195767068684544,320072.9197458925,0.006498463509680923,0.0,49253630.38033097,228.93244765756268,-37.8128570692691,1.1706113
2,Gaia DR3 6199349236640042240,339608.4827061805,182.45090246290982,-10000.0,1861.369158068259,228.55025891988743,-37.735183439516135,0.94285417
491,Gaia DR3 6199429191749977344,341885.1605736342,0.006043071269136556,0.0,56574735.81682305,228.25435658764988,-37.24678162043018,1.050992
578,Gaia DR3 6199429191749976960,342761.41337108216,0.006655631815341065,0.0,51499455.33060072,228.2526980445596,-37.24798739433359,1.0572249
263,Gaia DR3 6199804537530264192,343483.98332212307,120.52666826877645,-10000.0,2849.8587761187273,229.52823183009355,-36.69128046097659,1.0942098
38,Gaia DR3 6007591866132572672,344909.30253136985,0.01836447615836474,0.0,18781330.8453271,229.61067585067448,-37.41813921283515,0.8478568000000001
168,Gaia DR3 6199857520247679872,348074.2528802014,0.004071973366602241,0.0,85480483.67286927,228.68476078014086,-36.48997934316023,1.0791587
27,Gaia DR3 6007590938419586304,351041.4015612808,170.93771608876406,-10000.0,2053.6216909496616,229.59125139308415,-37.5011243371917,0.7903226
5,Gaia DR3 6007543521980578816,380272.90171896305,56.240492013571654,-10000.0,6761.550052357253,229.61805734920588,-37.57484851156733,1.1798345
47,Gaia DR3 6007167351565715840,390190.658201537,87.05219056596856,-10000.0,4482.261223579993,229.61206435591217,-37.63403666772884,2.7407346
587,Gaia DR3 6007601448201210752,390622.7827666816,0.10481560111586646,0.0,3726761.8427802064,229.75272392101158,-37.22130850887387,1.1348624
110,Gaia DR3 6007649723633625472,391095.4370541828,449.7131839074406,-10000.0,869.6552626188463,229.65697993436547,-36.75446688666757,1.0167526
7,Gaia DR3 6007542731706573312,398978.3131796614,80.91447888391525,-10000.0,4930.864274020222,229.64792757419758,-37.601190625498404,1.1268401000000001
4,Gaia DR3 6007542525548142080,399075.01276615396,54.108020705575925,-10000.0,7375.52413786647,229.6475140356913,-37.60285486446868,1.2005848
122,Gaia DR3 6199862605488989696,400375.3235444136,0.005316149656639139,0.0,75313027.17266433,228.69767485598263,-36.370897324661655,1.0617431
56,Gaia DR3 6007653816742278144,403949.60560312367,96.2008354565924,-10000.0,4199.023882546147,229.84369532237002,-36.69773554992482,1.0329969
9,Gaia DR3 6007167179767020160,404055.0009972849,50.81102898747166,-10000.0,7952.112150629968,229.63760476523154,-37.63606112884365,1.1614163
74,Gaia DR3 6007653816741250944,404240.148681286,54.94833763617723,-10000.0,7356.731178253878,229.84312357259302,-36.69889654739285,1.030152
203,Gaia DR3 6007161510410120832,428378.9893371864,0.0034928161310933867,0.0,122645731.48403525,229.54930023376815,-37.802525746609284,0.9740101999999999
528,Gaia DR3 6199869339997317504,431932.3415632562,0.03476244181769929,0.0,12425258.957020044,228.7432870334188,-36.29060057213814,4.1707133999999995
610,Gaia DR3 6007551596517590400,432878.67367925274,664.4536251833678,-1752.475131241063,651.4806410451778,229.8092115130531,-37.395705190167384,0.96218675
157,Gaia DR3 6199806083717453184,435133.45341555594,3762.065972363768,-10000.0,115.66342977822752,229.69074713384526,-36.614554974333636,1.1779268
6,Gaia DR3 6007551527799690240,440064.1647005805,90.50497825205763,-10000.0,4862.319987249714,229.82603279016223,-37.40261525250833,1.1209322
625,Gaia DR3 6199875662189022464,440295.70357822225,108.54596048457432,-10000.0,4056.3066705812007,229.29026798701324,-36.31020022215642,1.1690975000000001
12,Gaia DR3 6007162506842544512,440952.43864289986,57.00484287979062,-10000.0,7735.350478427974,229.6530173801333,-37.74147732672245,1.0835907
16,Gaia DR3 6199255915589605376,444651.0384935872,115.12786732448667,-10000.0,3862.23638834847,228.34983541125092,-37.85426192609102,0.9128184000000001
11,Gaia DR3 6007162919159413120,445027.0279008319,92.4458164638006,-10000.0,4813.922846093235,229.68348138982867,-37.71484640609884,0.9498968000000001
345,Gaia DR3 6007131583078172160,450969.04972948146,0.005686932562553049,0.0,79299173.10765979,229.19366141227314,-38.05038524541627,1.048777
333,Gaia DR3 6199664281078076800,458723.93566844746,198.15013146795437,-10000.0,2315.0322044708514,228.13389853333663,-36.659600391124656,1.117715
32,Gaia DR3 6199639984444100864,461847.446407082,0.09032146788769628,0.0,5113374.009613451,228.09661950663585,-36.74003814585154,2.9720945
276,Gaia DR3 6007153607666518272,469933.4662173132,410.45609429623283,-2001.0645972270872,1144.9055641945338,229.4878753185019,-37.95986194911885,1.5698339
8,Gaia DR3 6007538024422285312,472676.67168131686,71.42850263518915,-10000.0,6617.479776881861,229.74499525787647,-37.72886715336557,1.2441024
411,Gaia DR3 6200052404383588992,474772.7586852559,0.0032126140363506854,0.0,147783939.59349254,228.6219917010262,-36.23499646989937,1.2386104
10,Gaia DR3 6007150923313992704,479586.94302630436,54.88003347474528,-10000.0,8738.823806421344,229.7440971831984,-37.75510814338792,1.269915
26,Gaia DR3 6199814123896178944,499119.85575620836,3270.9949763389413,-10000.0,152.58961244717284,229.83610781332885,-36.480991617688744,1.3589748
20,Gaia DR3 6007547576430285184,520540.3841182231,0.010433896211532165,0.0,49889358.06577133,229.98082059625258,-37.45154928792967,1.0834486
84,Gaia DR3 6007628699773486848,520623.3680813517,0.005579281196813174,0.0,93313699.33078946,230.01195055699145,-37.00115067946681,1.0194961999999999
117,Gaia DR3 6199819002979502848,530486.8294677759,4456.464888676155,-10000.0,119.03758757658768,229.7975324870115,-36.35337460262746,1.216366
513,Gaia DR3 6199325317958790784,534663.2099276821,0.044107481701597936,0.0,12121825.805990465,227.91287818156803,-37.51652948211992,1.0366983
217,Gaia DR3 6007119896466521088,538089.064924448,0.10918290139297662,0.0,4928327.220282694,229.1572064125652,-38.242502539043386,1.7593038
18,Gaia DR3 6199265742474554880,538696.3623878313,176.78363241920243,-10000.0,3047.207227366132,227.91425970668675,-37.815723628997524,0.99221987
379,Gaia DR3 6199642222123420544,551636.2019263733,0.27646719187927,0.0,1995304.3910080527,227.8867832363925,-36.76188783789574,0.9502195999999999
507,Gaia DR3 6199319206227913472,552478.4755717146,359.47946226550533,-10000.0,1536.8846723256293,227.81420338966475,-37.54934061371265,0.9855699
21,Gaia DR3 6199832471996412416,552669.1943589734,2243.01417306307,-10000.0,246.3957655712206,229.69813389725516,-36.242531115093506,1.3085145
354,Gaia DR3 6199818655082933504,554352.9835247346,0.004594257056121004,0.0,120662160.7700773,229.77245055488285,-36.36239429958949,1.1643294
264,Gaia DR3 6199656721935754112,560959.8764273449,269.6589945373118,-10000.0,2080.2565009554196,227.92765341277325,-36.5906466939068,0.85529715
275,Gaia DR3 6199659230196717952,561037.0417497301,901.4393087724035,-10000.0,622.3791621798262,227.70187675226484,-36.59569561987158,1.0342437
438,Gaia DR3 6007137321154771328,562566.7412392757,75.71638646048416,-10000.0,7429.920622702659,229.64481900371482,-38.08406026059964,1.0327396
57,Gaia DR3 6199656721935758592,562948.0934693493,69.52715169132472,-10000.0,8096.809372669748,227.93016291800282,-36.5855019771429,1.2294236
431,Gaia DR3 6199656721930630912,563376.0122783623,589.1131483933096,-10000.0,956.3120663914219,227.9314082192329,-36.58538849399743,0.9414819
181,Gaia DR3 6199820102492475136,565571.8826482552,0.006697608546462499,0.0,84443854.65719333,229.7496242715289,-36.30740746125677,3.4269540000000003
59,Gaia DR3 6007137802190254848,566300.6024901397,63.052563251190726,-10000.0,8981.404930900177,229.48566514988588,-38.20018519205488,1.1072438
678,Gaia DR3 6007635189466956032,571317.2031749308,542.0814564213149,-10000.0,1053.9323867424332,230.10565041130616,-36.925692822247626,0.98719656
537,Gaia DR3 6007590182506291584,571518.1705613683,112.39684081062123,-10000.0,5084.824150211892,230.21644829411042,-36.86186682435237,0.9980556999999999
42,Gaia DR3 6199641775450368896,572774.653137479,0.11685017827454378,0.0,4901786.72891473,227.8307945875948,-36.79064590478819,4.975435299999999
31,Gaia DR3 6007023105087316224,572939.9714428708,202.44768138834146,-10000.0,2830.0643776889665,228.96492225845643,-38.443651479695504,0.9917953000000002
22,Gaia DR3 6200085389735922816,580536.4860730118,12.589354288308419,-421.8554573542226,46113.28530265837,228.88633747431882,-35.961818177062575,0.9253411
342,Gaia DR3 6199657546567055744,584969.3202464224,0.2590147196701042,0.0,2258440.4507646225,227.90542634782383,-36.5596167221689,1.056991
109,Gaia DR3 6007589765892774272,587866.7624081152,3165.610889241798,-10000.0,185.70404985841972,230.22254800378312,-36.912062206088535,1.5467329
99,Gaia DR3 6199833708949090304,588558.7145631926,0.01298268929184159,0.0,45334113.85983387,229.66987406492024,-36.17942378395961,5.7949114
97,Gaia DR3 6007586471649497344,592321.3096281469,0.068282799931355,0.0,8674531.65692693,230.1660144802763,-37.04988051791389,1.0413226
142,Gaia DR3 6007642271865428224,601083.0851677107,0.048214227767647666,0.0,12466923.416557234,230.1042104266305,-36.70566782789445,1.011886
29,Gaia DR3 6007333343463146752,605600.9954128667,93.33161564155688,-10000.0,6488.701510736695,229.9830921572216,-37.865355581884316,1.1743375
208,Gaia DR3 6200071856294966016,607384.4287631575,129.36185510217985,-10000.0,4695.235920073958,228.29162643695054,-36.086939811931025,2.3245068
24,Gaia DR3 6200071478337843456,610670.4012312668,0.00844164361178464,0.0,72340225.35359858,228.2818057173024,-36.091530586526545,1.2417643
684,Gaia DR3 6200076219982462976,611274.326610881,0.004161715206305128,0.0,146880383.76215205,228.51302243442296,-35.975788955929616,0.9787447
88,Gaia DR3 6199538902393570688,611790.0596943877,435.2562570100164,-10000.0,1405.5859044900733,227.6209962657278,-37.03315799033877,1.0488238
659,Gaia DR3 6007116945827209088,613481.9192843535,0.17986250985399213,0.0,3410838.1995912474,229.01118084225087,-38.415461715688494,1.468761
62,Gaia DR3 6199886176269398528,613864.9332731963,0.006816725164185482,0.0,90052762.65183648,229.51069434553384,-36.021862521126664,1.0877221000000001
28,Gaia DR3 6199311372202050304,629114.492146061,0.16454342038864658,0.0,3823395.00819973,227.83502531978283,-37.80921676070413,1.2361567
146,Gaia DR3 6199983341309281408,632028.2018431858,183.38451188453695,-10000.0,3446.46445519415,229.48100531887042,-35.94201909648972,0.94596285
191,Gaia DR3 6007337226113542144,636415.5768592863,852.090618863684,-10000.0,746.8872004576065,230.2308036734765,-37.823808441128214,14.726987
76,Gaia DR3 6007737242182449536,641725.9697651386,0.10674075076598556,0.0,6012005.397751367,230.1526834452901,-36.605668177729996,0.95480126
34,Gaia DR3 6199732858815583104,646156.0293538682,493.96412204534624,-10000.0,1308.1031607687303,227.8324310653997,-36.377830444149744,0.9491745999999999
148,Gaia DR3 6199314941317852672,655769.2930437293,51.245289603072216,-10000.0,12796.674545564772,227.7320435241433,-37.78918240435094,0.9303722
33,Gaia DR3 6007585780161926528,659452.3574297916,106.34734441039704,-10000.0,6200.9292388623135,230.30036149433673,-36.955705567951654,1.3104321
23,Gaia DR3 6007585784459653248,663275.867960923,90.37814520114034,-10000.0,7338.896660080541,230.30257644503,-36.95438060520185,1.0657590000000001
358,Gaia DR3 6200074944372412928,663804.0488654225,198.45647059065905,-10000.0,3344.83449639997,228.2584854581233,-35.96844002144328,1.0027522
67,Gaia DR3 6199709120536940416,668053.2455568456,173.28449581522057,-10000.0,3855.2395724382322,227.77392621277684,-36.43240893494275,1.1111043999999999
111,Gaia DR3 6200103810848744064,668409.945403685,3106.9022639876653,-10000.0,215.137100755075,228.6806345339941,-35.75164939167957,0.96018827
140,Gaia DR3 6199286976788892160,668667.7059898258,0.31208353100504466,0.0,2142592.093329709,227.80778909213458,-37.91897271552652,1.0631559
134,Gaia DR3 6199291340479336960,693090.2641113654,0.008052556151220457,0.0,86070839.01008497,227.69788888220842,-37.833979665649565,1.8716484
502,Gaia DR3 6199286800695466112,695850.1053218297,0.2971459001544092,0.0,2341779.2571266755,227.7695343098556,-37.96225593954856,0.9951971
45,Gaia DR3 6199933317828626048,697094.0779827385,0.005411720985418567,0.0,128811902.87913968,229.7981539367889,-35.996557682715554,0.96374863
207,Gaia DR3 6200001350109959040,699229.1088704304,246.64806526735637,-10000.0,2834.9263883845783,229.3017280419988,-35.716623419715035,7.568550999999999
226,Gaia DR3 6199334358871913088,701316.2274401103,83.33759177867096,-10000.0,8415.364692834837,227.5327759205473,-37.51317839747042,1.1923466
315,Gaia DR3 6007765962626044160,715569.1226904512,47.39493267878194,-10000.0,15098.009053841353,230.20136188426,-36.142119081680725,1.0915765
487,Gaia DR3 6007682163526766464,724661.6266507796,1146.7366733251513,-10000.0,631.9337678017258,230.4851951645344,-36.808604810093215,8.371555
64,Gaia DR3 6007369799139458048,726147.9790170824,0.01360331254244708,0.0,53380231.96565156,230.4067962987621,-37.49406522981687,1.0158861
68,Gaia DR3 6200107517405045120,733974.8133532064,73.9115978118283,-10000.0,9930.441704451234,228.63391467698693,-35.65567045347071,1.0028168
311,Gaia DR3 6199988155971094144,734457.5792547425,50.52396643794307,-10000.0,14536.815516193737,229.74164804011173,-35.80504595836597,1.0202715
89,Gaia DR3 6007368699634426240,748618.7713617542,0.008868585642093857,0.0,84412419.47402637,230.44698829630426,-37.52468038115156,1.3150696000000002
705,Gaia DR3 6007000431958814720,749959.7634862058,693.526618552486,-10000.0,1081.3712746188544,228.81602902229085,-38.80447808870135,4.530632
137,Gaia DR3 6007567844378155392,758800.5313034799,0.023621678419846647,0.0,32123057.38045883,230.51283742304386,-37.181338713332096,0.95687824
125,Gaia DR3 6007365675977443584,760933.3460335612,0.008896952640543094,0.0,85527413.3489275,230.46698956706848,-37.54886821737565,1.6600702
30,Gaia DR3 6007364198508689792,762583.7512903116,0.011116401466398125,0.0,68599875.022092,230.46479046749627,-37.57023256420387,1.6085402
430,Gaia DR3 6199989221119985920,763089.6025914393,0.0042863578348492064,0.0,178027507.73333058,229.6865134177744,-35.766942340835904,1.2246313999999998
48,Gaia DR3 6200194447542331264,766788.3671978369,0.046399487911914956,0.0,16525793.746980831,229.12710700908798,-35.58657787946702,0.939565
215,Gaia DR3 6007012281770170368,770366.3802135356,0.05662720071709744,0.0,13604175.563298488,228.67082485028396,-38.71457598025507,1.056805
193,Gaia DR3 6199218390455752960,772980.3240620613,261.8044302791135,-10000.0,2952.5104798187554,227.89344861372794,-38.35117553325203,0.8302719999999999
602,Gaia DR3 6006927967269904512,774560.1376376166,125.74533055715675,-10000.0,6159.752685890353,229.8322700467133,-38.492492490977995,1.4276575
72,Gaia DR3 6007742808460092288,781140.7418208165,2248.2706873443194,-10000.0,347.4407001869993,230.51419588910437,-36.490233343253045,1.1956843000000001
141,Gaia DR3 6007060046103057152,785075.4410753062,94.3953264912984,-10000.0,8316.888878472986,228.02473095856288,-38.48413404661265,1.1502589
270,Gaia DR3 6199751344357271168,786546.7131245777,218.72093572216275,-10000.0,3596.1199165850026,227.59639828799786,-36.17495274856738,1.0337129999999999
166,Gaia DR3 6200159473628274432,790385.7248585811,139.80307097187313,-10000.0,5653.564827754021,228.44115952700005,-35.54220860712154,1.0024146999999999
118,Gaia DR3 6199924934053040128,797344.691615483,2360.6445576016304,-10000.0,337.76567041739224,230.14748036012628,-35.94565946315764,1.1135059999999999
36,Gaia DR3 6007740502063912448,798485.9478690219,0.008821602014362315,0.0,90514846.00745071,230.48198586136317,-36.55643883237593,1.0568414
332,Gaia DR3 6200192390256320640,798782.6490761793,0.034165916939123145,0.0,23379517.385687344,229.32398631865144,-35.55367737342117,10.717967999999999
145,Gaia DR3 6006907523225519616,804055.7471847178,0.10669732632381013,0.0,7535856.566307304,229.5174796224302,-38.70925774028028,1.3410625
124,Gaia DR3 6199706199960270208,804314.1242464442,172.92898370042914,-10000.0,4651.123871980797,227.4463407542398,-36.45101717072608,1.0395638
53,Gaia DR3 6199212828474467712,807123.8316816095,1258.232487484313,-10000.0,641.474321884152,227.79080984698987,-38.390244112666686,0.99843955
384,Gaia DR3 6199539658306967424,809206.3272517711,0.00800921181076222,0.0,101034452.12479162,227.29096817367812,-37.273421406803216,1.3004875
688,Gaia DR3 6007352550557348352,809693.1742500393,0.008212396826173836,0.0,98594014.8032613,230.54678735307286,-37.635726466884215,0.9703838
169,Gaia DR3 6200137758273091584,814384.3934982829,0.08276151670840827,0.0,9840133.746794231,227.97851724050682,-35.790465642354576,1.5464358
249,Gaia DR3 6006990398913513984,814787.4258065086,136.31541439077967,-10000.0,5977.221500942895,228.41874364716907,-38.80491127901928,1.0785329
469,Gaia DR3 6007681716848825472,815833.2368777572,0.004873285783586677,0.0,167409274.38023433,230.5923711482029,-36.799182540752156,0.9599968000000001
37,Gaia DR3 6199546014859889152,820808.5895528325,0.07579182696770614,0.0,10829777.06689361,227.26300040579468,-37.13178135530707,4.2283134
237,Gaia DR3 6006998061135400448,821663.4907184172,37.581261765529,-10000.0,21863.648321464265,228.8273194062953,-38.852223566023696,1.0743548
197,Gaia DR3 6007312654598911616,824800.6315163728,0.007236702499984388,0.0,113974649.57529373,230.3376347234076,-38.13411471591925,1.0085301
63,Gaia DR3 6199751829690420992,830205.0403069792,3892.087347320893,-10000.0,213.3058603832333,227.58770581364777,-36.121335858736046,1.2681115
40,Gaia DR3 6007473840433965824,837186.0548856462,3056.8805368383987,-10000.0,273.8694053616868,230.7410423604808,-37.135896258721424,3.0602259999999997
592,Gaia DR3 6199540551660194432,837194.9746561197,121.46202107380084,-10000.0,6892.648148407118,227.2240388748663,-37.26314384956536,1.9225391
620,Gaia DR3 6007346125279483136,838064.1413085819,1077.8260739862924,-10000.0,777.5504430033303,230.58389668099633,-37.78483483734365,6.372288
184,Gaia DR3 6199621773788532608,840774.2152312406,329.6055840293106,-10000.0,2550.849427224733,227.1855997830508,-36.6078448551732,1.0682881000000002
81,Gaia DR3 6007352069522790272,843309.8346987794,2646.878931391192,-10000.0,318.6053675131783,230.6715136399196,-37.62378963630889,1.9949952000000002
60,Gaia DR3 6007668831946871552,843614.6210639251,0.01427203821848181,0.0,59109610.56504687,230.66140570188043,-36.85424070854189,0.9983155999999999
574,Gaia DR3 6007351485405428224,844649.6850683995,0.02474239720583842,0.0,34137746.55873235,230.61091677524325,-37.671927697519386,1.0517553999999998
302,Gaia DR3 6199621193966827648,846600.9785021688,131.58356422018295,-10000.0,6433.941681998555,227.26636894090336,-36.62146315005759,1.2018268
44,Gaia DR3 6007747515748181632,847331.7624639797,0.010264676834057842,0.0,82548313.61593014,230.50327665447708,-36.35926413603928,1.2111783999999999
46,Gaia DR3 6007773113751442944,851361.2954484648,1904.3227327040026,-10000.0,447.0677584358784,230.4943299201222,-36.19131029005858,1.0588765
41,Gaia DR3 6199602296106475264,852436.5408861862,0.19863878247845096,0.0,4291390.282653699,227.22144414906572,-36.86734116443996,1.9509150000000002
549,Gaia DR3 6197665712538240640,853351.939146098,203.99943901412198,-9663.484092000315,4183.109244173089,227.29979852694848,-39.223220633391584,1.0113581
283,Gaia DR3 6199755025148560768,856854.9960848253,76.77349042879023,-10000.0,11160.818549465126,227.52743907822082,-36.099058084942094,1.0102921999999999
267,Gaia DR3 6007664296458083456,857420.9809895913,3465.125361494928,-10000.0,247.44299023562078,230.72630408659882,-36.969197530590726,1.1334336999999999
224,Gaia DR3 6006987306538193536,860116.871212384,0.08951954120164934,0.0,9608146.552883996,228.57649031842357,-38.88409791785666,1.2487342
324,Gaia DR3 6199754990787991424,863129.4934498642,48.62748230737225,-10000.0,17749.82895462404,227.51254608310344,-36.09709466868247,1.120854
286,Gaia DR3 6007264516610101376,864711.5931477712,0.004199634088524151,0.0,205901651.1725789,230.37701052800088,-38.21960378362428,1.0289402
152,Gaia DR3 6007691921691319424,866627.4506392905,1095.4446589514653,-10000.0,791.119335474972,230.718442587518,-36.530211595954775,1.2224287
51,Gaia DR3 6007688623156326400,866709.343627454,0.00820278084148526,0.0,105660429.11253995,230.66919034406268,-36.674199536078994,1.125163
54,Gaia DR3 6199205578572016256,869702.2869219047,73.84219162681342,-10000.0,11777.85040992879,227.88389403143088,-38.60244346720374,1.18556
58,Gaia DR3 6007035788123453824,875676.8298135849,0.12689656111680558,0.0,6900713.637208364,228.1493953402828,-38.76784781245544,1.1004187
187,Gaia DR3 6007345163209111936,876111.8970885418,3617.3821642247767,-10000.0,242.19500658601189,230.66595594597007,-37.84297617354372,0.971232
212,Gaia DR3 6006798946446441344,877994.6282796988,0.006551129596178911,0.0,134021868.3495146,229.36235539463814,-38.91384507937121,0.99432737
594,Gaia DR3 6200009184130786048,879012.3314489478,0.004230001258378965,0.0,207804271.85636485,229.66337207706437,-35.49176634486214,2.0525439
79,Gaia DR3 6200150849327910272,889168.4790922527,1216.7064604523644,-10000.0,730.7995050520773,228.05604746335698,-35.528410183926525,3.105856
209,Gaia DR3 6006890751370684032,889365.1728839533,0.08677881489087179,0.0,10248643.911562625,229.58098429446926,-38.87293916674278,6.3858333
86,Gaia DR3 6007767272594632960,891973.9988380112,2821.8736767593086,-10000.0,316.09281669276226,230.66520806786437,-36.37312657259972,1.0201573
50,Gaia DR3 6007475111738635904,892536.0575190359,2970.4821497008584,-10000.0,300.46841305170557,230.8311242642522,-37.08075142413771,1.0525839
151,Gaia DR3 6200214586644421248,892908.9239785409,1928.9303003302891,-10000.0,462.9036745524962,229.01635637301317,-35.27695393741429,1.943214
426,Gaia DR3 6006877114856716160,898042.0616197563,0.004937505849471372,0.0,181881721.05475157,230.15270504127614,-38.558887774392,0.93652993
108,Gaia DR3 6007050455437711616,903715.6717799169,0.019774554990762177,0.0,45700935.9857703,227.92634880079456,-38.70577059505536,0.9302278
504,Gaia DR3 6007671752521431168,906509.4951288726,3480.5949693606667,-10000.0,260.44670612604625,230.81845627758625,-36.847743035261885,1.1860073999999998
221,Gaia DR3 6199519729655714304,907079.5238556858,0.2677655651133333,0.0,3387588.405819692,227.09020607134806,-37.28931223636022,1.107078
77,Gaia DR3 6197772536964502016,915001.4420116349,111.2643777628271,-10000.0,8223.669249848019,227.23467665014817,-38.391348826972106,3.7097306000000003
61,Gaia DR3 6200518154935928192,915968.4359994651,1193.5671364969928,-10000.0,767.4209585627049,227.73267531617932,-35.715810263598904,7.1008377000000005
183,Gaia DR3 6200894462788950144,916416.0494793127,0.0034814645464938824,0.0,263227166.96977946,227.89222407712853,-35.594749362144974,0.8638268
80,Gaia DR3 6006876255863880448,920247.9417566514,0.005154837720297,0.0,178521224.46710712,230.1152830236361,-38.648402288011276,1.0585443
532,Gaia DR3 6007265860936604800,922523.6274977151,48.980655440735646,-10000.0,18834.44840002042,230.62452432403916,-38.223516709320776,0.99977237
389,Gaia DR3 6007717549757595904,928124.2417547051,106.20101928144739,-10000.0,8739.315762074255,230.84132596965895,-36.427498206936185,1.1581937
601,Gaia DR3 6200211940947508480,931607.5601698554,0.00323160420623235,0.0,288280216.48603874,229.1416817113875,-35.24710176345061,1.2473985
156,Gaia DR3 6200179191819980032,935082.2744211088,2486.17956431149,-10000.0,376.11212313221057,228.35925323407693,-35.28025731343093,1.2671858999999999
369,Gaia DR3 6197779546345789184,935220.4348584386,0.12655477659237996,0.0,7389846.989898203,227.31158763850723,-38.16096830488544,3.5247660000000005
71,Gaia DR3 6007353375191797632,937436.4131758197,0.047613720912206337,0.0,19688367.034039065,230.79928569012517,-37.708802471583816,20.726765
382,Gaia DR3 6197762950597960704,937892.0235693584,131.4535787110025,-10000.0,7134.77740785811,227.13760247793832,-38.61533802295064,1.0939711
652,Gaia DR3 6200369136747953152,946854.7776014729,2344.9936689584815,-10000.0,403.77711468279324,226.88772533368572,-36.60116272511778,1.1262261
228,Gaia DR3 6007267063528059776,947666.7173518257,0.005385126326613292,0.0,175978549.03950113,230.61422425035323,-38.173576975694324,1.121361
66,Gaia DR3 6007266616850864000,949905.4665468787,70.82889270326882,-10000.0,13411.27088526459,230.60838059670212,-38.203997946334795,1.1542815
93,Gaia DR3 6200036671921517312,951187.9237318819,0.006982980451957005,0.0,136215177.78491104,229.70244504134732,-35.347072983100254,1.0319456
49,Gaia DR3 6199512342314929536,953345.2904719381,99.53906257898868,-10000.0,9577.599645520231,226.95681535139286,-37.420361848898814,1.0741664
150,Gaia DR3 6200177851790170496,954610.8594621441,36.666313965888826,-10000.0,26035.09205616446,228.30714437035786,-35.29886308890532,1.2180666
503,Gaia DR3 6006978403064574208,955341.6887550808,45.94080786408446,-10000.0,20795.05635994587,228.3914787487123,-39.094232820455524,1.1542183000000001
408,Gaia DR3 6200898238061548032,957909.4925585518,85.85861452373605,-10000.0,11156.82448257691,227.72359347802646,-35.56328529170026,1.1062229
96,Gaia DR3 6006981224858748672,958673.994697327,1791.1216574039743,-10000.0,535.2366717997343,228.25851120136034,-39.031115930066136,1.4376684
225,Gaia DR3 6007476657926851840,964218.6531985905,2692.7377782899894,-10000.0,358.08115479068783,230.98988041828443,-37.117037483437,1.0474824
78,Gaia DR3 6007703569643128192,966612.342059972,86.81768108070888,-10000.0,11133.818941344149,231.0021122592545,-36.53906284105732,1.1312169
641,Gaia DR3 6006794960718706432,968287.0705877638,0.10896182592607359,0.0,8886479.85070211,229.3163353671383,-39.11327038199162,1.2961922
396,Gaia DR3 6007356154029871232,971397.0828512858,177.68114122715824,-10000.0,5467.080389861935,230.92778559633962,-37.553198329711364,0.9667889999999999
198,Gaia DR3 6006792864780204032,982142.0215806025,0.09169864622240405,0.0,10710540.03565696,229.47043509466815,-39.10772266796235,1.8530993000000002
448,Gaia DR3 6006777059299397376,988928.0358923243,0.007074473266239941,0.0,139788221.49368814,228.9666158138792,-39.189329047988366,1.1170717
242,Gaia DR3 6200378860556104320,990017.4473336643,127.69709539775201,-10000.0,7752.857997669794,227.03958090426627,-36.368120684366055,1.0349848
709,Gaia DR3 6006961845970839680,991891.0036394648,0.010663878065188355,0.0,93014098.39610213,228.60678024851865,-39.166114046238825,0.9730521999999999
293,Gaia DR3 6007295921405861376,991895.2034757654,0.004403169827724389,0.0,225268441.21031523,230.85827232208615,-37.88296995700177,1.027256
420,Gaia DR3 6200377898481310208,993720.9921349598,0.44265874899387836,0.0,2244891.7916873754,227.04721755870247,-36.41057093434176,1.0021210999999999
186,Gaia DR3 6006868524922050432,997541.7672944574,55.70836579158775,-10000.0,17906.49847863768,230.41408319430087,-38.59659955727232,1.1247681
90,Gaia DR3 6200521625268526592,998536.7091284074,85.3279278305247,-10000.0,11702.343353651639,227.5332300496785,-35.66044555878616,1.2781029
116,Gaia DR3 6006963357799097216,999855.1035037412,61.160518854663984,-10000.0,16348.048090953927,228.36155909732483,-39.23492776479746,1.4507848
489,Gaia DR3 6199611641958337152,1001643.369772678,0.30855296636606483,0.0,3246260.7038570363,226.91766372906253,-36.82262737658787,0.98218936
52,Gaia DR3 6199511788262676992,1003310.6241683435,0.20723627705864095,0.0,4841385.10114443,226.91055890264968,-37.46338148583264,1.4233133999999998
274,Gaia DR3 6006860244225035136,1003720.5015100804,0.05848270239687594,0.0,17162690.169455945,230.2634294654657,-38.749804839506105,5.2173862
458,Gaia DR3 6006866154100063872,1011881.6767817648,0.004331452890069797,0.0,233612531.97549134,230.38743085609107,-38.66246413046278,1.0957326
642,Gaia DR3 6007798505600191616,1013958.476224756,102.44444988156461,-10000.0,9897.641867343591,230.5894483117025,-35.8519486169957,1.190652
75,Gaia DR3 6199618273388860416,1014621.9498817101,0.015695584057799424,0.0,64643784.27367447,226.93496352956646,-36.615068580898594,5.241248000000001
608,Gaia DR3 6007799983068943360,1020458.3049767041,93.97732606138563,-10000.0,10858.558630516309,230.5993058638277,-35.84133256840815,1.1311717
154,Gaia DR3 6007783387312366976,1022553.1969100004,3582.7295080290387,-10000.0,285.4117774223307,230.78959980733288,-35.96137501939963,1.0712332
460,Gaia DR3 6199585833496694912,1026046.6637831639,0.22890386555459913,0.0,4482434.847909665,226.8464669925501,-36.996560198315024,1.2348958
95,Gaia DR3 6007699961869936256,1031214.8159404458,71.44458038437382,-10000.0,14433.772448413602,231.00258204496498,-36.607514569508545,1.1710888000000002
162,Gaia DR3 6197723093299310976,1033266.6003863841,0.172498509600221,0.0,5990003.0602065,227.34210820352996,-38.5435043483164,1.1854161
119,Gaia DR3 6200274784908872576,1036716.7581330148,96.26099410900183,-10000.0,10769.853020207553,228.90809801748298,-34.978056799306366,1.0483555
252,Gaia DR3 6197711647209088768,1038037.872067592,1247.6057368251097,-10000.0,832.0239651263362,227.29486810983795,-38.71331511129268,1.0332221
92,Gaia DR3 6007255243778021632,1038831.1341561587,0.012165324789484318,0.0,85392798.97024387,230.80891474888236,-38.21280415158753,1.2643388999999998
83,Gaia DR3 6007510914585549184,1039469.1827027379,3116.4186970004207,-10000.0,333.5460616069451,231.09172358362858,-36.69459996075467,1.3055565
113,Gaia DR3 6006783690724615040,1041100.6187908148,0.16913861973240465,0.0,6155309.889828515,229.20413380032002,-39.28181491891187,1.0361966
344,Gaia DR3 6006777329877715712,1041537.2567505345,68.88233713436553,-10000.0,15120.527265485445,228.81508572135868,-39.30519974060964,1.0731548
100,Gaia DR3 6007800704623459456,1042551.0422857882,1535.9315428230125,-10000.0,678.774420095312,230.67561694066796,-35.75877377026549,1.1159503
606,Gaia DR3 6200367899798852096,1043280.3092221532,80.82603306954971,-10000.0,12907.726256024771,226.74313951328358,-36.666304444679696,1.1355385
182,Gaia DR3 6006836948322087936,1043395.4810210053,0.0051353091249410595,0.0,203180656.8281283,229.833134628368,-39.11219335113411,1.0908372
161,Gaia DR3 6199615043573655424,1044728.5222695254,142.5484739759954,-10000.0,7328.935155387589,226.8143055673985,-36.81073181340075,0.96413076
292,Gaia DR3 6197690412890399872,1045357.9724768575,366.2281364815022,-10000.0,2854.3901146428093,227.15109987600903,-38.7896341265663,0.989676
350,Gaia DR3 6005542548259894912,1046557.9822680292,152.67749731540832,-10000.0,6854.696996414611,227.7853283673666,-38.97877428122021,1.2405680000000001
494,Gaia DR3 6007250192896428288,1046745.9294050508,187.2726022221455,-10000.0,5589.423743700562,230.91999890574363,-38.335525176350544,0.98442566
347,Gaia DR3 6007240984481075584,1047257.9226789841,0.2395091910727646,0.0,4372516.636995445,230.605393050301,-38.536163304745024,1.2680956
179,Gaia DR3 6200271555093609600,1047259.5093432143,0.004278464182463741,0.0,244774635.16830307,229.1453271758299,-35.00841478981679,1.7982613
360,Gaia DR3 6007703913239936256,1052658.10729215,64.00590456916531,-10000.0,16446.26561217706,231.0240694617478,-36.50203148751724,1.2775463
126,Gaia DR3 6200914180983138816,1054027.074921006,1983.8881330990657,-8103.609201454816,531.2936033719262,227.77385921416385,-35.332478086771246,1.67927
616,Gaia DR3 6007507920992084608,1054496.3738708636,2078.6015049353127,-10000.0,507.3105024542355,231.1271723220885,-36.81347836505269,2.7438363999999997
123,Gaia DR3 6200229430054464000,1054507.7952013721,0.00966731745100658,0.0,109079669.77867007,229.62390527562198,-35.09152413842195,1.0243896000000001
136,Gaia DR3 6200279629631995008,1055198.9731245835,0.005611840817652732,0.0,188030809.7487951,228.6511579065994,-35.00427485491537,1.0072858
91,Gaia DR3 6197987933862150272,1055887.3099665744,54.58237410801199,-10000.0,19344.840293628484,226.8099302501432,-37.928545144294155,1.21933
597,Gaia DR3 6006864126872104192,1057948.2388162427,0.2996959265716471,0.0,3530072.133173699,230.4970251179809,-38.68778147323784,1.5585414
200,Gaia DR3 6200269115552925056,1062188.0112271514,0.003193250875007588,0.0,332635315.1706652,228.8793199608532,-34.97018596247374,1.0828414
554,Gaia DR3 6006741496971850240,1063821.856911165,0.10545353208586418,0.0,10088062.826050831,229.63837922151728,-39.23300622683054,1.9850012
287,Gaia DR3 6007723635729905920,1068623.9872622623,0.004849036249831098,0.0,220378634.4759713,230.99133395267188,-36.33304608713128,0.9347773000000001
112,Gaia DR3 6197695055754115200,1068804.3329853923,136.34519528340854,-10000.0,7838.958540224057,227.5586109351701,-38.8687956099638,1.0539247
101,Gaia DR3 6205960806210581888,1069677.0574254023,2821.3542213035757,-10000.0,379.1360366410035,230.6197205537461,-35.61029582719705,1.2083385
310,Gaia DR3 6007252117034926720,1070961.1166508305,0.03582887799282643,0.0,29891003.476727787,230.88236726524772,-38.21694182703753,0.9454396999999999
94,Gaia DR3 6007506653983539072,1071223.6966371401,129.549400378909,-10000.0,8268.843340872292,231.20034904193105,-36.766480235462545,1.1189767
434,Gaia DR3 6006771252503670528,1075562.6492770184,0.006362299648988967,0.0,169052498.09287685,228.75503280487385,-39.35888327888864,1.0401169
73,Gaia DR3 6007705528147561088,1077433.312957869,99.35597277320024,-10000.0,10844.172553343367,231.12256739179767,-36.55344975288572,1.039274
120,Gaia DR3 6007503733405716864,1080277.185746698,0.008189252611992817,0.0,131914014.24895324,231.15877831968785,-36.89030962091963,0.9954889000000001
177,Gaia DR3 6006822169333185664,1081917.3980448907,1119.0728619054667,-10000.0,966.7979940132668,229.87627409810528,-39.232496231444294,1.2445823
211,Gaia DR3 6006854987184958592,1087700.3714694744,1444.8764464494207,-10000.0,752.7981884834126,230.39230037252318,-38.87971466319516,1.5490434
70,Gaia DR3 6200342366214373760,1091542.7061231467,0.004465876080145454,0.0,244418494.0500174,226.73058094598926,-36.82171442480259,1.1213738000000002
486,Gaia DR3 6006761975367276800,1098183.2991491929,0.0856541313773285,0.0,12821136.37124417,229.0524417774628,-39.41194359087413,1.229075
180,Gaia DR3 6200540488765051008,1098731.920945684,107.62544042495804,-10000.0,10208.849474690662,227.5178374578741,-35.39963141733182,1.0208758
308,Gaia DR3 6007491638777764352,1099101.2773472758,0.011283356424929288,0.0,97409071.90691389,231.20249427110227,-36.934012016985534,0.9180666
374,Gaia DR3 6006736514807522816,1099550.9047656667,80.2613718498578,-10000.0,13699.627596978518,229.35736957077646,-39.38079221931578,1.0206711
301,Gaia DR3 6006488433195648000,1099556.4672711063,2352.352790834346,-10000.0,467.4283855531336,230.68440184591333,-38.66192613895383,1.5789202
69,Gaia DR3 6007404429462845568,1102510.2767552792,0.061985285046592106,0.0,17786645.264703743,231.19592561724014,-37.48612696652268,16.066938
82,Gaia DR3 6007506963221185920,1103098.2812681946,1243.1407988179346,-10000.0,887.3478228026123,231.21747452221783,-36.756127214190606,4.6013779999999995
336,Gaia DR3 6007250261617947776,1103276.8977762307,0.012331938096779143,0.0,89465004.53682822,230.8765533485145,-38.35811393311649,1.7024869999999999
102,Gaia DR3 6199563194727895424,1104364.8213313727,57.93275551053584,-10000.0,19062.87404421026,226.67658273276524,-37.29764218338809,1.0517995
104,Gaia DR3 6199563194727896448,1104726.347548505,56.64786532484254,-10000.0,19501.641257151394,226.67567092147843,-37.29684229024465,1.0266540000000002
490,Gaia DR3 6007706868178009728,1110343.1912443037,0.012164527160339606,0.0,91277135.28104824,231.1393226386932,-36.49563551798715,1.0368885
680,Gaia DR3 6013787644217458816,1111155.7109264967,0.03834778960435402,0.0,28975743.384185452,230.88931938034756,-35.940835258421174,0.9089494
636,Gaia DR3 6006851997889426048,1115009.0569821151,874.9640712441283,-10000.0,1274.3483916964296,230.26885241719575,-39.039263294772226,3.4210534
133,Gaia DR3 6005461321837854592,1115253.8083540455,97.63433275888111,-10000.0,11422.762637281388,228.27387336641465,-39.3547627859324,1.1104987
138,Gaia DR3 6006828530182628352,1115567.5918091366,0.24327906822892711,0.0,4585546.960248058,230.24976417810512,-39.04771073906967,0.98470384
307,Gaia DR3 6007401444457008128,1116293.3650666215,63.849115285316834,-10000.0,17483.302001575765,231.23376968596162,-37.501704784062746,0.9513246
352,Gaia DR3 6007726659387375616,1121633.1018953472,0.005054116970924102,0.0,221924642.4940312,231.0578614115733,-36.21082335579586,1.1607098999999999
321,Gaia DR3 6200240081573395712,1127380.8722193458,0.007794712530700384,0.0,144634053.88961104,229.65980968908687,-34.94554782402486,0.97391176
569,Gaia DR3 6200298317031914752,1128661.7803743875,1744.6173511725833,-10000.0,646.9394446958796,229.30752132779045,-34.78140403470996,1.6785511000000002
106,Gaia DR3 6007505928128115200,1129416.4371314296,0.05878397033824991,0.0,19213000.25555664,231.24852830680663,-36.80054584782799,1.0008155
413,Gaia DR3 6200240184652616192,1135919.3548811653,0.01652764640193383,0.0,68728440.0486845,229.6588266894597,-34.926793374855215,1.9076949
621,Gaia DR3 6198001235379666816,1138651.4294723175,0.23931224711174462,0.0,4758015.702140955,226.70754678740883,-37.82740836385715,1.2465501
365,Gaia DR3 6200585912337142016,1140990.5360809339,2223.1287659136556,-10000.0,513.2363691996998,227.29347873412465,-35.47694477501639,1.1503391
143,Gaia DR3 6006727443838827136,1141683.8574029424,0.07584042059682483,0.0,15053764.844900407,229.77777220078855,-39.35367976717895,2.6020522
103,Gaia DR3 6198053290385191680,1141900.9640180115,0.0059794348776853025,0.0,190971385.65376472,226.65518993134972,-37.65090854016242,1.1554879999999998
472,Gaia DR3 6006818698998941056,1142292.800888377,0.22604782938938714,0.0,5053323.466869827,229.91143455290558,-39.300098454529326,1.0008738000000001
214,Gaia DR3 6200286467219962880,1145337.8658262463,0.06426234053139303,0.0,17822847.041600253,228.70323284408852,-34.811035630549306,1.2074131000000001
334,Gaia DR3 6005467781461761408,1147278.972534448,266.8730388423059,-10000.0,4298.969193408743,227.8741691769752,-39.46663558350773,0.8925915999999999
165,Gaia DR3 6200290143712104192,1147690.1293421322,104.61348936886837,-6754.904021635051,10970.76616281638,228.91654436296147,-34.790101411033824,1.0511146999999998
406,Gaia DR3 6006818497142523136,1148983.320799138,124.76227927137207,-10000.0,9209.38065182321,229.92706582658911,-39.31906755922772,1.0258132
361,Gaia DR3 6200338384783529472,1151192.1047532524,54.08223002051338,-10000.0,21285.958517550134,226.46059332947257,-36.874640224477574,0.7982655
121,Gaia DR3 6197978794171906432,1154348.2682479809,1024.5373515823762,-10000.0,1126.7019855011772,226.72283505378303,-38.097792314084046,35.741608
135,Gaia DR3 6206048659764458112,1154397.4745253741,0.036373568702241975,0.0,31737261.85559076,230.1050460197816,-35.07802796730475,1.0064968
640,Gaia DR3 6200290414290853504,1154585.4489101279,0.025780089187858676,0.0,44785936.94911996,228.8999615072015,-34.77943205567359,2.3458822
254,Gaia DR3 6007517820899019776,1155381.5011142802,0.010294004140569165,0.0,112238297.68640429,231.2565957127423,-36.57200281220331,1.0744927
362,Gaia DR3 6013738857687276544,1155449.87200466,76.78762897872292,-10000.0,15047.344049714357,231.1746286942913,-35.917106306812855,0.89936286
704,Gaia DR3 6006075536522827904,1157385.787440328,179.8444036389614,-10000.0,6435.48402964924,230.1865588888879,-39.19660539115171,1.0586038
87,Gaia DR3 6007492532131475840,1157919.1039274945,1814.141072937098,-10000.0,638.2740136371099,231.38627864466758,-36.903210238955175,2.3116791
289,Gaia DR3 6013804450426753664,1159441.432978219,0.004054862795743615,0.0,285938511.70384437,230.8373177985276,-35.693013523005064,0.8439778
603,Gaia DR3 6200553751624411776,1161954.7740264328,58.66669891305384,-10000.0,19806.036398067863,227.06265348690394,-35.682576696480204,0.9630464
495,Gaia DR3 6006075330359919360,1164169.3325284487,0.20440602290765958,0.0,5695376.858119108,230.19175785806308,-39.204032242829946,1.0714918
160,Gaia DR3 6006532864633017088,1164449.8647031875,1941.066940472236,-10000.0,599.9019613511589,231.20587397812798,-38.06499011508904,2.5317764
155,Gaia DR3 6200553957782427264,1167528.737864001,132.76564884716723,-10000.0,8793.906767314475,227.06967291927876,-35.65438946956736,1.2273953000000002
612,Gaia DR3 6201037468020027392,1170944.9070456382,42.29269644660459,-10000.0,27686.693103713085,228.66483079177058,-34.761577570840224,1.0627245
171,Gaia DR3 6200290757888254976,1172902.0694177062,0.019406774559625268,0.0,60437764.442210026,228.95212993359047,-34.74117904227883,1.0384353000000002
571,Gaia DR3 6198072733699264128,1173601.667874442,381.3259273728779,-10000.0,3077.6865238613595,226.4621780207454,-37.404668291365404,1.0197966
514,Gaia DR3 6206241830215711232,1175603.106735248,0.025198883908457512,0.0,46652983.164094806,229.901795596976,-34.92999759065125,0.9635818000000002
380,Gaia DR3 6013810806979501568,1178045.9228368902,2313.73759543334,-10000.0,509.15277737718304,230.91562236314857,-35.62086970817253,2.6831205000000002
170,Gaia DR3 6005468812253930112,1178937.2549027416,90.4777028558739,-10000.0,13030.141324219128,227.97597476262703,-39.426954980812894,1.1640515
199,Gaia DR3 6200313508334517504,1185108.1249710345,0.008796882759369502,0.0,134719099.63887873,229.03169796524398,-34.71737459678713,0.9689778
107,Gaia DR3 6200385217107142400,1191500.733623582,0.006744654468580895,0.0,176658528.4945337,226.58746336242697,-36.50593823033482,1.092609
130,Gaia DR3 6006493076064308480,1193406.1606732467,2338.1421217887796,-10000.0,510.4078787820817,230.9958620839836,-38.544320101234895,2.7400613
521,Gaia DR3 6006755206506833408,1194264.7467367654,1131.0061545515566,-10000.0,1055.9312537165554,229.0461386838801,-39.62264831863272,1.5722629
285,Gaia DR3 6013785586931446912,1194569.630123915,0.010027895108507644,0.0,119124663.47104536,231.0860494218441,-35.93540173448148,1.0666399
367,Gaia DR3 6006721946278528384,1199878.9506058362,0.0038065759010332753,0.0,315212143.87978846,229.73052156152653,-39.49739535505676,1.8736122
234,Gaia DR3 6200333368260048896,1205127.3829843681,0.2846573722621484,0.0,4233606.786317605,226.47624751106602,-37.010652222726215,1.0871446000000002
173,Gaia DR3 6200954008215989760,1208059.7672055417,95.43895893319655,-10000.0,12657.931108103718,227.99135335475117,-34.860769432802435,1.0848149999999999
266,Gaia DR3 6206053710648329600,1209601.4142800674,0.009800705249861876,0.0,123419833.92441219,230.05666256134282,-34.924366902637324,1.1849576000000002
244,Gaia DR3 6201052380144431360,1209656.1181094004,2420.5795276997924,-10000.0,499.7382256053789,228.33338604022305,-34.730073334800856,1.0501578
325,Gaia DR3 6013815995296080000,1210473.9836624188,2830.063139940266,-10000.0,427.71978002157516,230.87406201066588,-35.452154646851085,1.7699963
517,Gaia DR3 6006062067498983552,1211112.325039795,1804.156809592362,-10000.0,671.2899447545461,230.12837418544757,-39.512918256194894,1.0246079
258,Gaia DR3 6007409209764926336,1215738.33149653,0.008256282892949602,0.0,147250081.8176545,231.4460815376637,-37.34402345943987,0.90641624
564,Gaia DR3 6013737964334060544,1221651.2577220818,0.007194837505763765,0.0,169795531.41310284,231.16658143680226,-35.96580457952805,1.1104107
565,Gaia DR3 6200556672201426304,1224285.7842065033,86.3304319523408,-10000.0,14181.393009621186,226.78720460834646,-35.66872781919029,2.379554
331,Gaia DR3 6200258841986297600,1224948.9266313275,1368.6236050448751,-10000.0,895.0225044461097,229.60167223357544,-34.70379370048314,2.6660619999999997
127,Gaia DR3 6006628242974915456,1225806.0961402087,528.5596062413388,-10000.0,2319.144485627812,231.44636644890159,-37.9507613779045,0.9470069999999999
139,Gaia DR3 6198072080862574976,1226709.6233497204,116.10805611556232,-10000.0,10565.24124500695,226.42626541527943,-37.39077355048565,4.0054419999999995
128,Gaia DR3 6006491873467073024,1233073.695201011,4531.228047721081,-10000.0,272.12792695816063,231.03825271779374,-38.609663203737135,1.1954875
377,Gaia DR3 6007495276615603200,1234952.982495081,0.02216700154714443,0.0,55711322.97115613,231.4810296928929,-36.91022512908629,1.0908598
329,Gaia DR3 6013714977669003776,1239563.718957011,0.00756598839050811,0.0,163833679.74924493,231.34029223623023,-36.26005882448713,1.1410664
368,Gaia DR3 6005508635197885952,1240979.5395974573,416.3874237584118,-10000.0,2980.3482737208565,227.54217817471627,-39.302897386153454,4.2203230000000005
202,Gaia DR3 6200449263659836416,1247111.9876435492,0.22529208475321005,0.0,5535533.966981855,226.64787489279544,-36.02456668341942,1.9120781000000002
424,Gaia DR3 6005508630897881856,1247276.6707756144,86.5069798913551,-10000.0,14418.220036603758,227.5400861126931,-39.308374790714346,0.99921954
239,Gaia DR3 6005240560519826560,1248423.107406487,37.19083061926059,-10000.0,33568.03509411126,228.52304822632598,-39.94570648460088,1.2289133999999997
590,Gaia DR3 6006528432234422272,1248577.8650218453,0.004381408291523899,0.0,284971813.15817916,231.31676840036982,-38.15799942326159,1.0052785
459,Gaia DR3 6007436353952857216,1252481.6398630915,1646.2822912885713,-10000.0,760.7939698377938,231.60408532462554,-37.153511180285285,4.021192
174,Gaia DR3 6205992795127811328,1255077.527632301,0.011392150059371617,0.0,110170382.33268586,230.52686607218254,-35.10806579935148,1.0891447
309,Gaia DR3 6206249909049649024,1256842.666114394,3131.3758900443318,-10000.0,401.37074252577213,229.8870070626424,-34.65907194730223,0.98149914
129,Gaia DR3 6198048922404621568,1257819.7532734454,173.82820971459725,-10000.0,7235.993256437593,226.39195965972291,-37.727783636613566,0.9608267
511,Gaia DR3 6200320891380753664,1259223.5056368823,1118.8848149850755,-10000.0,1125.4272904344302,228.99797866903663,-34.536777667512865,1.1498903999999999
304,Gaia DR3 6200310514738629504,1263102.6229696865,48.45039848533285,-10000.0,26070.01515894775,229.2944981269883,-34.57717531239242,0.9291355
337,Gaia DR3 6200310519037175040,1266061.0989260226,0.0026950390040959087,0.0,469774684.89393604,229.2950410943993,-34.57221211200273,0.7855350999999999
669,Gaia DR3 6013716420778025600,1266472.9219839147,0.00975836697409709,0.0,129783284.98463722,231.38803967677163,-36.22975461870487,3.1405778
451,Gaia DR3 6197954128179673472,1267185.2945397145,0.007040497414919846,0.0,179985194.20721087,226.57820038579055,-38.23374615313846,1.0948913
493,Gaia DR3 6200310484677437184,1270013.9859433742,0.003514394857888303,0.0,361374870.29743963,229.30970637758182,-34.56599294284544,1.5707982
114,Gaia DR3 6007501568739818752,1274451.5518003155,0.018543349217963443,0.0,68728229.01731904,231.5328775037244,-36.691548087462174,1.1273853
630,Gaia DR3 6200310759555349760,1278242.4692476068,0.0059977788587913,0.0,213119306.22017035,229.29360871437558,-34.546741050402645,1.0807072
561,Gaia DR3 6006466241106981888,1278520.5420715017,491.8191285527677,-10000.0,2599.5746563044227,230.9600180086688,-38.959391341594866,1.092606
385,Gaia DR3 6200322407506663040,1278846.5797294544,0.007468054014433028,0.0,171242277.7416861,229.2229795332122,-34.537202232029244,3.9429526
273,Gaia DR3 6006083198744831616,1281837.7237358952,107.75297387938988,-10000.0,11896.077459269778,230.5653020470929,-39.242479160361,3.1172552000000002
205,Gaia DR3 6006083198736459264,1282181.1219082866,151.9635299729261,-10000.0,8437.426546597862,230.56485082968882,-39.2422573300889,0.9729081
269,Gaia DR3 6200322235708220800,1284450.298044539,0.005689325446354375,0.0,225764954.0628043,229.24521262688012,-34.52799937790524,1.1008836000000002
105,Gaia DR3 6007447830112355712,1286803.5331506073,0.005493577067535971,0.0,234237823.06703418,231.58734855322587,-36.90126359907511,1.0135237
204,Gaia DR3 6200981667805243648,1289769.1582144133,109.70474752813686,-10000.0,11756.730563402607,227.63878114557025,-34.781087151678946,0.97986144
189,Gaia DR3 6200981667805243776,1289875.182719805,105.222600807823,-10000.0,12258.537356205574,227.6374573822752,-34.78028313715634,0.9053076999999999
223,Gaia DR3 6201057735969231744,1290807.3904382603,250.81254946402464,-10000.0,5146.502410651536,228.248434025276,-34.59043337704527,10.0200205
213,Gaia DR3 6201007437607419520,1293429.5446805898,1522.0879566043818,-10000.0,849.7731941629019,227.7806396801635,-34.65437538343218,0.9875060999999999
158,Gaia DR3 6200603951201971456,1294393.7986306371,0.005790049093099446,0.0,223554891.81832495,227.09226794141136,-35.247777458500536,1.3852258999999998
454,Gaia DR3 6006689029641724800,1297212.1171265924,0.07739740624398789,0.0,16760408.13353946,229.46672090765202,-39.773563373395426,3.0719142
245,Gaia DR3 6201051211915441024,1302743.0947696404,0.007758267282909736,0.0,167916758.63493156,228.6723503641254,-34.48861793687377,0.9718802
132,Gaia DR3 6006529669185014272,1303964.0701832317,0.01617536699510627,0.0,80614187.64580339,231.46707837324882,-38.088303836248286,1.0649961000000001
227,Gaia DR3 6205993722841260032,1304488.93371948,0.00885739135574806,0.0,147276876.60237837,230.6435635554141,-35.07072986888733,4.004869
591,Gaia DR3 6005245847620489728,1304617.8723535112,0.0788301191047853,0.0,16549738.69339639,228.72490376969643,-39.829347907997544,1.0003221
593,Gaia DR3 6198048205143142144,1307090.1866778156,692.5616379680941,-10000.0,1887.326867414554,226.31752911862426,-37.80579854185836,5.4932265
585,Gaia DR3 6006506957389828992,1309394.8024205673,0.2308036794336461,0.0,5673197.26285822,231.30555427598156,-38.465453896447656,1.1757048
115,Gaia DR3 6007435426246132736,1310255.4006238547,0.0123404097039854,0.0,106176004.8534451,231.6476648066969,-37.17554343949975,4.975232599999999
291,Gaia DR3 6013526136546776576,1310459.2054280455,0.006559255755917554,0.0,199787789.071312,231.53267806807494,-36.37386998704192,1.0310634
147,Gaia DR3 6200355770811284736,1311570.6901431105,0.00829505106910142,0.0,158114842.1169623,226.2929464523837,-36.69222617701562,0.9622315
673,Gaia DR3 6007448998343457920,1318369.112601806,0.05912373806971599,0.0,22298473.602045354,231.65359630338193,-36.912230501574456,1.1197908
178,Gaia DR3 6006058631531302912,1319157.8829446305,0.0044481443258904295,0.0,296563642.3410253,230.49141071480133,-39.389939242862866,1.0593845
153,Gaia DR3 6013526755018620160,1319396.1750901164,2077.31562035557,-10000.0,635.1447811595804,231.57586982585633,-36.319851521044285,1.6263789
218,Gaia DR3 6197665025343475456,1321273.8501015385,0.00907280556183183,0.0,145630129.63266554,227.1086368523964,-39.153073921257636,1.1283332
277,Gaia DR3 6200596254620805888,1321653.5058379904,0.009244780857927798,0.0,142962123.83494365,226.8804697579324,-35.392399358653094,0.99844164
256,Gaia DR3 6013796169730364800,1322897.7307340428,0.012187678317691266,0.0,108543866.70296052,231.21986947170882,-35.64957334732007,0.96125436
230,Gaia DR3 6200348791485453312,1325523.479219874,0.00475403882140466,0.0,278820499.5827581,226.23458842868084,-36.9183402743329,1.0463281
175,Gaia DR3 6006624192817594880,1325832.0459210367,0.1457891178912574,0.0,9094177.021565912,231.54316122426187,-38.00709725749465,0.9662269
131,Gaia DR3 6006624192825144704,1328273.0958228123,0.10176189461158203,0.0,13052755.168255633,231.55115994019238,-37.99879319301253,5.0577087
235,Gaia DR3 6005442007363571840,1328730.03074548,0.11527346501713931,0.0,11526764.034966063,227.73171073259545,-39.601247428294585,2.0978596
149,Gaia DR3 6013455389841433856,1332520.8941646526,2676.5350388515108,-10000.0,497.8529609447711,231.73613501974228,-36.74087001312133,0.9596243
240,Gaia DR3 6005425720847002624,1332886.013482687,0.01805733801619445,0.0,73814092.21488285,228.03203996065596,-39.738305381800046,0.89933515
278,Gaia DR3 6013730027233635712,1334560.1887290932,185.8817074925619,-10000.0,7179.62088218119,231.51077520189273,-35.92932152662439,1.1117251
297,Gaia DR3 6206266504803920000,1336331.8698064121,0.020478299218013994,0.0,65255998.829770535,229.7841475163669,-34.53392603086529,11.070974
575,Gaia DR3 6005251933586092160,1336943.2023047148,340.10325204297516,-10000.0,3930.992115699558,228.3523753144531,-39.93776341024524,1.013675
190,Gaia DR3 6206042371932621184,1339181.6961735252,0.005668359605176394,0.0,236255599.4066737,230.61826018727572,-34.960105473401484,1.0838623
397,Gaia DR3 6197969624418645888,1340395.3760952307,0.14304048034067166,0.0,9370741.575411972,226.3762642528738,-38.14121303428653,1.2816715
643,Gaia DR3 6198061605441186176,1340428.8578355236,79.76075618861414,-10000.0,16805.618726404075,226.24306322121743,-37.689169695951364,1.0861766000000002
475,Gaia DR3 6013522185176732032,1340671.5585234037,0.009488478386977988,0.0,141294684.3366735,231.6182279427304,-36.44768482511638,0.99772114
243,Gaia DR3 6005500354500076800,1342083.3012170072,45.73611628065242,-10000.0,29344.05914532677,227.3986485129131,-39.464768339769336,1.0555999
359,Gaia DR3 6006611788950091392,1347655.1060691427,1111.1686089822294,-10000.0,1212.8268339973374,231.59984329911418,-38.07244638550056,3.3235477999999996
303,Gaia DR3 6200994002951183872,1350564.6857769394,0.004821017301477467,0.0,280141016.16333973,227.52028621272115,-34.77266595910124,0.9521903
624,Gaia DR3 6197944400074566272,1350640.7983130633,246.94694959919528,-10000.0,5469.356072246314,226.3181772850615,-38.46303496897917,1.0535197
639,Gaia DR3 6200991941366872448,1351178.6002650294,81.35300233709071,-10000.0,16608.8350945715,227.38417921707,-34.8531700072506,1.9429313999999998
701,Gaia DR3 6007419238516440192,1352490.3371107036,2832.843078704844,-10000.0,477.43214132745135,231.76504694955196,-37.27379269194564,1.2736533
415,Gaia DR3 6006686590105033728,1353024.43459692,0.23608517975659957,0.0,5731085.856350105,229.4174670670939,-39.89932231654325,1.2355657
583,Gaia DR3 6201073751904265984,1359361.8958589819,0.0029401519990545502,0.0,462344088.4335589,228.97812817600698,-34.357641689547265,1.1026268
588,Gaia DR3 6198020717352368384,1359378.439896812,0.005333935104188384,0.0,254854701.70594737,226.27546421720538,-37.967632707497344,0.9348203000000002
259,Gaia DR3 6005193693835526656,1366111.6515404028,0.08291925752065556,0.0,16475203.618412746,228.93031015891816,-39.965398536208355,1.891471
241,Gaia DR3 6006047395896922880,1371709.9660951705,0.005320903198225926,0.0,257796452.02952018,230.17793605485198,-39.696731968081714,1.0322746999999999
195,Gaia DR3 6006427238503056512,1373123.291085645,0.14542498133241813,0.0,9442141.7730624,231.2229467466125,-38.8351170314793,1.4898413000000001
296,Gaia DR3 6197657466196467968,1382332.2541841276,0.2863366986796507,0.0,4827646.126250343,227.17415890307282,-39.37496354452495,1.1048733999999998
144,Gaia DR3 6007430478444361472,1384124.9780286336,313.34436244609293,-10000.0,4417.264658038184,231.8596972249284,-37.1209226412629,1.0519254999999998
248,Gaia DR3 6200401881581607680,1384606.8783744038,0.21010773851837464,0.0,6589985.157797105,226.13870665496248,-36.70347075762288,1.6071678
390,Gaia DR3 6006428720269865088,1385387.9224513215,3815.1946323610146,-10000.0,363.1237868443899,231.28836022998684,-38.79473355173564,1.0749011
163,Gaia DR3 6013770571725180032,1387414.3026035952,0.009739834278346852,0.0,142447423.9451928,231.40602761456284,-35.69641469546664,1.4220053999999998
219,Gaia DR3 6006608799660528512,1393490.4302423696,100.60219354293862,-10000.0,13851.491514920157,231.8095037093804,-38.099856187962885,1.0238025
279,Gaia DR3 6201083991104440960,1396551.1570729963,3415.386019651308,-10000.0,408.899945434448,228.92098065802918,-34.244074832756716,1.170279
506,Gaia DR3 6006679542058746752,1402507.9067961902,0.013291450951699499,0.0,105519548.7605407,229.2927541702825,-40.02015146176379,1.0187386
172,Gaia DR3 6013772083553731968,1403751.6652063925,132.69006636141776,-10000.0,10579.176751505196,231.402675667026,-35.62564661533445,4.389211
216,Gaia DR3 6006005099057691904,1404133.4083357758,0.013415337059122519,0.0,104666278.76345125,230.50294833865232,-39.591977657426256,0.9965815999999998
383,Gaia DR3 6005951188631028224,1404964.8913420883,39.32249909289915,-10000.0,35729.287907741265,230.0470617456346,-39.83691911050658,1.034933
159,Gaia DR3 6197958148270058112,1405924.9559637946,0.16037375781088847,0.0,8766552.428244842,226.3195155679526,-38.3545100918686,3.1299584
558,Gaia DR3 6013454393412480384,1409212.0871654302,0.0169624661091429,0.0,83078255.13684323,231.82543377550752,-36.7676638973272,1.1559457
455,Gaia DR3 6006032101510067328,1413176.8829001498,0.10514967709899499,0.0,13439669.25899059,230.8056393240105,-39.39469108680355,2.186415
185,Gaia DR3 6013820977461503744,1417639.2569458887,0.005943420436160279,0.0,238522458.93977985,231.38048491766315,-35.53905265062612,1.0262973
176,Gaia DR3 6013504627350137216,1418339.9473214003,91.05702594531525,-10000.0,15576.392184971992,231.82171422648312,-36.62055010079681,1.0918838
167,Gaia DR3 6200416106513180672,1418529.4656679472,0.15025499341150303,0.0,9440814.135095155,226.13592815590457,-36.38616433000244,2.5919842999999996
326,Gaia DR3 6013530706391990400,1418912.518143037,0.02040139008611555,0.0,69549795.9773191,231.74002906766543,-36.2888805420431,0.9350941999999999
327,Gaia DR3 6206336358149351808,1419814.729522833,2605.713836423171,-10000.0,544.8851326943076,229.40699098098025,-34.204834579580805,0.9674421999999999
319,Gaia DR3 6201146663265683712,1420628.972524827,215.7475790517159,-10000.0,6584.680944133767,228.52734821239537,-34.03617275573931,1.0631151
485,Gaia DR3 6201122572794880384,1424578.6762765252,0.018885752861539297,0.0,75431394.59256981,228.01302045788768,-34.37770706655989,0.9147794
400,Gaia DR3 6201176590600296832,1425902.9221457967,76.24015536454897,-10000.0,18702.78090761643,227.04268644131116,-34.87588025949816,1.6488951
613,Gaia DR3 6006605638564558208,1427578.4069520049,1126.4682333829132,-10000.0,1267.304629323477,231.6882904553908,-38.288715029617244,7.761932000000001
635,Gaia DR3 6013555754636280064,1433619.4599025906,1049.8853408848934,-10000.0,1365.500978129924,231.81224225438015,-36.168127294023925,1.2427615
378,Gaia DR3 6198012329280240128,1434933.3760253019,222.4684655885262,-10000.0,6450.052919766749,226.0981313580085,-38.110336991681315,1.0078034
346,Gaia DR3 6200409853040214528,1435153.0829068662,78.23142847208507,-10000.0,18344.96839616018,226.0659357699026,-36.45565863121468,1.0327190999999998
501,Gaia DR3 6007431028199930112,1436051.9289004079,91.81706566927224,-10000.0,15640.359648097545,231.90889556805382,-37.07404876971337,1.0425732
628,Gaia DR3 6006452497211102208,1436070.2653461646,152.8693919601298,-10000.0,9394.099413443793,231.48510627986747,-38.67594335636731,1.0341055000000001
210,Gaia DR3 6197581531172929536,1439612.4480878839,185.52215527581208,-10000.0,7759.787212193825,226.8276844826162,-39.23308818128457,1.0769708
399,Gaia DR3 6197581531178342656,1441048.8876383277,140.45499264682286,-10000.0,10259.862326587967,226.8276388123386,-39.23349660523318,0.6236554
371,Gaia DR3 6006464557479503360,1443394.9529619964,3959.8278522398723,-10000.0,364.50952082311903,231.6943026629281,-38.35500121795964,1.6248826
632,Gaia DR3 6006677690934735232,1443521.70353887,0.059218840405196975,0.0,24376054.878173336,229.23296372385215,-40.11141779157233,1.8773422
566,Gaia DR3 6197568337039529984,1444649.579961685,0.17092642906375732,0.0,8451879.489173764,226.9224170480196,-39.32658466090835,1.1058118000000001
231,Gaia DR3 6206021622949148288,1446701.7758975865,1124.74040898559,-10000.0,1286.2539340987805,230.795524297484,-34.81241223288917,2.152427
547,Gaia DR3 6007426252196501120,1446709.2803721929,0.006050200937043937,0.0,239117559.13995138,231.928162994957,-37.20036070246818,1.008653
251,Gaia DR3 6006460949706832640,1449826.7969229412,0.007332955569896207,0.0,197713838.99759024,231.60425427661156,-38.51968599034171,1.0483319
300,Gaia DR3 6005178919145153920,1454706.6325098234,0.13190584744727277,0.0,11028371.074233983,229.0563202807509,-40.145947140967046,1.1731437
471,Gaia DR3 6013753524993671808,1455270.0277393726,52.35620074159133,-10000.0,27795.562075292415,231.63582589007513,-35.82595402187983,1.0919358000000001
421,Gaia DR3 6013748890729905280,1456125.3784615204,0.013125850799012342,0.0,110935694.81767131,231.70585442838782,-35.974824261030854,1.0723653
164,Gaia DR3 6198017345801896704,1460352.0905096747,56.87653641587776,-10000.0,25675.826668341222,226.04062744976798,-37.94581131831267,1.1582806
222,Gaia DR3 6013755483506941696,1462085.504856369,2263.5528048675706,-10000.0,645.9250704080255,231.69508966509136,-35.7939827250581,0.95989805
247,Gaia DR3 6200429438088179968,1463298.879201441,0.19180826204267265,0.0,7628966.884001549,226.07534581417409,-36.264720094846936,0.936358
656,Gaia DR3 6013554655124577024,1463750.9012679514,1375.6783541248512,-10000.0,1064.0211768099878,231.84795135912225,-36.20048480808494,1.0386527
387,Gaia DR3 6206074463927357952,1466034.1912633316,73.66110924114898,-10000.0,19902.418065194808,230.59651960954648,-34.6242715998069,2.334772
306,Gaia DR3 6013560874242553472,1468446.0451900356,0.012091844182458249,0.0,121441032.73513265,231.75229802532638,-36.02038553766297,1.0325166
580,Gaia DR3 6206280798453532416,1469606.493814928,1264.5822657399244,-10000.0,1162.1280272778783,230.3524903110759,-34.39934024646643,2.8318453
343,Gaia DR3 6005925831140497664,1478938.8736326774,0.01046578582471762,0.0,141311784.74336693,229.32843044649042,-40.17423170241688,1.1517072
236,Gaia DR3 6197562289724506368,1482454.4137293731,73.36280330080749,-10000.0,20207.16694332012,227.0148627705258,-39.527312416356956,1.2392101
533,Gaia DR3 6013779745770069248,1483696.4366025908,1187.3095123480898,-10000.0,1249.6290320022365,231.60572927510742,-35.50640701071769,1.5078707
280,Gaia DR3 6206283611654818176,1486391.9599182003,0.006110264487958962,0.0,243261476.2989918,230.26396168226583,-34.391945285734685,1.0639610000000002
340,Gaia DR3 6013755556519318656,1490984.2104514653,0.006480739449559952,0.0,230063902.74688554,231.69477540933784,-35.78065047239804,0.96886575
401,Gaia DR3 6201033619729885184,1491070.8123843549,0.004513933942002425,0.0,330326236.83520305,227.7971495057989,-34.31205881149188,0.9854448
631,Gaia DR3 6013556201318003584,1493495.484504785,0.007281884965963081,0.0,205097374.02961838,231.84933946702614,-36.13107620778439,1.2488792
233,Gaia DR3 6006557466209969152,1494608.339182009,0.0172352455624217,0.0,86718134.28876981,231.78555614783184,-38.34919013420643,0.9264053
348,Gaia DR3 6201122160478421248,1497963.4615601078,263.5452451477544,-10000.0,5683.894849707068,228.3143146413593,-34.106239415428035,0.9527454
536,Gaia DR3 6206028220018318080,1504296.3086737855,117.23081475753122,-10000.0,12831.918909589815,230.8772124632373,-34.729991377666934,1.122564
261,Gaia DR3 6005999326621477376,1504974.756109693,144.52703289333823,-10000.0,10413.102144153012,230.65701958194458,-39.75740699031847,1.1908021999999998
694,Gaia DR3 6013542624919563904,1511829.084223232,56.53308325835464,-10000.0,26742.37803931929,231.92624969658482,-36.237065030879016,0.9014870999999999
357,Gaia DR3 6006015437036790400,1513418.8063143939,0.15827734972740587,0.0,9561815.4392962,230.95871801672686,-39.53557225818527,3.7123337
229,Gaia DR3 6006408757258937472,1517383.0441186964,3639.6208210446803,-10000.0,416.9069028688439,231.44802723670642,-39.044831304788254,1.0875963
693,Gaia DR3 6013751192832439424,1518609.5495334922,140.53636432368663,-10000.0,10805.812124439162,231.79589446312445,-35.858273388563404,1.245941
499,Gaia DR3 6005337729860211072,1519674.5309974852,125.14648216341932,-10000.0,12143.166189945772,227.47949644066261,-39.93148676346523,0.7209977
541,Gaia DR3 6013835786503815424,1522879.844355223,957.7950536363668,-10000.0,1589.9850793480862,231.48976380499576,-35.180178279504126,4.1618047
220,Gaia DR3 6013537470964320384,1525023.6625588036,1826.1197874315058,-10000.0,835.1169912592628,232.03037934417628,-36.337031081831284,1.5458193
653,Gaia DR3 6006556602916678272,1525520.5126774567,462.18631686137934,-10000.0,3300.661350247192,231.91436285301785,-38.281508399042906,1.023471
548,Gaia DR3 6206098897998736128,1528801.2099743688,2453.758311353962,-10000.0,623.0447403480376,230.6218201852812,-34.388549009317984,1.2550453000000001
706,Gaia DR3 6206012689416510464,1538746.2755900028,50.85960672850201,-10000.0,30254.78124131229,231.1862905858324,-34.814565212734685,1.0255245000000002
194,Gaia DR3 6198791131405716864,1539029.694487416,84.26410839017713,-10000.0,18264.356247159016,225.7206659209246,-37.588320258435175,1.0469899999999999
305,Gaia DR3 6013757137067899776,1539733.037539983,118.09671955368223,-10000.0,13037.898456104696,231.8353245496749,-35.83332421783303,1.564562
450,Gaia DR3 6006570110593915520,1553943.0143678556,0.006951178919944175,0.0,223551002.24931848,232.04384288111638,-37.968432109328276,2.071409
265,Gaia DR3 6200776196570045696,1554178.8095328435,54.4774729815773,-10000.0,28528.834479132718,226.09888522196343,-35.32354625317457,1.0840243999999999
238,Gaia DR3 6013829636115644160,1554680.6690314768,0.014117241039460354,0.0,110126381.25862205,231.59930735242,-35.359120892224134,1.0657936000000001
290,Gaia DR3 6005399126413271936,1556089.56827561,64.34539911916335,-10000.0,24183.385130517832,226.98557527474057,-39.733296815269156,1.0072519
335,Gaia DR3 6013460715604362880,1556745.4087706967,1218.229717032311,-10000.0,1277.875089570982,232.18896656568748,-36.607833021855335,4.120386
196,Gaia DR3 6006556740355633408,1559516.5270706143,0.02805916886382671,0.0,55579569.53889358,231.95807958222943,-38.276555175907326,0.9943344999999999
328,Gaia DR3 6201223560360499328,1560071.2962411637,1812.5803859891644,-10000.0,860.6908186252932,227.72168196364606,-34.15116768347637,1.5849965
323,Gaia DR3 6201224247558094592,1560390.2318736888,0.004881152379079934,0.0,319676607.221144,227.60189743064552,-34.24142387751043,0.9822591999999999
294,Gaia DR3 6006565472029216000,1565361.7647793558,1032.390943377284,-10000.0,1516.2490283560144,232.07229408707093,-38.070820040823605,1.5863589
232,Gaia DR3 6013440477718185088,1574277.5135257065,158.4957206544658,-10000.0,9932.618414081764,232.1866650399818,-36.95144550767597,1.6379745
288,Gaia DR3 6200810625027494016,1582885.2792450592,4100.364132726328,-10000.0,386.03529540499625,226.50928325527127,-34.97832858738202,0.96176016
313,Gaia DR3 6005978401540988928,1583726.4883184189,53.766785594044826,-10000.0,29455.480196938373,230.54829357729548,-39.99760478925712,1.3467093
508,Gaia DR3 6198688498868793600,1585324.400152711,83.90869242918708,-10000.0,18893.446605554138,225.59340073596917,-37.9570331750058,1.0830483
522,Gaia DR3 6206124388630036736,1588116.683004538,0.007945537665814285,0.0,199875294.7629231,230.9994658555023,-34.60800888809919,2.6046777000000003
534,Gaia DR3 6200814365940643072,1589572.2548626491,132.34778181899074,-10000.0,12010.569674954382,226.5501165234653,-34.814860525442356,1.0365498
650,Gaia DR3 6006540934880070016,1591621.7322328587,0.009546342680083727,0.0,166725811.7135702,231.94151225102902,-38.49117174091628,1.1138364
281,Gaia DR3 6013930859902711808,1592918.1455025456,103.32998947228755,-10000.0,15415.835747566356,231.65523000937085,-35.10514707338581,0.9956251
710,Gaia DR3 6005205410507114496,1594829.250874767,40.96192190544204,-10000.0,38934.43414487064,228.21354851557706,-40.35922759816623,1.0375134
366,Gaia DR3 6207094948157182720,1597467.9104467784,0.0027403325398434046,0.0,582946736.2884598,229.22149266997403,-33.87867459853647,1.0487654
201,Gaia DR3 6198864283284763904,1597534.8109690957,1160.4521637762107,-10000.0,1376.6485692702581,225.63695291189217,-37.206822226524245,1.0320315
262,Gaia DR3 6013489165467917952,1601699.182633427,0.02648139488168668,0.0,60483943.15289973,232.16998479095216,-36.444319667033255,8.178523
468,Gaia DR3 6206095152788733056,1601877.4944403116,0.006595776908891617,0.0,242864110.86476514,230.78757075885372,-34.41710215070439,2.310103
375,Gaia DR3 6006564578676002304,1606803.6287391272,2258.688770748227,-10000.0,711.3877970035012,232.18826837306943,-38.10909304042417,2.3136537
402,Gaia DR3 6013492287907156352,1609664.6608195715,0.027143117987402095,0.0,59302864.96808006,232.15769330596433,-36.3228718942655,0.99561256
634,Gaia DR3 6206096252300373504,1611905.2943411667,0.0058450377478178476,0.0,275773290.76154315,230.74826387235663,-34.366568998330735,1.2312105
527,Gaia DR3 6013442573664194560,1615004.0688863436,2403.724110867392,-10000.0,671.8758037100871,232.33338477338174,-36.84720844493845,2.2206452000000003
312,Gaia DR3 6005982799585118720,1615008.9515546835,0.2056122195161934,0.0,7854635.076430806,230.81650274698075,-39.90508647708885,0.9537263000000001
260,Gaia DR3 6013764490051433216,1618936.5183362053,0.0047302425866669225,0.0,342252323.9927445,231.8839498921584,-35.57382379992337,1.108862
206,Gaia DR3 6012690095394327808,1620829.1689020302,0.030094152118841356,0.0,53858608.89190033,232.27929446072127,-36.931137215422616,3.5585983
316,Gaia DR3 6206125011401766656,1620938.22279901,0.011620728111686813,0.0,139486803.85774225,231.02562797544542,-34.54246901134018,0.998743
696,Gaia DR3 6005156516591166208,1622318.3999727115,87.70058729133628,-10000.0,18498.375553443715,228.60765550044832,-40.49394582267275,1.0253844
542,Gaia DR3 6206100719063897088,1627522.4526536746,580.4603415168701,-3606.1720228841236,2803.847801902541,230.64089483867852,-34.26295468591052,1.2555441
271,Gaia DR3 6006218060718198016,1628845.1215450824,3319.905523726121,-10000.0,490.6299621794466,231.67631892561548,-39.14720639760331,1.1172868999999999
545,Gaia DR3 6206107247416963328,1635708.6720809962,0.005961225715424977,0.0,274391333.2871319,231.28054297561954,-34.72467027133052,1.1866807
429,Gaia DR3 6206356011920603264,1637376.235342865,2511.404636457022,-10000.0,651.9762731874233,229.9314667362842,-33.88511115058206,1.0268363999999999
444,Gaia DR3 6005310894903467776,1637879.0025000232,44.67083712369151,-10000.0,36665.50949033731,227.4476180766663,-40.357339199010845,1.2610241000000002
436,Gaia DR3 6005215954642942080,1638416.6399446148,0.00289450396304661,0.0,566044013.3652812,227.9964490745069,-40.38759410089325,1.0837141000000001
480,Gaia DR3 6197913033933161216,1638470.331162391,0.013190117894096942,0.0,124219536.49827999,225.82503238395444,-38.41531652455243,0.9964073
373,Gaia DR3 6005314399597753088,1638593.4889621958,42.77582871744975,-10000.0,38306.5281981026,227.65765079156054,-40.27862152249928,1.2400715
363,Gaia DR3 6005830414151795072,1639156.632558335,45.5150161017545,-10000.0,36013.53515714014,231.36321785203688,-39.52772962615463,0.8653373
562,Gaia DR3 6005822442693028608,1639244.146673535,0.06858730410140122,0.0,23900110.496397913,231.16869033923948,-39.69656380025651,4.5254807
410,Gaia DR3 6005215958946775552,1640382.0000967104,0.04179896706346206,0.0,39244558.30705505,227.99232620311932,-40.39059116991177,1.0107635
268,Gaia DR3 6012692294412913536,1642556.7632468315,4173.543512609176,-10000.0,393.5640681076675,232.37797124687103,-36.83801769238629,0.94502044
470,Gaia DR3 6201157349147670912,1644707.2264866289,69.32166884908881,-10000.0,23725.730407141626,228.66924262066956,-33.74528894908638,1.0313136999999999
662,Gaia DR3 6197645543371283968,1646957.0106783474,0.004802733402341049,0.0,342920764.636978,226.12084145330184,-39.017318281377285,1.0412405
341,Gaia DR3 6013666491779035776,1650656.6403826452,1337.06173105578,-10000.0,1234.5403372507283,232.08054966366382,-35.64397022985968,1.9471669999999999
707,Gaia DR3 6012662470157411968,1660499.5723763728,80.61092686931961,-10000.0,20598.93908760347,232.36565911370303,-37.35538300071764,1.1330068000000002
462,Gaia DR3 6207126563415518464,1660983.4880153742,45.43748238839405,-10000.0,36555.359159591855,229.5482235938564,-33.68160702065136,0.97071254
524,Gaia DR3 6012662465866895744,1661143.7304361665,349.23360127240755,-10000.0,4756.540391256479,232.3680079265636,-37.35935207632161,1.0051035
246,Gaia DR3 6013545893396218240,1661603.8976334457,0.009395658336753477,0.0,176848054.50339386,232.23562666724519,-36.20309820835767,1.4967313
414,Gaia DR3 6004405550161027456,1661656.7140141963,0.05620146373821632,0.0,29566075.391810298,229.361127332312,-40.54900031364977,2.0335486
272,Gaia DR3 6198906202170190720,1669126.0377119016,253.1069667734086,-10000.0,6594.547984948077,225.50535302135762,-36.932032056549346,0.9768459
520,Gaia DR3 6005861063035295744,1669321.1842794523,73.94352968804293,-10000.0,22575.622117608902,230.0146791518579,-40.424776565548775,0.9793755999999999
407,Gaia DR3 6013567608746701312,1670831.034344817,0.044813643670400596,0.0,37283980.89281905,232.11944009435382,-35.81850160868467,1.0187932
570,Gaia DR3 6006237680129310208,1674129.8644004846,1622.9567193452626,-10000.0,1031.5308131419958,231.78620643062948,-39.1482847306393,2.1797087000000004
403,Gaia DR3 6198907748358483840,1675835.92291934,244.63556254903992,-10000.0,6850.336498330655,225.50519275639772,-36.85348823182062,0.9388494000000001
253,Gaia DR3 6013664571930438528,1676674.8007396876,0.04244963641762274,0.0,39497977.89183478,232.1027093088399,-35.7497149192091,2.6690723999999997
529,Gaia DR3 6012667589759595264,1676771.1904870474,2791.9652747620394,-10000.0,600.5702168448207,232.4789435174453,-37.26787543601047,1.5025426000000002
381,Gaia DR3 6006252832765828864,1677209.3322760283,3985.8324340197055,-10000.0,420.79273527928154,232.0128134914677,-38.78364082550464,1.595029
299,Gaia DR3 6006204557336003072,1678963.163296341,3930.249076448847,-10000.0,427.1900153497035,231.5724690976496,-39.43561958688713,1.1116743999999998
645,Gaia DR3 6199111737826200320,1680794.688517816,53.84056098740121,-10000.0,31218.001032922464,225.5550892169679,-36.418882283556435,1.0723738999999999
405,Gaia DR3 6206359615398320896,1682129.402174226,303.58825097568536,-10000.0,5540.825103633372,230.14676143446636,-33.87302034292285,1.0386050999999998
546,Gaia DR3 6197850464849348096,1683183.1752009299,235.7212826049494,-10000.0,7140.565147958296,225.91425545890758,-38.83366067769811,1.0182575999999999
498,Gaia DR3 6006249706031514880,1683241.7724759376,0.17039975125438403,0.0,9878193.835876456,231.93244805621327,-38.91834984860292,1.6954334999999998
435,Gaia DR3 6004403866528820992,1687131.8066932268,0.14653805731047997,0.0,11513267.185729014,229.30534722177063,-40.607959510753155,1.0569493
318,Gaia DR3 6013664984247305472,1688660.3770918539,0.006300286196290984,0.0,268029153.6733646,232.11309577470752,-35.712756139884746,1.1808578
510,Gaia DR3 6197930626119323264,1688803.9244547351,113.97910950844852,-10000.0,14816.784687456742,225.64641502684586,-38.237075820391134,1.0814488000000002
417,Gaia DR3 6005781348444499840,1695726.1352743474,1065.648282647234,-10000.0,1591.262485838107,230.8579591344228,-40.27553178089868,23.278885
257,Gaia DR3 6013549982205687680,1708026.195304013,0.004670292809636176,0.0,365721436.518896,232.2718760604906,-36.002101379937685,0.9279084000000001
596,Gaia DR3 6206390199860507520,1710848.9117965493,2294.2314917391013,-10000.0,745.7176479168938,230.5816531005648,-33.99573872572039,1.255452
482,Gaia DR3 6197908464088406912,1712074.5627059364,134.43584163442782,-10000.0,12735.253797581681,225.66041224033202,-38.46737066888005,1.0274172
677,Gaia DR3 6207166455071857280,1712430.1590759319,0.002686445186453816,0.0,637433500.4900615,229.00174642173,-33.631395057826985,1.0970502
349,Gaia DR3 6198867513104593408,1712901.7109079948,0.016283772004080318,0.0,105190720.58235544,225.42726921224258,-37.15877535296836,1.0206268
317,Gaia DR3 6198690732252130560,1713048.9064309385,115.27803714868158,-10000.0,14860.149849892985,225.43209432723285,-37.960437268509146,1.0418735000000001
483,Gaia DR3 6200727092206412800,1716134.0480483447,0.2907949413569206,0.0,5901526.484747093,225.86984570594063,-35.430960764023546,1.0290112
442,Gaia DR3 6207125116006958080,1727626.942196447,0.0031469418524905815,0.0,548985975.3300344,229.6235776998951,-33.663833528558136,1.2395166000000002
496,Gaia DR3 6197602902930240512,1729362.1469691365,0.15504576400251077,0.0,11153881.939922795,226.18743078766224,-39.39518258444282,1.9039571
356,Gaia DR3 6200873400270601856,1730844.0040212655,0.03930357017346017,0.0,44037831.585844636,226.4983021176989,-34.57304783296134,1.0337731
649,Gaia DR3 6006346291261049984,1732699.1728350744,0.0045151315341456335,0.0,383753864.0306612,232.14007310641497,-38.74998479317424,1.1470726999999998
479,Gaia DR3 6201282762192155008,1733149.2543827137,1734.2314512449552,-10000.0,999.3759789897337,227.08654440493882,-34.092912960374164,1.940178
295,Gaia DR3 6198860263199678976,1733171.1607005268,0.00456970744257809,0.0,379273986.8972278,225.38788295097808,-37.28324964192828,1.1167774
581,Gaia DR3 6200636730389572224,1733578.0052390327,2725.666902154796,-10000.0,636.0197586390839,225.50031160410188,-36.024070741167776,1.1523093999999998
568,Gaia DR3 6013501294456690304,1736182.6784969035,104.27583811090253,-10000.0,16649.9038506925,232.37386920208561,-36.12863632808588,1.1254431999999999
555,Gaia DR3 6006199231575708672,1738371.9178367865,3103.288832210812,-10000.0,560.1708419123702,231.8588724446805,-39.38587313999972,1.3854539
282,Gaia DR3 6012660541717201664,1740765.4108337471,0.01616263453012689,0.0,107703073.25757992,232.5293022285076,-37.329321009477574,1.0416166999999998
666,Gaia DR3 6005788770147732352,1741116.536574693,89.47212971999956,-10000.0,19459.875852105753,230.922590669419,-40.155334844005424,1.0632042
446,Gaia DR3 6005689882818122112,1743080.7698402584,0.09908060928976095,0.0,17592551.98706564,230.60734227384728,-40.33615544119464,2.9999599999999997
556,Gaia DR3 6200731906868575872,1743628.281348727,213.28411726072372,-10000.0,8175.1435772278965,225.8015998702666,-35.317186490909435,1.0379307
445,Gaia DR3 6197537481994255104,1746444.0890665276,231.0618247385733,-10000.0,7558.341110836806,226.31559808815055,-39.834891596029635,1.0799484
255,Gaia DR3 6012611652110118528,1748634.8043127984,70.62713053096905,-10000.0,24758.68396700678,232.54127427110745,-37.473842873237565,1.0814669
540,Gaia DR3 6206392536323535872,1750495.2602912616,1177.6704268239498,-10000.0,1486.4050420389333,230.7753702522517,-33.97559679414848,2.4716303
322,Gaia DR3 6013860933539763968,1751602.0104283595,0.11637569210100782,0.0,15051270.40540445,232.1079115873817,-35.41435505640356,1.1801636
418,Gaia DR3 6013668656444292736,1754438.8940875311,2110.44652499162,-10000.0,831.311702671309,232.19517079450932,-35.552438778616455,1.1395605
425,Gaia DR3 6200687170483760896,1756650.4435927207,774.4129830364999,-10000.0,2268.36388602995,225.28402750418357,-35.92499343565873,0.97380847
526,Gaia DR3 6200885490599714432,1758328.1507435,0.05052321591218098,0.0,34802379.836624235,226.45902489528046,-34.53235899554884,1.0741165000000001
250,Gaia DR3 6012605841018624640,1759823.2321799472,0.09566182444279941,0.0,18396295.93550378,232.5400213775174,-37.64053939221858,1.1325014
437,Gaia DR3 6006247988050937216,1760070.2957623783,1416.455554086551,-10000.0,1242.5877329397877,232.18579500635846,-38.854839425719035,1.9177787
355,Gaia DR3 6199099338255676544,1762546.61224433,0.20468836233720525,0.0,8610878.469684059,225.34384806671008,-36.78643515468049,2.7620404
539,Gaia DR3 6198888163304304768,1763164.952772922,0.23538568581152028,0.0,7490535.99709855,225.3393563235132,-36.819427482873415,0.83859086
370,Gaia DR3 6012605158119372288,1764134.7774413514,1497.444709512975,-10000.0,1178.0967712758584,232.60860732226857,-37.659833774344115,1.7284781000000002
550,Gaia DR3 6005039590409764608,1764355.8568648554,387.76246507900044,-10000.0,4550.094492785412,228.3483436169667,-40.86594974480665,19.826786
284,Gaia DR3 6197921928808704128,1768995.653836645,458.56390757025014,-10000.0,3857.686190807858,225.5165476827219,-38.400766552444075,1.0423468
530,Gaia DR3 6005840137949680000,1775018.4559823512,0.13225368474865398,0.0,13421315.703647466,229.91057452021855,-40.67874652088572,1.0641187
339,Gaia DR3 6013497343086469376,1775198.4056002754,113.25574076111415,-10000.0,15674.246565078154,232.4696553437616,-36.1667005092672,1.1043484
364,Gaia DR3 6200849829489512192,1776409.2498834704,0.013568423543077834,0.0,130922302.37681048,226.04450233931118,-34.93913451763506,1.0502477
453,Gaia DR3 6200841273914843264,1783570.6765630904,48.829399269499234,-10000.0,36526.57422056754,225.8724551291235,-35.09569491240161,1.0526034
516,Gaia DR3 6206140679443092352,1784038.0511851083,93.47010277546481,-10000.0,19086.723970666317,231.57910500361228,-34.47403132679679,1.1690178999999998
676,Gaia DR3 6005685759649449088,1785363.619023478,0.11893221802971142,0.0,15011606.178718215,230.66467478841702,-40.40433992524324,1.3506373
392,Gaia DR3 6200687544148680832,1786745.5536459181,870.1918681594426,-10000.0,2053.277695440999,225.26762302714667,-35.87697990787935,1.0241776
416,Gaia DR3 6197524936387906432,1789640.3783765966,192.53207005528702,-10000.0,9295.284561489876,226.5728893553141,-39.9976845549622,1.0177509
651,Gaia DR3 6004348856590430080,1791660.7108939698,0.12010294803553605,0.0,14917708.017990144,229.61012869412082,-40.78182847126926,1.0513108999999998
484,Gaia DR3 6005130746792456704,1793853.4813886553,0.148942983229416,0.0,12043893.861220662,228.6487046918733,-40.83314483645027,1.1442511
338,Gaia DR3 6013651034194283008,1795971.3648410644,0.014164830229560658,0.0,126790885.2937074,232.36548573113515,-35.73946859624893,1.0087177999999999
427,Gaia DR3 6201274717716364544,1796594.8531419472,0.014269062544559919,0.0,125908401.30747756,226.88989344663685,-34.08628517451933,0.91380596
320,Gaia DR3 6012644809258209408,1799135.7659618992,60.25904921710854,-10000.0,29856.690228877604,232.86562679990718,-37.17445547620168,1.0987631000000002
698,Gaia DR3 6013912099486885376,1800443.8559336616,1187.40082301179,-10000.0,1516.2898837874434,232.08783807656982,-34.95829803408404,5.365564
452,Gaia DR3 6200698230027090048,1809552.3665870233,435.8185095563167,-10000.0,4152.077818882063,225.5448624679401,-35.64391160476802,1.0024083000000001
579,Gaia DR3 6200701910811598976,1811835.2134706378,913.8974153040344,-10000.0,1982.5367520794207,225.17993044447945,-35.754949704732425,1.1113194
467,Gaia DR3 6005100166630010752,1812683.0892333959,0.04799339793859019,0.0,37769425.94381021,227.8416948639236,-40.71533421810877,2.1167567000000003
695,Gaia DR3 6206456372421767040,1812746.130727016,436.81765395168634,-10000.0,4149.89209874634,230.33041404120513,-33.68210838505695,1.0135115
466,Gaia DR3 6012593235290102272,1817758.6702823255,0.0052905857205565185,0.0,343583634.45836294,232.65343293225797,-37.690225114977906,1.0604751000000001
419,Gaia DR3 6200696378898587520,1821337.9597821082,78.57878472727386,-10000.0,23178.494883873424,225.4789241341953,-35.71311874983997,1.0952403999999998
577,Gaia DR3 6005800521169192064,1821689.0937581242,0.1739464306743803,0.0,10472701.777757328,231.3938383290744,-39.99817257388355,2.3765922
393,Gaia DR3 6198684822376519552,1826082.132317553,0.00816171136658644,0.0,223737651.3697145,225.30475430821303,-38.058551849366175,1.258558
584,Gaia DR3 6005098929670873344,1827285.9994294795,161.3539541711296,-10000.0,11324.705420553171,227.75855486320683,-40.76855271351413,1.0265151
439,Gaia DR3 6199117995597281408,1833454.7486777506,54.786414461521794,-10000.0,33465.49991814929,225.21941570427825,-36.476245903145326,0.96392035
647,Gaia DR3 6013960855954859392,1834186.572908608,52.82650103881214,-10000.0,34720.95514259052,232.0389604720064,-34.84010319748629,0.94127554
488,Gaia DR3 6201301660045707520,1834866.3003417738,960.7329529411993,-10000.0,1909.860898103362,226.97517322766964,-33.90379651906421,0.95126396
372,Gaia DR3 6006192531426002944,1837594.7909260022,0.2086552687176667,0.0,8806845.866961874,231.84148294718122,-39.59296037184949,1.2724056000000001
551,Gaia DR3 6201391506468397440,1839567.4490171685,723.7815796407441,-10000.0,2541.605783792198,227.44067669752638,-33.67174300507415,1.0933558
535,Gaia DR3 6005654664084080000,1843001.7295271794,0.17797545663438402,0.0,10355370.141363189,230.23292024386467,-40.72376083820296,1.8244177
398,Gaia DR3 6199080887079692160,1850793.915293664,260.22136625822594,-10000.0,7112.382591432029,225.15338172788574,-36.68930945852332,1.2190633999999998
412,Gaia DR3 6006194623070988160,1854026.8947550594,0.0038001267840414685,0.0,487885536.4881498,231.95497190753213,-39.50697087009471,0.9703629999999999
500,Gaia DR3 6201299838982361984,1858610.5640395836,0.012665280239266361,0.0,146748475.2747361,226.87441368427451,-33.943649256406154,1.0548265
543,Gaia DR3 6005767948136454528,1858918.2263701519,1644.7270289057049,-10000.0,1130.2290250601377,230.9933755633112,-40.390762233573106,2.9858757999999996
423,Gaia DR3 6005799146789364992,1865380.3100987663,0.003181068262977135,0.0,586400591.21302,231.45910658325826,-40.06060846346658,1.0037878
525,Gaia DR3 6012645393373764480,1867083.4014229628,0.0044918845969045135,0.0,415657027.94538033,232.7933695547993,-37.18390215206266,1.1001208999999998
395,Gaia DR3 6006174458205041024,1870347.5654137707,3465.6088904825074,-10000.0,539.6880099627651,232.1761686959177,-39.292728419746744,0.9949314
515,Gaia DR3 6005745678736182528,1870378.6765873907,553.7015613491742,-10000.0,3377.95449236217,231.5030104913773,-40.259723330039684,1.0355431
614,Gaia DR3 6201309695930441344,1871153.9075702424,228.60539684398537,-10000.0,8185.081950830911,227.16206308683778,-33.73403135151461,0.9454119000000001
428,Gaia DR3 6200711256665327744,1871562.9317094667,0.004284280231228651,0.0,436844191.0189282,225.44321564440526,-35.56711171722958,1.0376041999999999
675,Gaia DR3 6206466581559923712,1872294.912832201,128.39333983153745,-10000.0,14582.492481999494,230.35357069813384,-33.521102795811146,0.9638607
512,Gaia DR3 6201398691948804224,1872938.156275709,0.008401480095800997,0.0,222929547.52244082,227.6557036985879,-33.52524895828815,0.8953431000000001
461,Gaia DR3 6197817720018378752,1874101.4093873275,0.00694855168019948,0.0,269711084.50236434,225.61851704078396,-39.093524098510436,0.98727286
538,Gaia DR3 6006136215816565504,1880127.9246621223,0.2588677566433298,0.0,7262889.5504069235,231.71658350455633,-39.86038977325939,1.0199242
686,Gaia DR3 6004331775495542656,1881267.3706874151,48.05683915005504,-10000.0,39146.71468119768,229.81655051436687,-40.935558635169976,1.0605205
582,Gaia DR3 6197605754793258240,1883829.5030413498,68.62055630286758,-10000.0,27452.845102665342,225.87779116549208,-39.519308932221925,1.2082242
567,Gaia DR3 6005669782376761088,1886963.2238135643,0.11146116682196815,0.0,16929333.12664423,230.73094289464038,-40.60554496241467,1.2957706
394,Gaia DR3 6200749666555235200,1887501.6498948294,0.018344697381625787,0.0,102890857.81188017,225.66012710184063,-35.09332394058427,1.0585632
553,Gaia DR3 6005036562452879872,1888316.0021864895,0.11914719157971067,0.0,15848598.503668357,228.2902705114418,-40.98325190127965,1.5414696
618,Gaia DR3 6004366002100347392,1891273.8206998843,0.0058622662609302545,0.0,322618205.40368414,229.07927995053703,-41.04396931945252,1.0794563
531,Gaia DR3 6006328011880152960,1894186.938515229,1017.7892238291917,-10000.0,1861.079773854156,232.46879975528773,-38.85815750198528,2.1061847
622,Gaia DR3 6201405284721752576,1899371.2238440616,416.80295515005105,-10000.0,4557.000377217285,227.2182466998969,-33.614374083946444,1.0115973
611,Gaia DR3 6206413044792190080,1901512.214253702,1747.0635318896277,-10000.0,1088.4047314507345,230.7036117594717,-33.639339584752825,1.0506303
638,Gaia DR3 6013581490083092096,1902214.9575379556,103.53653028047445,-10000.0,18372.403946558436,232.95500840268642,-36.17764933689186,1.0422548
605,Gaia DR3 6005030622517943936,1905223.3179044048,49.367908738042416,-10000.0,38592.34402684469,228.17945793880668,-41.09335901846,1.033125
576,Gaia DR3 6013572831429668352,1909951.868193898,0.005824775466238878,0.0,327901372.20983297,232.79789132238233,-36.34733010060165,0.9648909999999999
330,Gaia DR3 6012821830624942080,1915569.4656307027,0.11413022690000127,0.0,16784067.793969147,232.81894383480687,-36.39283884098965,1.1050153999999999
668,Gaia DR3 6006173255618399232,1918192.1612615674,0.0036408398390794542,0.0,526854310.00627613,232.2261345833796,-39.358272580805185,0.8635915999999999
476,Gaia DR3 6203892792341027456,1919355.3088780742,326.05500904166286,-10000.0,5886.599670771571,226.0757642386689,-34.29368758501246,1.0786978
404,Gaia DR3 6198723923758345856,1921488.1306978944,58.11404180958339,-10000.0,33064.09382079889,224.9499922624603,-37.94683498414551,0.99387664
689,Gaia DR3 6006182498390429056,1924686.4715409633,1609.3948858185588,-10000.0,1195.9069141455877,232.37398174643047,-39.17054349135494,3.3032317000000004
449,Gaia DR3 6012653055590284160,1938439.725843403,2557.781278795372,-10000.0,757.8598459194064,233.00436628155867,-37.03529311101336,1.1761298999999998
351,Gaia DR3 6012817638736808960,1943098.0678118435,0.08420551590139828,0.0,23075662.526515998,232.8911666155701,-36.47182345147142,1.0407501000000001
589,Gaia DR3 6198747803773048576,1943124.2945371547,1257.7833080998817,-10000.0,1544.8800139291159,224.9936220248048,-37.87025082111079,1.0218684999999998
519,Gaia DR3 6197423270223559936,1944365.2240594167,1409.719786917784,-10000.0,1379.2565317612398,225.6302607302184,-39.416137353128036,0.97464085
679,Gaia DR3 6013586575324406784,1946352.6085600837,0.0055294060636660695,0.0,352000302.77205324,232.80471802647187,-36.062146810348814,1.0061975
386,Gaia DR3 6199169810082850176,1946431.0425066175,94.67995638115076,-10000.0,20558.005272741342,225.00918194867225,-36.39035145480068,1.0372599
388,Gaia DR3 6012657174461810304,1948847.5636440474,107.59930854127953,-10000.0,18112.08259666826,233.06970455274197,-36.82618307592464,2.179395
441,Gaia DR3 6013968342079015552,1951525.2446217602,2768.3788100653164,-10000.0,704.9343238455565,232.18752340546087,-34.71224494765862,0.8465193999999999
474,Gaia DR3 6206149612970920704,1962570.7709119744,0.1464944718793901,0.0,13396893.041314024,231.77857825283854,-34.27077957340943,1.2307762
655,Gaia DR3 6005073018135271936,1964714.7608142341,0.11598922282647449,0.0,16938769.938596305,227.64443829521625,-40.97995538716773,3.1200930000000002
667,Gaia DR3 6207235964822423424,1968627.1250520353,0.01683431038340021,0.0,116941358.46474813,230.12119190949772,-33.27636967655551,0.9900565
627,Gaia DR3 6004312985014599168,1975352.9578171333,0.10123232653575745,0.0,19513064.901451178,229.32318759621396,-41.2020541191001,3.0592895
443,Gaia DR3 6013685840608932352,1975689.398704091,1180.381153226527,-10000.0,1673.7724025020386,232.7008258780984,-35.37745969633857,7.995055000000001
376,Gaia DR3 6013586128647805056,1987995.9097042237,70.68814266210586,-10000.0,28123.470710030953,232.89211817564072,-36.04140689827571,1.0926582
509,Gaia DR3 6005745987973829376,1992487.6426095043,424.0115517232572,-10000.0,4699.13528183769,231.62444962738397,-40.27857371004252,1.0658382
391,Gaia DR3 6198668432779903616,1997415.8222729142,0.3601900450579845,0.0,5545449.824831678,224.9950439486616,-38.26620946740471,0.96959966
633,Gaia DR3 6206506262761244032,2010457.3987034964,1398.2211101345479,-10000.0,1437.868005375798,230.47824273062733,-33.263262302813445,1.8640956000000002
599,Gaia DR3 6005082918042152576,2016218.771042732,0.07423649317024064,0.0,27159402.134191576,227.23901483930072,-40.93309366487156,3.813193
665,Gaia DR3 6004275670349919360,2017415.275174116,0.033625848473107386,0.0,59995966.40029959,228.5733168821421,-41.28832335484112,2.4044747
691,Gaia DR3 6006287570462547584,2027345.730234912,3327.887849326931,-10000.0,609.198933985995,232.80695668743684,-38.76865481219593,2.7554638
440,Gaia DR3 6013625436188613504,2037591.9290320948,64.72783722142017,-10000.0,31479.376053643286,232.9192875328524,-35.789556772901456,1.1383024
409,Gaia DR3 6197891456014828672,2042350.8123720102,0.26278965472340454,0.0,7771808.271987179,225.0292379888887,-38.66244728388491,0.9347779
661,Gaia DR3 6197208246982375552,2043791.6299540245,0.2371582459058554,0.0,8617839.20751947,225.8652437425422,-40.01081927169845,1.7942988000000002
492,Gaia DR3 6198771164101655680,2045413.306279468,115.08372938695624,-10000.0,17773.262277606536,224.74107038925555,-37.52357904514883,1.0580505
626,Gaia DR3 6005610065148481664,2055047.000444056,0.003015669757018688,0.0,681456248.8684734,230.85644398679776,-40.92976877407096,1.1786565
463,Gaia DR3 6012639655299248896,2055689.086470129,1561.31535920331,-10000.0,1316.639251867145,233.26478803994502,-37.008274347168296,1.8299118000000003
457,Gaia DR3 6013709342666433792,2057908.8071887253,0.01806195412816208,0.0,113936110.82092427,232.67535223875691,-35.1384382378108,1.0866360000000002
456,Gaia DR3 6013709342670099968,2057922.862300438,0.021587981648752273,0.0,95327247.15927209,232.67526701942813,-35.1382201186255,1.3599955
572,Gaia DR3 6203716118863344512,2060815.277418911,127.68390778789735,-10000.0,16139.976549294237,225.03962457139139,-35.38477459951404,0.99150026
464,Gaia DR3 6006267160782281984,2074064.2911364166,96.03606617878599,-10000.0,21596.722707021603,232.8572384051116,-39.11379697275637,0.9941549999999999
447,Gaia DR3 6006317841397107072,2078607.3048411529,84.14509360582579,-10000.0,24702.65604050906,233.14627060878345,-38.54584928714173,2.41635
432,Gaia DR3 6012631920056241664,2092447.3785941752,427.6723113124379,-10000.0,4892.641686745833,233.30756931318462,-37.24972324033498,1.0267777
560,Gaia DR3 6199160773466609408,2097976.32271031,703.2395234805283,-10000.0,2983.302633968638,224.4766212567516,-36.274636037900784,1.0326561
681,Gaia DR3 6002719208563523712,2109243.7449925872,95.36823503902886,-10000.0,22116.83737388442,231.77633370701258,-40.716126707091504,1.00769
648,Gaia DR3 6013639931700908800,2109352.931594203,2529.3875067032263,-10000.0,833.9382265485722,233.03169623953883,-35.44627456782107,1.2423746999999998
544,Gaia DR3 6014351251301740800,2113033.6617019875,0.007996999091587582,0.0,264228323.33753628,232.33713143494475,-34.42644760064251,1.0256925
607,Gaia DR3 6203714538315357696,2118424.843567437,56.49649429582038,-10000.0,37496.571600977346,224.91173785566085,-35.49238725107653,1.1907346
478,Gaia DR3 6197507142344545664,2119214.1935408083,66.44743551914883,-10000.0,31893.092291426252,224.84219807678755,-38.897091835930524,1.1013327
683,Gaia DR3 6013708277518212864,2119745.254950453,0.012859649796453288,0.0,164836934.792352,232.78986412283328,-35.08271194143443,5.5239263
609,Gaia DR3 6197217661546338944,2121426.909774338,0.3390700316899009,0.0,6256603.980013501,225.5941839114416,-39.943923787798475,1.1942155
700,Gaia DR3 6013712778641239040,2122799.173422189,3045.5054586462425,-10000.0,697.0268818253224,232.7508608668954,-34.975682214760745,1.1660378999999998
586,Gaia DR3 6197147567683255040,2124143.4804834453,58.3861242049815,-10000.0,36380.96396030709,225.91893253638352,-40.314738255174994,1.1819077
505,Gaia DR3 6199139779671067008,2131575.1887353407,54.217237109382864,-10000.0,39315.45210308124,224.59061289406284,-36.60263438680614,1.1060888
595,Gaia DR3 6199162212282828288,2133711.861220777,53.55697799375802,-10000.0,39840.034691080924,224.62511460626575,-36.331964529885546,1.046625
433,Gaia DR3 6012385565033984512,2139774.415479539,0.004341829745394991,0.0,492827803.2433251,233.2699349275877,-38.01370182151036,0.9586857
658,Gaia DR3 6202196215837846016,2145652.0695198714,82.65412261580119,-10000.0,25959.40772964762,224.68474562124126,-35.97435348587093,1.0988441999999998
697,Gaia DR3 6197508688533736448,2146290.3257641895,0.07162846196205688,0.0,29964210.69184935,224.921867954128,-38.960966508477355,3.9551136
660,Gaia DR3 6014349602034293248,2151228.7804880054,0.008456257617789203,0.0,254394896.3856686,232.42810351176288,-34.4144977801902,0.9661049999999999
672,Gaia DR3 6198263915582115840,2157651.399456556,320.49464056470276,-10000.0,6732.254229446188,224.8319335864588,-38.81765686387939,0.9309351
497,Gaia DR3 6198263331466651264,2161284.141130309,113.27174118224904,-10000.0,19080.523690837435,224.67860114182662,-38.72297302115644,0.9636280999999999
518,Gaia DR3 6203733367452063744,2180433.999288403,77.29035682137287,-10000.0,28210.944921986105,224.89086327098042,-35.230306625342656,1.481551
563,Gaia DR3 6014084516649944576,2183616.6304266592,2139.556765931565,-10000.0,1020.5929869198447,232.99473730452743,-35.02649353777439,1.9494099999999999
600,Gaia DR3 6202196692576353152,2187289.0678514224,0.0043122285852252125,0.0,507229388.38298804,224.60565758686818,-35.985464824919966,1.0635896
473,Gaia DR3 6012439647255851520,2193466.0258953325,2680.2546928855522,-10000.0,818.3796979136542,233.5299931421617,-37.43445225826624,2.2279953999999997
481,Gaia DR3 6012853510307423744,2194504.8044844493,163.05085532462937,-10000.0,13459.020500783367,233.36063469344023,-36.07822315000154,0.9798165999999999
654,Gaia DR3 6014374577267381248,2215798.4547761846,1387.5712421441942,-10000.0,1596.8898658869166,232.3442108719314,-34.093001408436066,1.9163195
637,Gaia DR3 6199033466344807040,2222236.8939462574,166.00465780963071,-10000.0,13386.593624949088,224.20901792914785,-37.04155622584004,1.0396326999999999
685,Gaia DR3 6199033466340798464,2222339.498270869,64.30319921387674,-10000.0,34560.32554273418,224.20837950378456,-37.042985616312144,1.0602285
702,Gaia DR3 6202170858351403008,2223240.7320674383,110.06446882827451,-10000.0,20199.440888922993,224.48427928535443,-36.11290918311224,0.9265399
477,Gaia DR3 6012333028993016832,2225383.143782572,0.01296322954821437,0.0,171668883.5529499,233.40462652994927,-38.22173957362091,3.2373066
692,Gaia DR3 6014355168311905024,2230926.4871466015,0.005112288026863348,0.0,436385132.3368003,232.59618848909813,-34.3635610462836,1.0732751
663,Gaia DR3 6014355164014647680,2231983.9555837256,0.016103034882033004,0.0,138606416.23983976,232.59845246470482,-34.362938793084695,0.80704474
523,Gaia DR3 6012739848293893760,2242974.156144705,880.9905412766615,-10000.0,2545.9684878050625,233.66651589265132,-36.8161823809594,1.6326585
619,Gaia DR3 6202216694243023232,2262173.6914126505,0.20215852676417648,0.0,11190097.828777406,224.536474386638,-35.68101976356493,1.5688469999999999
598,Gaia DR3 6012345497279980544,2272265.485460261,450.8659299271392,-10000.0,5039.780863077109,233.69763921063338,-38.14817925038557,1.0859136999999999
708,Gaia DR3 6012862027224133248,2272613.3920053546,1621.949807396759,-10000.0,1401.1613563140497,233.55300270676486,-35.91902669629579,3.121359
657,Gaia DR3 6012863539053000960,2319724.4240091625,0.052334484233830844,0.0,44324969.6250873,233.540457331621,-35.84072123378697,0.9887908999999999
552,Gaia DR3 6198948911324968832,2332138.92179678,63.124267751975104,-10000.0,36945.20356196622,224.08063694748512,-37.45169588462329,1.0328434000000002
670,Gaia DR3 6203785418159157120,2346965.823318005,1063.944820939481,-10000.0,2205.9093452286324,224.5548967000245,-35.05687960419236,2.8083546000000004
573,Gaia DR3 6012370579885961984,2363732.5077434625,335.5836730193336,-10000.0,7043.645736624628,233.85036905242612,-37.7283319151292,1.0151141
557,Gaia DR3 6012345943957327104,2365959.1096035643,0.08263493664426222,0.0,28631462.7406185,233.72550719243492,-38.10893534351107,1.0585403
674,Gaia DR3 6003270922884717568,2367714.6421741582,154.075204721586,-10000.0,15367.265917008646,233.39441143245068,-39.162781686858025,1.1334918
690,Gaia DR3 6198230376176606464,2370223.7527970257,0.012060841691968218,0.0,196522250.54702854,224.486494946696,-39.115826873776534,1.0415442
699,Gaia DR3 6202233594935353344,2390863.3552696253,52.97147482339612,-10000.0,45134.92145047174,224.06664138031715,-35.881456293409975,0.98255813
629,Gaia DR3 6198254432294171008,2394734.242429302,0.0060965159724392145,0.0,392803734.6666984,224.2911226178403,-38.75396406060252,1.5543526
617,Gaia DR3 6198254427993213696,2395561.721483078,0.004702963862414078,0.0,509372768.22990775,224.29090431404396,-38.75856762543321,1.0434661
664,Gaia DR3 6003237246031680256,2396716.0110716727,101.08341220839986,-10000.0,23710.280042094873,233.25880160281605,-39.56722105549336,1.0912464
615,Gaia DR3 6003280681050593152,2398365.2252390715,1289.111133458418,-10000.0,1860.4798011516314,233.60552179022844,-38.88225243258943,2.7333439999999998
604,Gaia DR3 6198551472230842496,2406840.7718597515,0.007315272424386817,0.0,329015876.95300335,224.05107234400168,-37.868015421355906,1.0109162
687,Gaia DR3 6202058570726416768,2414374.9315771447,113.88947060453701,-10000.0,21199.28136254734,224.0026674317374,-36.57919646369466,1.4611478
682,Gaia DR3 6198302600347492352,2435209.4951660475,0.01860789215589899,0.0,130869712.41898823,224.17586662404514,-38.67052536561047,1.1542622
623,Gaia DR3 6012532796513088000,2438359.031768374,217.3108841956375,-10000.0,11220.602413881872,234.02744018428714,-37.06044574958047,1.024666
646,Gaia DR3 6199015741015696128,2445197.496411224,261.9792233056268,-10000.0,9333.555026074107,223.85515601794197,-37.08460616085039,1.0963602
671,Gaia DR3 6012553412357242752,2479756.7104955404,3261.4352364303236,-10000.0,760.3268287521358,234.0934314403045,-37.0463296010424,1.1938864
644,Gaia DR3 6012559494030305024,2501498.431272808,0.005175291631722579,0.0,483354100.4606522,234.09376216624062,-36.92551485101251,1.022473
703,Gaia DR3 6012559180489666432,2540122.1282387627,1111.0407547178693,-10000.0,2286.2546827850483,234.206504435959,-36.88005060307607,4.545551000000001
0,Gaia DR3 6199395656645838976,,,0.0,nan,228.95175123532601,-37.154554629155456,0.9131033000000002


==> anc/SR21.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
91,Gaia DR3 6049152203067495808,203.03007627070602,133.4203345518696,-3873.9021424528873,1.521732627583649,246.79294472151943,-24.322051113557574,1.2007198000000001
12,Gaia DR3 6049158177365995904,10380.064359940678,29.50391774209656,-1116.8741608471616,351.8198650998227,246.80718502003376,-24.30480540611636,1.0513302
28,Gaia DR3 6049152130052048640,12786.11264800282,127.32902335998793,-2714.411077226407,100.41789617637755,246.7715100479069,-24.335595688940305,1.0833063
48,Gaia DR3 6049164327759169536,20173.363416441807,541.8996551548354,-10000.0,37.22711986350634,246.76297640411286,-24.276996007492066,1.1269014
103,Gaia DR3 6049164396478646400,22483.755680500548,617.4410546408247,-10000.0,36.41441642324822,246.75230642767727,-24.273862320908798,1.0952333
1,Gaia DR3 6049171096626943744,44142.190146117704,241.81638632956157,-10000.0,182.5442469641331,246.7365494443181,-24.231094616104393,0.92865425
743,Gaia DR3 6049171650679414528,51723.14887401148,198.67005746893824,-10000.0,260.3469769575031,246.78779680535771,-24.20033161536274,0.97481734
62,Gaia DR3 6049157558891237888,55366.371264011985,1096.0822087076328,-10000.0,50.512973227887066,246.90592413819328,-24.29871582814194,1.1338117
156,Gaia DR3 6049163679218606720,56903.383680637715,0.047939472739414034,0.0,1186983.9284622313,246.67892044363683,-24.341648602954788,1.1418153999999998
20,Gaia DR3 6049163679220111744,57117.60530388078,0.010183666430518332,0.0,5608746.682109617,246.6785013453931,-24.34178013807147,0.96804535
9,Gaia DR3 6049165500286247040,57680.70659574893,148.8766653288121,-10000.0,387.43953908662667,246.7103491547624,-24.231301760775256,1.053265
449,Gaia DR3 6049147701941768064,62985.58709884691,0.02304564043835544,0.0,2733080.3527602735,246.8784995126157,-24.41570179748291,1.0458615
17,Gaia DR3 6049147667582029568,64160.11121790063,0.013359784125973799,0.0,4802481.133895117,246.86071366975602,-24.43189264029164,1.0363668
317,Gaia DR3 6049153921054413440,65708.65497964667,0.005140278808718903,0.0,12783091.623005377,246.9178156609386,-24.36793737457293,1.4433901000000002
4,Gaia DR3 6049164916170694912,71412.82207480045,206.50700803985154,-10000.0,345.813068295577,246.6547244147534,-24.266750995009197,0.9119054
2,Gaia DR3 6049167905467933056,73175.7499593542,291.7495735438795,-10000.0,250.81699030606632,246.6534525456714,-24.26452429216157,1.30062
178,Gaia DR3 6049174399459153024,76344.89573554568,425.21430936671874,-5037.080742839654,179.54451215258456,246.69345331673276,-24.20012360941412,15.4846115
3,Gaia DR3 6049174914854560640,79650.03749620945,71.88071516237173,-10000.0,1108.0863249104793,246.7668928781493,-24.158968679322328,0.97883403
5,Gaia DR3 6049174605616916608,82005.96517822026,70.60287169631113,-10000.0,1161.5103353155098,246.6796235784421,-24.186080362377393,1.0068119
380,Gaia DR3 6049174674334897024,83540.82012348098,389.9831738001692,-10000.0,214.21647326324913,246.68094564631343,-24.179031715910355,1.0176825999999999
159,Gaia DR3 6049168008547148416,93154.6543286308,141.5182476036314,-10000.0,658.2518926431394,246.60033038324025,-24.27051226950942,0.9255744
6,Gaia DR3 6049168214705579776,94876.10836069948,272.8837580576008,-10000.0,347.679572562442,246.60703346747712,-24.24118734473144,0.9331821
478,Gaia DR3 6049152615384353408,96746.49326399178,0.0061641304069724135,0.0,15695075.684083391,246.9577611299296,-24.427952248835844,2.0815675
150,Gaia DR3 6049163060744821760,97098.91226815179,0.005399379348632462,0.0,17983346.973526634,246.5973395458799,-24.35000110675813,1.0107818000000002
16,Gaia DR3 6049175121012992256,97366.50334122147,112.94711749228095,-10000.0,862.0539018879849,246.7773129634446,-24.11767794993989,0.95243335
31,Gaia DR3 6049173604889078912,98215.64111595927,1067.4542282810112,-10000.0,92.00922954244334,246.82720374451299,-24.12285044384417,1.1691968000000001
135,Gaia DR3 6049146357616459136,101737.26743506703,0.06597723534681345,0.0,1542005.6160322381,246.92015498575398,-24.48366744416065,1.10122
181,Gaia DR3 6049161514556593920,103643.91770998396,223.28165240962724,-10000.0,464.18465911315127,246.60017022174446,-24.41347230221579,1.2793905
7,Gaia DR3 6049145880875631744,108157.71980657968,0.011701940107635967,0.0,9242716.91802649,246.9049184136848,-24.50983771518721,1.0368772
33,Gaia DR3 6049165706444676992,108800.32249477749,62.931162898735884,-10000.0,1728.878308984228,246.5711126613916,-24.339452094072925,0.89114416
357,Gaia DR3 6049152374866183936,109367.97378245789,0.0048096489996048266,0.0,22739283.842010893,246.98154347091634,-24.438458893970903,1.39924
681,Gaia DR3 6049145876579665280,110078.54418493462,0.033011474685845046,0.0,3334553.976533956,246.90882439175257,-24.512058182111517,1.247555
25,Gaia DR3 6049162545348745984,111304.42490392351,173.7688458325609,-10000.0,640.5315312456729,246.57020036021885,-24.373218253443962,0.93644416
57,Gaia DR3 6049176770280443648,112605.90326721985,116.76426597219609,-10000.0,964.3866839708784,246.82323954619,-24.087257699024978,0.96870035
8,Gaia DR3 6049137943776073216,113191.17914432399,219.95838463603886,-10000.0,514.602702377631,246.5897014712389,-24.43372371959788,1.1420726
15,Gaia DR3 6049144983226879232,117052.73879724585,0.05369602001261144,0.0,2179914.615082347,246.7136744166943,-24.545112071000585,1.0756299999999999
61,Gaia DR3 6049169138121857024,121192.8308002339,0.03276840759699613,0.0,3698465.677390549,246.57161229645112,-24.210909117717925,1.1298162
72,Gaia DR3 6049144021153793024,122211.14214635994,0.03481699768495286,0.0,3510099.958997237,246.78790759776334,-24.56908392310599,1.1172327
11,Gaia DR3 6049142032584969088,122832.2846758368,74.61383924600169,-10000.0,1646.2399725989033,246.51251867033315,-24.393506245033212,0.9349497999999999
10,Gaia DR3 6049173123852388224,125851.05682475014,302.92588384744965,-10000.0,415.4516452219957,246.93743052382663,-24.108039156086683,0.9592026
942,Gaia DR3 6049098906817732096,125939.59812820639,0.06229401967824078,0.0,2021696.4449991484,246.94284199615086,-24.528239891342317,1.1336163000000001
32,Gaia DR3 6049137600178735744,126984.72575397107,315.6168503985983,-10000.0,402.3382325550735,246.5786156730562,-24.47225991320052,1.1594079
857,Gaia DR3 6049097291910027008,128726.87290359901,0.050475467569085046,0.0,2550285.893387959,246.87938239951785,-24.56768299792081,1.1482916
45,Gaia DR3 6049357433785068672,129413.89168119521,69.80267910387498,-10000.0,1853.996054916623,246.58741164587155,-24.147869798247708,0.95363843
432,Gaia DR3 6049357429490158336,130472.55133928808,338.83571090404195,-10000.0,385.06139447691754,246.5873734479012,-24.14644903087067,1.0281138
77,Gaia DR3 6049363614242580608,132396.08972895372,394.66643865908156,-10000.0,335.4632589960844,246.6508197372158,-24.08607803874813,1.0838553
35,Gaia DR3 6049166805956306944,134714.50651926282,83.08747788830783,-10000.0,1621.3575131063162,246.51370335018203,-24.29638643325509,1.0249708
13,Gaia DR3 6050675232830514048,135206.9515284018,59.956034626876715,-10000.0,2255.1016318846423,246.9244649803447,-24.07434611547605,1.0771962
60,Gaia DR3 6050675438988944896,136079.7161154082,53.403180840852244,-10000.0,2548.157506215627,246.90973052336136,-24.067160893409376,1.037895
1233,Gaia DR3 6049155462947206400,136717.01775022937,1941.7238093870435,-10000.0,70.41012583215308,247.0739077866679,-24.284868494700934,1.1503174999999999
186,Gaia DR3 6049357811742191104,140947.79819264152,90.34967632140577,-10000.0,1560.0254913060267,246.57826065539692,-24.122054811609715,1.1612793
107,Gaia DR3 6050660939179347840,141159.03953925543,644.8294634701281,-10000.0,218.90910315979175,247.0529857527106,-24.19337398711407,1.1586598
560,Gaia DR3 6049142341822614656,142977.65830445054,185.42180408816105,-10000.0,771.0940954736374,246.49853888732184,-24.35632860710125,1.7106667000000002
455,Gaia DR3 6049107535407613184,146654.21768645052,0.014289422081801024,0.0,10263131.486138197,247.0835219182613,-24.38841418386754,1.0249603
158,Gaia DR3 6049107638486828928,147466.45662996767,0.012805677559139726,0.0,11515709.024292685,247.08964108686283,-24.365404152792507,0.9444165999999999
59,Gaia DR3 6049142410542091648,150088.45940244687,74.32814905395003,-10000.0,2019.2680876999548,246.48398830390664,-24.346851436760783,1.4554906
26,Gaia DR3 6049120038056772736,155726.53634702176,0.03907981785702624,0.0,3984832.7061489457,246.77515171330242,-24.63688028016481,1.0308785
184,Gaia DR3 6049096093613205376,156334.2052059571,0.013898179302981924,0.0,11248538.517013866,246.9096386938474,-24.616388267305414,0.94461596
68,Gaia DR3 6049104408671418752,158638.72241817872,0.01601043494161317,0.0,9908458.014832336,247.0753669574849,-24.47676985627725,1.0308145
127,Gaia DR3 6050662794605222144,162986.99692637246,0.021644344823980893,0.0,7530234.721902541,247.0458296924586,-24.105591941540798,0.99776936
83,Gaia DR3 6050662790309050112,163139.2803662893,0.017168512173663247,0.0,9502237.509930965,247.0457999013353,-24.10507800182176,2.532916
264,Gaia DR3 6049119831897974784,163157.8590678871,0.027154283403113585,0.0,6008549.614282179,246.70406367830455,-24.64043259306105,1.0446897
74,Gaia DR3 6049137325300811520,164892.21608864685,0.04783889187834036,0.0,3446823.4863797883,246.50667993742593,-24.49595318278948,4.0918818
49,Gaia DR3 6049095612578393856,166408.0711501038,0.007806010041732966,0.0,21317942.234309565,246.89689503904486,-24.642731866940576,1.1049813
202,Gaia DR3 6049095784377084800,169393.3096912554,0.041301063319648154,0.0,4101427.325980489,246.91091642068199,-24.644340452346025,1.1008018
925,Gaia DR3 6049366470396923904,169498.91378078365,0.04387880951414219,0.0,3862887.7049673363,246.7383762763713,-23.97950784089269,1.1048175
535,Gaia DR3 6049366917072861952,169807.63591774149,150.08668191211936,-10000.0,1131.3970950278544,246.69218461724068,-23.969571751106525,0.9535804
246,Gaia DR3 6050661420215685376,170964.9912046844,0.010355861957317703,0.0,16509006.387814622,247.10124888711348,-24.15896951599095,0.9502288000000001
64,Gaia DR3 6049107428032112384,171107.8710229785,0.0057921559958955425,0.0,29541309.16781757,247.1361525924204,-24.379294098035768,1.3177054
358,Gaia DR3 6049095131542056064,171207.797057075,0.021866116388942404,0.0,7829821.903978066,247.0574454498576,-24.547185568806736,1.107404
51,Gaia DR3 6049365336524897152,171587.29139986655,95.60794423926664,-10000.0,1794.6970072952872,246.63742455896246,-24.0047850862703,1.0010608
14,Gaia DR3 6049365370884635904,171776.505509165,301.4865820534985,-10000.0,569.7650102341318,246.60111431990242,-24.02110727215886,0.9820684999999999
318,Gaia DR3 6049123650124940160,172367.64079046575,0.019609443639523324,0.0,8790032.188524434,246.54137072137172,-24.565154383844032,0.9205652
795,Gaia DR3 6049095711361647360,173868.4836384267,0.038454062166520676,0.0,4521459.472487203,246.92789548515168,-24.647517121763922,1.0816355
40,Gaia DR3 6049095406419962112,174609.54866911168,0.005788385352542954,0.0,30165501.78235839,246.914259595528,-24.654425881412603,1.0430734
224,Gaia DR3 6049123615765201536,174664.30477747452,54.10548140685106,-10000.0,3228.2182920445803,246.53881047417443,-24.570171196663946,1.2796786
22,Gaia DR3 6049135813472323072,175370.6813518358,0.004366186202233339,0.0,40165644.163808756,246.4896271467197,-24.508942262887164,1.0040136999999998
66,Gaia DR3 6050662725885745536,176071.1237751395,84.4318905920883,-10000.0,2085.3628000086296,247.06970123780982,-24.087453656830935,1.0312823
52,Gaia DR3 6049136569386567296,176659.14062692862,0.008807473477195,0.0,20057868.02359931,246.48370745782552,-24.50426153960784,0.98846084
417,Gaia DR3 6050679321639383680,178809.19733502177,38.72623543834163,-10000.0,4617.262569188132,246.91251902870928,-23.97198379823009,1.2878498999999999
23,Gaia DR3 6050675885665543552,180937.026741693,106.79785682917611,-10000.0,1694.2009148283096,247.00332916204383,-24.01451048636696,1.5183415
331,Gaia DR3 6049142681124470912,181484.35198958503,613.9834850793343,-10000.0,295.58507093417177,246.4220264215899,-24.360305537516442,1.0217559
38,Gaia DR3 6049122310095142656,181955.69606188926,0.003771092888146583,0.0,48250123.09662753,246.58121841823848,-24.6244169497614,1.0812768999999998
281,Gaia DR3 6049119698755044480,182537.49611519603,0.013469083721138595,0.0,13552332.132936316,246.67191880011842,-24.671754388229548,4.575264499999999
459,Gaia DR3 6050679390358863488,182612.18629509167,54.428960252320145,-10000.0,3355.0555705738925,246.90820797240207,-23.956760539931302,0.9692627
355,Gaia DR3 6050679390358862464,183061.11857418972,39.35934152436899,-10000.0,4651.020862756279,246.90967636416747,-23.959147841426248,1.2397049999999998
419,Gaia DR3 6049072316675781120,185177.75052012,0.008753631402195719,0.0,21154392.04735887,246.77744076782986,-24.69702348769516,1.057994
18,Gaia DR3 6049095200261620352,186391.16036640792,0.013306977404190562,0.0,14007024.638646385,246.88793972920143,-24.68768689084307,1.2190143999999998
112,Gaia DR3 6049367398109200256,188777.23757598488,49.61780456727384,-10000.0,3804.6269725625,246.70271459851344,-23.94294049002044,1.0997478
414,Gaia DR3 6049072282316129280,188822.07614657137,0.009678244961098715,0.0,19509950.08966331,246.76897585043244,-24.704017757514208,0.99915504
102,Gaia DR3 6049142646763564800,190611.3933615061,0.048851522428105205,0.0,3901851.6493939147,246.40883762229006,-24.37683392282949,1.2402663999999999
133,Gaia DR3 6049107020011536000,192211.84669365291,0.0103054774061054,0.0,18651425.753432684,247.1793733867306,-24.38127673189421,1.0808173
19,Gaia DR3 6049117877688943744,192407.6209983636,0.00733807608316181,0.0,26220445.089124713,246.70043965780928,-24.70101466480937,0.9818949
937,Gaia DR3 6049331526542488064,193555.53980570316,0.01246342171306019,0.0,15529887.719588263,246.40304988290515,-24.26193446635233,2.4505835
54,Gaia DR3 6049072213596652288,195038.35114952494,0.0056065649853842495,0.0,34787494.95599717,246.7687835998328,-24.71668650766546,0.9642959000000001
631,Gaia DR3 6049092623281148544,196238.96103365015,0.026117192927180143,0.0,7513784.562560107,246.99091825666824,-24.667278074350385,1.100847
58,Gaia DR3 6049367638627371776,197975.5107142658,63.06213831808967,-10000.0,3139.371990776209,246.670861529039,-23.930788775660663,1.2010281
55,Gaia DR3 6049094616145974272,198741.22145984447,0.009730425049923504,0.0,20424721.473128956,247.06876996973975,-24.616242023432637,0.96743995
932,Gaia DR3 6049128838445360768,199046.43255424092,57.128952150513186,-7863.103731556455,3484.160396112795,246.4213153719156,-24.630563261083765,1.0083274
313,Gaia DR3 6049071423321049472,199174.10236195513,0.029355330551121994,0.0,6784938.156805816,246.80755439917718,-24.725565205214767,1.0647479
1167,Gaia DR3 6049142822858952192,202194.4416625541,0.05472193825651285,0.0,3694942.98090747,246.3840077102858,-24.36902512490821,1.0854868
24,Gaia DR3 6049117843329171968,203706.35207895335,0.002838164522886552,0.0,71773975.9046012,246.68455468798803,-24.720688700754927,1.0344052
76,Gaia DR3 6049094032030421504,203803.02136295635,0.01032216082672237,0.0,19744220.690239973,247.1033287248557,-24.595544798825244,1.0775368
299,Gaia DR3 6049102965562403328,211324.9774445048,0.017711943170997786,0.0,11931213.611306997,247.19595753433305,-24.47061809809581,1.1039636
319,Gaia DR3 6049070736127902208,212364.49667726408,0.007717674364539714,0.0,27516643.8290027,246.6960397840498,-24.741725712419964,1.0287620000000002
259,Gaia DR3 6049370662284351360,214797.84611998734,118.55861520651152,-10000.0,1811.743885046577,246.65495764393557,-23.900646230047787,0.9737183
237,Gaia DR3 6049140486396672128,214944.14663966236,692.7596011279771,-10000.0,310.2723459764141,246.33009646606664,-24.44809425380832,11.294768
80,Gaia DR3 6049118388788178816,218519.6175204588,0.003275593860189823,0.0,66711450.45674113,246.5986747249881,-24.720640985836052,2.1418757
118,Gaia DR3 6049332419895686016,218810.93388235744,0.010113816986090535,0.0,21634852.02305783,246.35121022737368,-24.261269658864798,0.963966
431,Gaia DR3 6050681211424993280,220055.36816108756,80.87592678370633,-10000.0,2720.900729207112,247.01070481146942,-23.917786422889982,1.0156606
501,Gaia DR3 6049331728403879552,220128.31399657013,426.1528364020841,-10000.0,516.54780912657,246.3422706104294,-24.29749586093184,0.87051684
330,Gaia DR3 6049136260148851200,221065.74137272048,0.018859465036025938,0.0,11721739.771008022,246.3979269306754,-24.53634083143897,1.1248351
951,Gaia DR3 6049068361009897344,221709.23601943083,0.014133322561994222,0.0,15686986.202071616,246.8985540629696,-24.75915356475084,1.0031325999999998
29,Gaia DR3 6049369700211681152,225427.40376336686,178.53025270528087,-10000.0,1262.6846170184062,246.54480309970418,-23.919420000562173,0.83347267
50,Gaia DR3 6049117121774649472,226653.6149290224,0.0055922727067425175,0.0,40529785.79813349,246.44864473293515,-24.627752170940248,0.99136025
21,Gaia DR3 6049140417677195136,228311.8515149607,0.004564875037399084,0.0,50014918.18383823,246.3513036322984,-24.465828220513906,1.1046243999999998
99,Gaia DR3 6050869571512783488,228451.21122669213,39.26161666739904,-10000.0,5818.690889934419,246.7686729864664,-23.845804493406547,0.95715374
98,Gaia DR3 6049090974013703424,229442.4050298728,0.03366912163166318,0.0,6814624.020785268,246.98180211070044,-24.747520209282797,1.4819212
182,Gaia DR3 6049116846896669824,231346.0789392173,0.0031038462920395743,0.0,74535288.53298886,246.46049941190654,-24.654149445621453,1.2531404
409,Gaia DR3 6049139455604590720,232841.67428272188,76.13110353481424,-10000.0,3058.430306034444,246.35143021116662,-24.49578094155177,2.0671597
457,Gaia DR3 6049067849909782272,234929.37373508076,0.021118101786438245,0.0,11124549.739879992,246.87846676715336,-24.79089957640055,1.4903426000000002
30,Gaia DR3 6049070083292838912,235366.06944301171,0.003165706860244576,0.0,74348662.03146422,246.6850650347229,-24.78725699376481,0.98588836
89,Gaia DR3 6050682379656106496,236376.38154681958,44.373378632295584,-10000.0,5326.986333530651,246.95447563741058,-23.86433616747596,1.0731248
820,Gaia DR3 6049081284567483136,237618.04534491576,0.02557593889274925,0.0,9290687.092323333,247.09889973856912,-24.69496081827818,1.0589392
27,Gaia DR3 6049067776894321024,238052.05278991975,0.0035903766547574338,0.0,66302807.66628998,246.8456670634317,-24.80209976320205,1.0535238
34,Gaia DR3 6050870189987905664,238917.03120293363,104.11273683375126,-10000.0,2294.791573719168,246.88407580087815,-23.833980421329322,1.0114653
703,Gaia DR3 6049101866050768384,239212.69883608387,0.015901006232809968,0.0,15043871.773504177,247.23726615466546,-24.519468706258678,1.0724311000000002
334,Gaia DR3 6049102621963483136,241615.58834703782,0.012569241149693053,0.0,19222766.551259793,247.2633819667266,-24.46368851819565,1.0765162
314,Gaia DR3 6049079493565136768,242646.89884207764,521.538915969893,-10000.0,465.2517605341746,247.03371984650295,-24.75354226305823,1.1027777
311,Gaia DR3 6050609159051705088,243021.04216534045,0.033363896988422605,0.0,7283952.538567951,247.28428730676742,-24.263109470986038,1.0993328000000002
223,Gaia DR3 6049139416948170368,243565.16138241842,0.029886867740679893,0.0,8149571.360095884,246.3375794614721,-24.51705010163453,1.0215442
1430,Gaia DR3 6050869739013583744,244735.0470003364,182.22168438937152,-10000.0,1343.0621488350764,246.79757901474446,-23.81418603072469,0.9659831
826,Gaia DR3 6050681451943165312,250829.72018247098,0.005290317283406637,0.0,47412982.38750477,247.0383779127281,-23.87251731120419,3.0253775000000003
296,Gaia DR3 6050687533616858112,256238.09406251888,50.87999910501181,-4716.345876855668,5036.126151135855,247.03317681701225,-23.857107575135327,0.9246289000000001
473,Gaia DR3 6049374510575054336,258767.97779800856,136.79898634337235,-10000.0,1891.592801342021,246.34348067386705,-24.03509008873889,1.0407783000000002
46,Gaia DR3 6049078741946841856,259072.02342716517,0.006470967436082506,0.0,40036057.35713703,246.9997916261324,-24.80547888953024,1.0501082
408,Gaia DR3 6050683994563853568,259597.711138622,0.005277113047575819,0.0,49193130.5617709,247.1193918275171,-23.904718108809746,1.0939113
87,Gaia DR3 6049053070926588032,263591.9687752401,1572.4260768497147,-10000.0,167.63393373845264,246.9097943743361,-24.898933133555907,1.0891963
36,Gaia DR3 6049080696156355072,264128.163339503,0.0497667047339086,0.0,5307326.750921866,247.1779555203236,-24.695618744799102,1.041844
39,Gaia DR3 6049065307289238528,264925.0645738795,0.003180583196391059,0.0,83294492.9327692,246.81034378286662,-24.85942182891337,1.0634363000000002
37,Gaia DR3 6049065307289238144,265699.77361089544,0.0026384046915549045,0.0,100704707.83400148,246.8130070080143,-24.860907024277587,1.1389308999999999
142,Gaia DR3 6049133477010044288,270761.0241926241,188.1032726962811,-10000.0,1439.4275033683514,246.28304646288518,-24.532713743582057,1.0322511
240,Gaia DR3 6050874725473381248,273194.74164332537,82.96909047762777,-10000.0,3292.729136484762,246.84168076672162,-23.75702402144871,1.0219721
879,Gaia DR3 6049055098150882816,274796.6884271268,0.017655854083489946,0.0,15564055.249192968,246.96147283391082,-24.8537751634842,1.0838758999999998
484,Gaia DR3 6049336405625377920,277653.30567992275,120.23872634266564,-10000.0,2309.1836891938196,246.23873486771407,-24.190180619510517,1.1078217
900,Gaia DR3 6049134507802195968,279713.38131493056,0.033747447805772164,0.0,8288430.666661803,246.25198143446167,-24.49881680420041,0.9781042999999999
748,Gaia DR3 6050885411348239872,280043.2962807857,86.07161593505388,-10000.0,3253.607977943564,246.64588838786668,-23.76181538789908,1.2212346
130,Gaia DR3 6050885411352028160,280884.1087913469,88.33013100744228,-10000.0,3179.9353809141408,246.64537757548126,-23.761392263571672,1.1199584999999999
460,Gaia DR3 6049129628719345792,282100.1622267952,0.019770905267047573,0.0,14268449.442068556,246.29770173838185,-24.611486545701613,0.9810618
609,Gaia DR3 6049077642435210496,287626.2843507423,0.008702491395746182,0.0,33051027.71964076,247.05115272379956,-24.845859215082356,1.4213642
162,Gaia DR3 6049077642435210240,287949.002344821,0.00806072269302282,0.0,35722479.647397265,247.05223377532246,-24.846059223930894,0.9885725000000001
47,Gaia DR3 6049114922751320960,288409.83306124667,0.0029277088629103293,0.0,98510421.14021847,246.3619367347659,-24.719288156552388,1.0217886
198,Gaia DR3 6049376503440534400,290017.9095249568,319.5274790192486,-10000.0,907.646223151549,246.35148523058965,-23.919731042563328,1.8270096999999998
44,Gaia DR3 6050875618822791936,290426.64504281996,595.8676589208412,-10000.0,487.4012554546144,246.7280866086744,-23.72418017262615,1.0559907
169,Gaia DR3 6049064551374989312,292569.2381918922,0.0034198198277541835,0.0,85551067.8713224,246.82646842377466,-24.915040323334843,1.1241473999999998
132,Gaia DR3 6050689011085663232,293264.0844340725,209.45008954244204,-10000.0,1400.1621344480102,247.0660429207844,-23.778137515927238,1.0619482
134,Gaia DR3 6050875614529786752,293577.55902656185,88.07302694763125,-10000.0,3333.3424454813485,246.72001906595472,-23.72031717070937,4.680487
88,Gaia DR3 6049054002935211776,300176.185851745,0.008310867979604696,0.0,36118512.12032162,247.01396335333686,-24.890060630952906,1.0293622
100,Gaia DR3 6049054002935211904,300258.9468341497,0.006555018132611714,0.0,45805967.39165962,247.00036704896226,-24.895332567398075,1.0413497999999999
648,Gaia DR3 6050875172149984128,300418.59806627914,0.0038119721525759,0.0,78809232.08299789,246.85289326376736,-23.711588110515088,0.9699099
180,Gaia DR3 6050886407784448512,300791.18400757434,80.81310169374072,-10000.0,3722.0596376499648,246.60857711051617,-23.734225055210327,0.869398
42,Gaia DR3 6049053586322635904,304947.711309278,0.07871668810670185,0.0,3873990.6193197053,246.98552944071042,-24.910525250614285,1.1974645000000002
839,Gaia DR3 6049385505691347712,305301.18180519773,175.78112294240034,-10000.0,1736.8257563426666,246.3555124521801,-23.86894528491745,0.9273290000000001
75,Gaia DR3 6050673239965741824,310230.0077765002,101.93656282612467,-10000.0,3043.3634328603566,247.260242520302,-23.89384779950644,1.0502245000000001
126,Gaia DR3 6049109012874697216,311282.5854396983,0.008330172279430257,0.0,37368084.95646005,246.495701194684,-24.880147987297025,0.82435596
41,Gaia DR3 6049323211485628032,311308.815113213,902.2910858361473,-10000.0,345.0203820031372,246.1466547705601,-24.438925906162464,4.038486
185,Gaia DR3 6049110039371711232,311814.0599677406,0.0023770535656422102,0.0,131176707.36355391,246.45682187368797,-24.85899216734428,1.3148441000000002
43,Gaia DR3 6049076646002793856,315671.4260903858,0.00713852433170064,0.0,44220823.71962471,247.22529049067955,-24.795747625040608,1.2493054
136,Gaia DR3 6049113995038456576,327878.42343619344,0.010551441055763347,0.0,31074279.02059895,246.32885719115737,-24.80033064806535,1.1058816
155,Gaia DR3 6049377465512695040,328411.9325010072,80.65754316364708,-10000.0,4071.682816257969,246.2016075410261,-23.987911862945772,1.4264364
727,Gaia DR3 6049114338635711616,328576.0850755877,0.01145412130146133,0.0,28686276.007367548,246.29556116118454,-24.76787641589939,0.9450358
680,Gaia DR3 6049073549330631808,328855.53147773,0.1286884080363306,0.0,2555440.2023909516,247.12464424415023,-24.90185488546986,1.2126244
622,Gaia DR3 6049380523529287808,330027.5052232325,215.34719004569325,-10000.0,1532.5368543383636,246.28115318754703,-23.876165050158612,0.9680597
137,Gaia DR3 6049126364544140928,330377.8029168903,0.009261829242675506,0.0,35670901.96336341,246.2710357594255,-24.744864642927297,1.0196128
294,Gaia DR3 6049132308778881280,334629.49764450244,0.018409731166166437,0.0,18176772.633132603,246.1654100927416,-24.586000027375363,0.9344579
82,Gaia DR3 6049050257723722752,334982.2497555828,0.003786004403183818,0.0,88479096.71575697,247.04582768316442,-24.95367598163301,1.0986798
111,Gaia DR3 6049387292397752576,337622.6000927428,89.2705097201869,-10000.0,3782.0171650302077,246.36926954098286,-23.774118211896187,1.8497542000000002
63,Gaia DR3 6049075443410369536,338040.16327210766,0.04419882650908245,0.0,7648170.550470238,247.23237819388177,-24.849912252423266,1.113964
293,Gaia DR3 6050889946837680640,338884.6017494155,119.77306597411066,-10000.0,2829.3890533174335,246.5090576203596,-23.68111943284157,0.8281350000000001
531,Gaia DR3 6049380695327984512,339936.8854435662,155.49651056625675,-10000.0,2186.1383525948627,246.27878787259536,-23.84743609076174,1.040475
90,Gaia DR3 6050888950405097088,340378.71054024954,49.365264800440876,-10000.0,6895.105534554119,246.65703686893482,-23.62712537194568,1.4606656999999998
53,Gaia DR3 6049125947930612864,340579.256370011,0.01903454099823656,0.0,17892696.04145242,246.27597368211048,-24.78264087439864,1.135508
1161,Gaia DR3 6049388666787288448,341719.4244123423,200.08198562616408,-10000.0,1707.8970070339844,246.4772420972626,-23.695333046957177,0.92152727
1369,Gaia DR3 6050889942539745664,341883.62533664686,478.39037828635867,-10000.0,714.6540583891081,246.5059160403408,-23.67667292927293,1.1698579
56,Gaia DR3 6049061214183490560,343952.93494085304,0.0021878249707475757,0.0,157212272.25198227,246.5180732479076,-24.964478704541694,1.3035823999999998
440,Gaia DR3 6049049811047121536,344225.2912129768,0.004998741261048581,0.0,68862394.1981684,247.08007864094918,-24.959584422609897,1.1632218
78,Gaia DR3 6050896372106756608,344553.58396547195,2134.1285858249953,-10000.0,161.44930828161745,246.89539346420543,-23.523230662395488,1.5128802
81,Gaia DR3 6050904133110618752,346335.95924365305,373.2818871226178,-10000.0,927.8134599921979,247.0825422104386,-23.564473230504642,1.1254213
108,Gaia DR3 6050904240489234944,348938.7647174329,176.94731504756567,-10000.0,1971.992423980176,247.08440778303185,-23.558467674439953,0.96311355
853,Gaia DR3 6049389010384675072,349893.65284222586,197.33242057461078,-10000.0,1773.1179287385883,246.3812745411276,-23.72824837493101,0.9286371999999999
744,Gaia DR3 6049387532915924864,350202.08586219896,174.6800097347373,-10000.0,2004.8206225429178,246.3596715849826,-23.745096272758516,0.9994082000000001
339,Gaia DR3 6049427768169552768,352479.50915383943,486.6359313441412,-10000.0,724.3187081978365,246.22368568385747,-23.842594484155846,1.0067977
324,Gaia DR3 6049378358865893376,352791.01305306813,0.007967108931156102,0.0,44280932.53167995,246.1769554444971,-23.95056526812049,1.0438291
160,Gaia DR3 6046072986395944064,353243.85540758964,0.009762327340986407,0.0,36184389.54863986,247.26634865927338,-24.86163156718816,1.1286227
400,Gaia DR3 6050614553532598016,353698.4745950576,0.0066170812175668425,0.0,53452339.93139887,247.4970365016143,-24.16974294886526,1.1281968
248,Gaia DR3 6049353310617171584,354738.77533720975,347.41011311497994,-10000.0,1021.0951320804076,246.1217797724957,-24.047205858458966,1.150052
79,Gaia DR3 6049324620234856320,362498.6250603683,67.82314975730179,-10000.0,5344.762464697268,246.06609868812146,-24.459914278362266,1.0952151
308,Gaia DR3 6049347778696558976,362705.67067605816,0.03787296472117211,0.0,9576901.976023411,246.06631913098167,-24.187620681129946,1.0678331
164,Gaia DR3 6049324448436163840,363666.90729829215,231.12101801217563,-10000.0,1573.4912835972966,246.05582875419586,-24.484514612561803,1.0020856
332,Gaia DR3 6049427802529291392,364054.7567176441,0.015918704060986943,0.0,22869622.760929264,246.23541814973083,-23.83166330141757,1.1095903
65,Gaia DR3 6049045000683707392,366910.1469085978,0.00245931181474813,0.0,149192202.75700372,246.80303502875043,-25.067285819327235,1.0498517
174,Gaia DR3 6050880497909590784,367205.2910130846,36.427075083139144,-10000.0,10080.559314054051,247.04588320349202,-23.60980256567264,0.9738344000000001
668,Gaia DR3 6049057056655300864,369407.50642528763,0.01776680582535365,0.0,20792004.486148793,246.55606794266285,-25.034215553041026,1.0817475
69,Gaia DR3 6049047921261602560,369818.307658242,102.05131193461477,-10000.0,3623.846677200858,246.93837874946286,-25.059257889859317,0.9561576999999999
71,Gaia DR3 6050891626167869312,372770.8472526866,192.52986136619572,-10000.0,1936.1715871371707,246.53868145042895,-23.593665404993235,1.0521955
960,Gaia DR3 6049042148825556352,374843.81226857397,0.00591207570107938,0.0,63403080.613487065,246.87550299694053,-25.07901487489994,1.0966871
344,Gaia DR3 6046082469683737344,380876.6960543192,0.011833418503575416,0.0,32186531.384759102,247.49841761867717,-24.641992295161263,1.0850478000000001
105,Gaia DR3 6049031870967858432,382526.17112504883,474.5091451652379,-10000.0,806.1513145164822,246.170431022336,-24.81098859968252,1.0786697
70,Gaia DR3 6049015313873042432,383508.86944217724,41.117223733582385,-10000.0,9327.207301910985,246.3112416125943,-24.935417444150094,1.1001457000000001
67,Gaia DR3 6049327506453602688,385160.6577035371,0.022194447778623214,0.0,17353919.392151225,246.01048017198258,-24.374825432004933,1.5125498
322,Gaia DR3 6050895783696207872,385191.3499898701,41.2326840319964,-10000.0,9341.893670830721,246.8290100768853,-23.52736119325985,1.6249772
145,Gaia DR3 6049327506452883200,385297.11622277,0.026863743694387553,0.0,14342644.14543485,246.0102088810712,-24.37492898925487,0.9012181999999999
509,Gaia DR3 6050896509547699200,386342.32854814734,47.195993567587955,-10000.0,8185.913662245041,246.85012753825862,-23.52440032061477,1.1394736
433,Gaia DR3 6050938668946530432,388144.3979409369,176.07999833714152,-10000.0,2204.3639346120067,246.5261429802125,-23.567753022954477,1.005778
229,Gaia DR3 6050898571128112640,389468.8811994808,88.89631345946748,-10000.0,4381.158970974204,246.71409664214173,-23.51818971198987,3.6704377999999998
166,Gaia DR3 6050898571131847808,393876.07367299765,153.30752551086988,-10000.0,2569.18942733226,246.71371520880257,-23.518006646165947,1.9335938999999998
343,Gaia DR3 6049227004219484032,395235.85093442653,104.37719668306033,-10000.0,3786.6110941315446,246.00981587708927,-24.559955855928372,1.0297858
1314,Gaia DR3 6049042904739666304,398345.0687281186,0.004583855228976966,0.0,86901756.01750451,246.71532293416362,-25.12765101627573,1.0294739
215,Gaia DR3 6049043832452569728,400633.50641389395,0.004304850414495223,0.0,93065604.57127321,246.62190934257808,-25.117918495958534,1.0681622
115,Gaia DR3 6050884930315861248,400850.10285217763,55.94265083604742,-10000.0,7165.37555624526,246.9588040283861,-23.515630900399774,1.0119401
84,Gaia DR3 6049018268806425216,402548.29293519503,0.010462900359256094,0.0,38473872.35978762,246.24913665379447,-24.933657096656248,1.2579931
120,Gaia DR3 6049016791341805056,402674.6876004914,0.018072159174525884,0.0,22281492.970031645,246.24880812781018,-24.933709754984392,1.4813153000000001
454,Gaia DR3 6046078724472240000,403187.3337578129,0.008477284039140923,0.0,47560908.88263682,247.4525199423484,-24.808839764727235,0.8817976999999999
110,Gaia DR3 6049438385329344384,409430.48704535764,152.89381698753868,-10000.0,2677.8747179732422,246.22154773830638,-23.684526813193965,1.1207643999999999
201,Gaia DR3 6049401689128245632,410379.3201515494,247.20681762356142,-10000.0,1660.0647348507266,246.03079943966355,-23.971899473261253,1.0396034
361,Gaia DR3 6050602695126225536,411257.1016624649,540.7073883811031,-10000.0,760.5908676295012,247.6275020149963,-24.227151537371522,1.1008973999999998
474,Gaia DR3 6049225423671709568,413270.94523914484,0.05410173606559562,0.0,7638774.192718598,246.01041016747644,-24.629990545613136,1.2677903999999998
438,Gaia DR3 6050947361960344960,413822.1935079728,204.55742437665725,-10000.0,2023.012338804142,246.6583215037688,-23.418874317966555,1.0207959999999998
1263,Gaia DR3 6050899361402977024,415824.90542797494,453.91581955896424,-10000.0,916.0837483743145,246.7656242918634,-23.454316410427236,1.2836165000000002
838,Gaia DR3 6046069030727803136,418019.89971762715,0.004156350747557203,0.0,100573778.56363745,247.3915111418132,-24.925232215421985,0.93362194
277,Gaia DR3 6049438144810558592,419961.30836042145,56.68572109490548,-10000.0,7408.590739408705,246.34347191509315,-23.58368874544204,1.0791732
193,Gaia DR3 6050939459221779968,421088.12799942575,75.22231700675599,-10000.0,5597.914884243812,246.39598707640542,-23.548719162780646,1.3416715
210,Gaia DR3 6049013561526378368,421608.9150916954,0.003873471736018585,0.0,108845228.21510334,246.258830281296,-24.992442746645217,1.0875376
453,Gaia DR3 6049013561522220032,421767.5679875124,0.00934046464541561,0.0,45154880.832884476,246.25838001738185,-24.99249752564436,1.1788545
206,Gaia DR3 6049018028292412800,422652.88837730576,130.74670070042205,-10000.0,3232.6084414605916,246.16047197786747,-24.905833330197517,0.9805332
199,Gaia DR3 6050941314646395008,422696.5894727236,51.78937987729659,-10000.0,8161.839173865551,246.47757737424038,-23.508360479580613,1.2280132
152,Gaia DR3 6049399593184026880,426028.05093091464,220.2057864903478,-10000.0,1934.6814528399714,245.95926848647883,-24.034841197608017,0.9723450000000001
194,Gaia DR3 6050939562299741952,426799.16803041054,56.94822100257878,-10000.0,7494.512743621682,246.405758635555,-23.53040704095213,1.0665101000000001
366,Gaia DR3 6049429554876067712,426895.62290578894,95.04804448192178,-10000.0,4491.366710726857,246.0231297313694,-23.856962605771624,0.95430446
122,Gaia DR3 6049429550581129472,427991.3036043626,418.094671830975,-10000.0,1023.6707914263699,246.0237347487013,-23.85828569802999,1.0210196
836,Gaia DR3 6049039331325673600,428106.82538066263,0.12210068014236025,0.0,3506178.875347149,246.77274262375875,-25.191725936898752,0.93357444
588,Gaia DR3 6050940661812621696,428146.62980023975,0.006482498300464369,0.0,66046547.17295796,246.53602394221545,-23.487239931936998,1.0976233
170,Gaia DR3 6046043540100285952,428463.38461419777,0.007303865060336987,0.0,58662554.83564879,247.10176815285058,-25.1361354763706,1.044956
1392,Gaia DR3 6046068382190966784,429308.03915529646,0.013454747425610224,0.0,31907550.961390544,247.4009827287537,-24.94812419141003,1.0119985
340,Gaia DR3 6049226042146798592,430313.77586537035,0.022769209292277992,0.0,18898933.65824118,245.97798605435432,-24.642358790422872,1.1249421999999998
213,Gaia DR3 6050901663508474624,431303.39271108434,92.95563114297626,-10000.0,4639.884506272579,246.75074565843903,-23.431178606837253,1.3084601
92,Gaia DR3 6047585570796345600,434098.3848927634,0.24234389408742887,0.0,1791249.523852895,247.64190620237602,-24.56567958046286,1.080778
116,Gaia DR3 6050644102907664640,434301.56251102424,0.014813415050196586,0.0,29318125.566545893,247.61140034623168,-23.98591139773159,1.1704245
86,Gaia DR3 6048948759059667712,435545.4741953073,0.0021775244538022724,0.0,200018637.4186439,246.64562127248539,-25.19480429120877,1.0875780000000002
406,Gaia DR3 6049430035912406400,435741.77064977254,67.672327204789,-10000.0,6438.994913402892,246.04473124800208,-23.82743992603981,1.1073325
73,Gaia DR3 6047584810585556480,438056.24473289866,0.009770994558419352,0.0,44832308.73928178,247.64846185558545,-24.57198475147837,3.3384983999999998
321,Gaia DR3 6050943066989367680,439421.89572524343,153.93718972988083,-10000.0,2854.5531881952174,246.43618691477943,-23.48473171527232,2.2209513
97,Gaia DR3 6047592511462006144,439731.3577575133,1374.3280427365385,-10000.0,319.96098753971995,247.6926063866971,-24.44710171989598,2.1402930000000002
582,Gaia DR3 6049342452939077888,441607.9030986599,774.3190807155477,-10000.0,570.3177334730927,245.8839712717401,-24.270345960386862,0.98144853
85,Gaia DR3 6046042371869008768,443252.30251800467,0.04942361733011821,0.0,8968431.014617208,247.23455380544286,-25.107284720643353,6.479805000000001
770,Gaia DR3 6050905271281078400,445705.3638362948,163.9003998565198,-10000.0,2719.367153627875,247.2334897115219,-23.51874762053357,0.9560773000000001
93,Gaia DR3 6049013114845616896,446345.5444587238,0.038485228006850634,0.0,11597840.719022665,246.2179615401038,-25.024194411365304,1.1819617
124,Gaia DR3 6049013114849777792,446441.8952105865,0.06747381400712837,0.0,6616520.820409255,246.2179638849089,-25.024449589583984,1.0812205
96,Gaia DR3 6049229512480391808,446887.01200580917,0.005599157154155235,0.0,79813264.69362737,245.9224810791744,-24.58573827906153,0.97263384
1304,Gaia DR3 6047584948024628480,447773.3444465645,0.14289463511234007,0.0,3133591.013368253,247.6760325263988,-24.54632275928336,2.5491173
306,Gaia DR3 6050942757755417600,449277.45378295146,58.35770496576866,-10000.0,7698.68270259236,246.34892666045457,-23.510805265388388,1.0148796
106,Gaia DR3 6049344858120765696,449549.26395426155,161.5149552120301,-10000.0,2783.329032064629,245.8776325645206,-24.22241119496476,0.9865719000000001
239,Gaia DR3 6050943135712538752,450293.4004480795,48.624825382004154,-10000.0,9260.565912792588,246.41943672361472,-23.469866037367034,1.0701034
218,Gaia DR3 6050944613181287680,450544.31824629765,56.21813413086775,-10000.0,8014.216857455552,246.44468326781586,-23.460340847324485,1.0496006000000002
235,Gaia DR3 6050644274706358272,456017.0346481554,0.008017182134707562,0.0,56879964.429645486,247.6453036135541,-23.95245659845991,1.0372661
789,Gaia DR3 6049399966845155840,457152.9050095983,197.97328000024336,-10000.0,2309.164676208003,245.90046800466416,-24.039228767542056,0.90154994
309,Gaia DR3 6049441718223356928,457472.4920161576,61.317507637425756,-10000.0,7460.715701643011,246.23260105385026,-23.563353248491048,1.0374377000000001
653,Gaia DR3 6049030668376813440,457870.27487377304,0.1773886053657936,0.0,2581170.7236189004,246.02999288890518,-24.856241445293247,1.0745215
129,Gaia DR3 6050943410590451456,464803.19176882866,286.32568623229935,-10000.0,1623.3373885699114,246.3963061379905,-23.447279000082965,3.3926047999999995
452,Gaia DR3 6049011568657487872,464893.18194818386,0.017277476132300174,0.0,26907470.65070852,246.100821067684,-24.966162385337444,1.0258468
177,Gaia DR3 6049011568661592192,465236.3058340563,0.00667956169372471,0.0,69650723.68013829,246.1002803034065,-24.966606891809587,0.9676896
345,Gaia DR3 6046055943965657856,466802.0082186343,0.005077475764344656,0.0,91935841.72210892,247.47740726056358,-24.97957834219173,0.77719903
338,Gaia DR3 6046055943965657728,466919.3109554519,0.015511122299592648,0.0,30102226.127616446,247.47702548356028,-24.980318623791074,1.8296631999999997
200,Gaia DR3 6050945025498155136,469011.7444195192,51.330299477152245,-10000.0,9137.132438283985,246.42869303711262,-23.42402763841521,1.0956606000000002
220,Gaia DR3 6050945403455274368,469714.2294410032,52.77662148101678,-10000.0,8900.043546932133,246.47970062108638,-23.40691911742309,1.0467223
1055,Gaia DR3 6050944166504697728,470345.78305604146,73.04285078528113,-10000.0,6439.313060749552,246.38556426439374,-23.440770562462802,1.7036518
241,Gaia DR3 6050944166501024256,470937.92806693545,872.418091658008,-10000.0,539.8076135398912,246.385395748692,-23.440953386555577,0.9741086999999999
307,Gaia DR3 6050945678333186048,472711.97825873655,73.55567857432125,-10000.0,6426.587143521551,246.41206843749524,-23.42330518780161,1.118376
123,Gaia DR3 6046039623090131584,473972.13842749887,0.005051120571352918,0.0,93835047.43790896,247.10134800878018,-25.23468548140577,1.0888618
95,Gaia DR3 6049006036743651456,474541.8196803923,0.0026336734490805067,0.0,180182482.32181892,246.22091654864303,-25.09908013407529,1.1462169
769,Gaia DR3 6050944200864440576,475173.465250798,173.7790747557412,-10000.0,2734.353752997523,246.3751766191214,-23.43737579622417,1.1736411
104,Gaia DR3 6049451442029316736,475619.06452427217,226.52679926734848,-10000.0,2099.614995058237,246.10935085102582,-23.62292823948148,1.0581498
139,Gaia DR3 6050945712692929920,476343.39679001167,98.83613248382423,-10000.0,4819.526875639041,246.38815947234463,-23.42525024520973,1.1649173000000002
266,Gaia DR3 6049430929265606528,477793.6055706734,344.95330265380795,-10000.0,1385.0964808711597,245.96866891614448,-23.799682418461607,1.0289513000000001
221,Gaia DR3 6050910871918784128,478019.8212123253,131.04187405633064,-10000.0,3647.84023927222,247.09546510346803,-23.39010710599629,1.0158968000000002
807,Gaia DR3 6048943948693323264,478168.5886331744,0.1024076831623102,0.0,4669264.784316086,246.71205704628662,-25.290532236845216,1.1003788
500,Gaia DR3 6050922588589568512,478904.99866935157,56.34242888666695,-10000.0,8499.89977593389,247.07074069348263,-23.375651808738667,1.0230451999999999
243,Gaia DR3 6050943891626803968,479413.6054912119,50.47972401624514,-10000.0,9497.151873035782,246.324268739062,-23.453690718216855,1.0311325999999998
176,Gaia DR3 6050943960346284672,479968.56748162716,105.51423061923353,-10000.0,4548.85151192238,246.31260897949448,-23.453860492474565,1.0365893
1406,Gaia DR3 6050945850131888128,480642.0215260454,149.8145911368418,-10000.0,3208.2457247907396,246.4178945149473,-23.39800043666823,1.049771
171,Gaia DR3 6050945747053100928,480676.17304391024,288.30038547855605,-10000.0,1667.2755128163476,246.39548002272002,-23.40651444624936,1.2592157
369,Gaia DR3 6046055669084811264,481483.6907568419,0.006400182453794313,0.0,75229682.00248681,247.49985644670917,-24.999360088667732,0.9856961
558,Gaia DR3 6046055669087742208,481528.0316261147,0.004828835669006724,0.0,99719283.20459151,247.49924882820838,-25.00012240516553,1.217211
312,Gaia DR3 6050626201483958400,482716.1882562862,0.006891556564363117,0.0,70044580.45842019,247.75996529043346,-24.145473253344985,0.9927173
101,Gaia DR3 6048958689024157568,483382.0227988174,0.002536938222808914,0.0,190537561.55859947,246.2686638312823,-25.153328213537268,1.2726891000000002
163,Gaia DR3 6048957623872248576,483563.0701780611,0.002776968296511614,0.0,174133450.05973086,246.32198431091788,-25.18500384450933,1.1860043
119,Gaia DR3 6049011053265500928,485724.74154816923,113.09334234197317,-10000.0,4294.901286756812,246.08928415611626,-25.0260900283958,1.2038395
418,Gaia DR3 6046062364938324608,488413.9548831397,0.005526491169166405,0.0,88376863.35375257,247.59748817148483,-24.904587942091602,1.1421286
402,Gaia DR3 6049011053265501056,489406.7510228163,0.0032538633166793434,0.0,150407900.82180503,246.08877590983425,-25.02549652631011,0.9861934000000001
230,Gaia DR3 6049407152326471424,491111.0566401546,246.79884234311388,-10000.0,1989.9244744324365,245.89815019496498,-23.859631319431664,1.264322
596,Gaia DR3 6045941560397811328,491664.28856035776,0.14111742897993498,0.0,3484079.125550579,246.76168273386887,-25.320880396991292,1.571202
94,Gaia DR3 6050627747672189312,493821.9391555852,0.015996561670029392,0.0,30870505.133662127,247.76812916002152,-24.076034995538066,5.49845
542,Gaia DR3 6050627782031927296,494329.0308093922,61.66171209700979,-10000.0,8016.7905495664,247.77148178213199,-24.07798090425068,1.300897
898,Gaia DR3 6049445738310911104,494389.1239659829,547.8453712954569,-10000.0,902.4245706355623,246.0348093242221,-23.63092168852057,0.9823596
153,Gaia DR3 6050973647160760576,497811.74017408787,2630.2535667850098,-10000.0,189.26378295251934,246.79002193579547,-23.247012886501054,1.3399683999999998
389,Gaia DR3 6049453984649963392,499956.8969752798,101.15943889240344,-10000.0,4942.266410819564,246.16232755876132,-23.50601878379224,1.0700457
375,Gaia DR3 6050629328220154880,501279.57653353555,0.008749928587792402,0.0,57289562.02372937,247.77703722245042,-24.050162879960553,1.9246400000000001
269,Gaia DR3 6048958173628081408,502073.7215480297,0.012721737287150951,0.0,39465814.31571676,246.2344953418769,-25.17663629329,1.0495461000000001
1261,Gaia DR3 6048954187895505536,502896.9330042498,0.11089648661810182,0.0,4534831.971152467,246.3461694507972,-25.241693554040022,1.0154474
219,Gaia DR3 6050723199026338560,504139.4436077909,1017.832032467582,-10000.0,495.3071111208595,247.46154221995403,-23.477629879300746,1.1502522
167,Gaia DR3 6050706397113364096,506788.3000134218,0.014821991230484426,0.0,34191647.541330956,247.55596208114446,-23.62582031784772,1.1207415
385,Gaia DR3 6050706186659517696,509199.1003693553,0.07809114890036456,0.0,6520573.810727712,247.5627400864632,-23.625991322043944,1.1611145
623,Gaia DR3 6046022443220895488,509744.57865591027,62.22978111638146,-10000.0,8191.328484710423,247.27632951823787,-25.359308801082012,0.90156496
233,Gaia DR3 6050722614909898880,509870.73622715357,0.009000674501768164,0.0,56648058.55683266,247.45128433544517,-23.51773624092941,0.95482326
232,Gaia DR3 6049443676728549248,510681.3399757273,63.615299513172,-10000.0,8027.649698795918,245.95558523804073,-23.690933857562122,1.1370783000000002
189,Gaia DR3 6049390964592762752,510689.1224955696,505.5692745210559,-10000.0,1010.1268970100367,245.71122359652242,-24.22982785400039,1.0251198000000001
131,Gaia DR3 6050953649792653312,510757.1996686731,101.06289123993602,-10000.0,5053.855014458979,246.6092037545169,-23.284371415899606,1.0327165
144,Gaia DR3 6049216730657682816,515592.35365331866,84.41981782420044,-10000.0,6107.480055536379,245.86124889429672,-24.808510630823108,0.9901882
1069,Gaia DR3 6050626678224021248,515701.0017172544,0.020781550795860453,0.0,24815328.114010558,247.82223753999847,-24.11352599385946,1.2029413999999998
292,Gaia DR3 6048942746100954368,516156.53233381564,0.00515152339116554,0.0,100194931.31274213,246.5767395524241,-25.34878305376309,1.0810252
335,Gaia DR3 6048942746105414272,516305.2697984898,0.004946938273104096,0.0,104368650.12154669,246.57658715036217,-25.349060483899546,1.1757579
128,Gaia DR3 6046026394590627840,517647.3871244476,0.006452721167672056,0.0,80221564.464593,247.28758210463675,-25.250909306939374,1.0548661
236,Gaia DR3 6050956604730019072,517846.4325287768,48.98391901901756,-10000.0,10571.764017650929,246.3203807960717,-23.367666597162625,1.1826569
187,Gaia DR3 6048956764878770816,518449.7135201679,0.00786393955799805,0.0,65927479.43909064,246.29567651664132,-25.251517038332057,1.054777
114,Gaia DR3 6048956764878771456,518730.5207872587,0.004682096795685768,0.0,110790217.16621351,246.29464210130595,-25.251612534233605,1.0014565999999998
716,Gaia DR3 6047588594453743360,518972.24619990133,0.008218280101684804,0.0,63148522.534965485,247.8338046661961,-24.501515366908322,2.8414787999999995
999,Gaia DR3 6047588590158181120,519005.89273763204,0.01235637213353839,0.0,42003096.63132562,247.83408543611316,-24.50029761181943,3.712875
168,Gaia DR3 6050958082198770048,520705.9545086903,66.21114037944366,-10000.0,7864.325422045623,246.3201964721304,-23.35976649963757,1.0993043
125,Gaia DR3 6047568287848196480,522165.30916145485,0.005867824424154884,0.0,88987889.10792264,247.78349193978303,-24.706100332366162,1.7421528000000002
138,Gaia DR3 6050951072812273664,524018.36669563415,48.01586183136397,-10000.0,10913.442906346945,246.69759228795633,-23.24795113267228,1.4612473
268,Gaia DR3 6050954852383505536,528225.6861669032,65.63773791283214,-10000.0,8047.591263251555,246.5746931466596,-23.221975159363733,0.97778875
387,Gaia DR3 6050964507469988096,528324.4347249955,70.18921144779621,-10000.0,7527.14589360989,246.47687760887212,-23.279300706395198,1.1054979999999999
216,Gaia DR3 6049240404516007424,528491.5398516811,0.22679609771467796,0.0,2330249.7052508933,245.7517343210133,-24.59244804458552,1.4766705
238,Gaia DR3 6050957498083223936,532586.2862392503,51.17500168248516,-10000.0,10407.157180837574,246.25986395660163,-23.362555070067764,1.071552
342,Gaia DR3 6046049376957458688,533564.3661953879,0.009622650722918237,0.0,55448792.80764076,247.4965300237856,-25.147928760862914,2.6031332000000003
611,Gaia DR3 6049302389482823424,534462.8454138568,704.4353627701465,-10000.0,758.7109813909913,245.2058916157648,-24.388843661445232,1.0763581
109,Gaia DR3 6047593473536598016,535170.1265437006,0.013568870266264313,0.0,39441023.168617845,247.87864239447117,-24.411187646073714,5.4452934
328,Gaia DR3 6049444638801226368,538509.2352208463,72.40937106045831,-10000.0,7437.010256189315,245.89492921807582,-23.675096511494445,1.0455872
113,Gaia DR3 6049028439293192448,539000.2196241933,181.60277098054533,-10000.0,2968.0175952928334,245.83729271425918,-24.870235574546342,1.0102043
175,Gaia DR3 6050959108694352512,542252.5675564221,79.52621232002711,-10000.0,6818.538840681922,246.29372986599373,-23.320850402305656,1.3495826000000002
231,Gaia DR3 6050628121333791232,543405.4315448548,0.05781433413649921,0.0,9399147.108775457,247.87177439912068,-24.07545283328351,1.023763
1253,Gaia DR3 6045936853116900224,545115.0050983864,0.006617727440482552,0.0,82371933.56797385,246.88739774144182,-25.42615432813653,1.1790466
234,Gaia DR3 6050725909148381440,545170.8494985305,146.08789322751696,-10000.0,3731.8003391936295,247.49042455856855,-23.398946775591067,2.5186565
141,Gaia DR3 6050959112987312000,545335.3841191921,399.27237839236875,-10000.0,1365.8229660537295,246.29387306520655,-23.32066537588665,1.0614518999999998
190,Gaia DR3 6050960487380467840,546564.8117110877,93.66741354708599,-10000.0,5835.164984419403,246.22877968064492,-23.347049426881515,1.0826423
148,Gaia DR3 6050960624819421568,547746.4694858122,643.7604319540085,-10000.0,850.8545140359672,246.25174966581872,-23.331415498071877,1.2000488999999999
117,Gaia DR3 6050628434866951040,549788.8586633317,382.54850912503036,-10000.0,1437.1742290169043,247.89096128254818,-24.079741900675074,1.7475764999999999
481,Gaia DR3 6050720553325583872,550305.4076712327,73.509839649921,-10000.0,7486.146212425102,247.58348090249203,-23.519105293606163,1.1256765
517,Gaia DR3 6050915098166270720,551239.396897298,1649.9587934540818,-10000.0,334.09282649011743,247.38801169296048,-23.304521473768197,1.2074288999999998
1218,Gaia DR3 6047564778858113664,552970.5679060521,0.10425827946287002,0.0,5303852.804351946,247.78973394249118,-24.84349820705587,2.0430372
691,Gaia DR3 6045936097202778240,553595.0536099274,0.004132515076365797,0.0,133960806.7677682,246.90261037437057,-25.44209719914491,2.6181137999999997
851,Gaia DR3 6046049999730869504,557000.231147728,0.22883404418878697,0.0,2434079.3919990575,247.5761609562386,-25.14036357850112,2.3807592
146,Gaia DR3 6050978698041931776,558508.0515838941,40.711528496563,-10000.0,13718.670661826052,246.65262034553186,-23.182559347837387,1.0230095
209,Gaia DR3 6048935358761628288,559933.7137813648,0.0021149596722679505,0.0,264749120.80991453,246.6167981944298,-25.44669847697409,1.0188653
143,Gaia DR3 6049456183673228416,560260.8474372355,90.95534907077989,-10000.0,6159.735003614248,245.98244785185403,-23.51111054181477,1.0575633999999998
121,Gaia DR3 6049246864148370176,560645.0321087097,0.0051762915975793215,0.0,108310171.77836229,245.6530122161128,-24.383088583409535,1.1365218000000001
149,Gaia DR3 6049456183673228672,561146.6114801923,70.70776688228517,-10000.0,7936.138223886966,245.9795217181807,-23.51118214302151,1.1143038
261,Gaia DR3 6050978182646139392,562355.2324299602,50.78257839690704,-10000.0,11073.78258808952,246.75987761169895,-23.166556460663863,1.173594
140,Gaia DR3 6048939344491326464,564345.6079040399,0.003967472638819645,0.0,142243100.14950404,246.43201577700447,-25.41123956339633,0.9794857
147,Gaia DR3 6045932936106756864,565003.0889687026,0.002860208893979693,0.0,197539099.38464585,246.615604964116,-25.45695879562173,1.2838321000000001
492,Gaia DR3 6046050515126945792,565425.355274812,0.007388635645743841,0.0,76526355.11950305,247.64439829721854,-25.09498785695255,1.0781755
1381,Gaia DR3 6049459757084212736,572298.3864437338,197.21878969562604,-4124.669440511059,2901.8451402474375,246.0972628023891,-23.370348169185252,1.0769733999999997
371,Gaia DR3 6049394507942713344,574054.3204399637,96.49959557416996,-10000.0,5948.774365574863,245.6266333099379,-24.18872949208872,1.4088517
154,Gaia DR3 6048951366100474368,574734.3461483386,0.0027576883534135353,0.0,208411637.75338072,246.24640434634347,-25.355106529178535,1.374271
179,Gaia DR3 6049300671498698624,576333.1413915777,67.61262454902456,-10000.0,8524.046289220589,245.62498132055583,-24.189826809848647,1.0802618
290,Gaia DR3 6049215936086478592,577105.4700494087,0.009444370206485041,0.0,61105765.38530175,245.7293076663421,-24.81998121591711,0.97001344
676,Gaia DR3 6046017186180545536,577311.0633629472,193.4252965486404,-10000.0,2984.6719827453985,247.10458153321392,-25.454891417694736,1.0615358
392,Gaia DR3 6050634482180904704,578330.3342467924,0.06804361828643471,0.0,8499405.951815605,247.93574961795696,-24.037085113711463,1.1651615
267,Gaia DR3 6049407594707216768,578370.2600178482,1478.6020740743322,-10000.0,391.16018444646954,245.60498028824063,-24.087765541614477,1.0914248
444,Gaia DR3 6049407594709184256,578447.526293509,512.124584093475,-10000.0,1129.5054841341662,245.60495850009391,-24.087225277237486,1.0745269
165,Gaia DR3 6050623933739317504,579223.7029710852,0.06653338153265645,0.0,8705760.7719335,247.96034390690482,-24.153948109306175,1.0340209999999999
437,Gaia DR3 6048954737654208384,581311.5635408784,0.009168666516311057,0.0,63401974.81353751,246.17188553400482,-25.32795055704586,1.7500275
205,Gaia DR3 6050704640470196096,581629.7993352013,0.030064628963940233,0.0,19345982.950024527,247.7287931098637,-23.594815529339385,1.0513834
161,Gaia DR3 6048950545766082688,581727.8410114491,0.007790459127136737,0.0,74671830.18586148,246.26659274937225,-25.381434700703984,1.011965
486,Gaia DR3 6046020961456321152,583899.5678693025,824.383858652637,-10000.0,708.2860268802701,247.3390778549749,-25.42544608478557,1.0510739
310,Gaia DR3 6049459550927597184,584837.8629953122,55.674109943972994,-10000.0,10504.664799919696,246.05632862090096,-23.374215248593664,1.0019666999999999
173,Gaia DR3 6049423748080115072,584843.046387339,99.07135113648437,-10000.0,5903.250936606664,245.7668114537444,-23.712698486190934,1.0954366000000002
262,Gaia DR3 6050931036786113536,585272.1588584689,122.28025258660156,-10000.0,4786.317876175192,247.17497305252556,-23.18822074583659,0.8968171
1110,Gaia DR3 6049424675793253248,585543.2931528746,142.95231121760438,-10000.0,4096.074335318377,245.75923119848736,-23.68295902119532,0.9565370999999999
191,Gaia DR3 6049300293541570560,587421.644816749,76.04419901784944,-10000.0,7724.739722472016,245.59914583191681,-24.235955447481942,1.0969013
226,Gaia DR3 6049408183118591360,587844.7086665176,85.211166496035,-10000.0,6898.681626355518,245.6131160802143,-24.05304340016995,1.0996466999999999
737,Gaia DR3 6050968080882795264,589484.3818493079,43.9631155672352,-10000.0,13408.612520825036,246.49207748973316,-23.135643761446854,1.1343087
217,Gaia DR3 6045932347688546176,594440.5818981458,0.004651057459144527,0.0,127807619.47574,246.56835463220628,-25.50963143878794,1.0153347
443,Gaia DR3 6046009764477230848,594539.3375595956,0.00455421620997733,0.0,130547016.24773215,247.74200891948448,-25.07154136485019,1.2010161
754,Gaia DR3 6050919079597370624,594950.6670894304,966.3723975377682,-10000.0,615.6536223564666,247.35146087300214,-23.23056769658407,1.0975362
917,Gaia DR3 6047564611356188288,596057.9297990848,0.011543038906761581,0.0,51637868.90209052,247.93912992425288,-24.71877397088643,1.0212725
305,Gaia DR3 6049448379716639488,598323.329724456,0.04061909276318174,0.0,14730100.773368148,245.7716809176845,-23.65592061573949,1.020469
728,Gaia DR3 6048980644892815232,599958.7831212481,0.0249828707912387,0.0,24014805.509527314,245.98297805642463,-25.23484924239432,1.0300736
1418,Gaia DR3 6049232089460778880,601947.1155216469,176.52384268084933,-10000.0,3410.0045998316054,245.62742888643163,-24.73048915863253,1.6434348
604,Gaia DR3 6050985123313143680,603355.5292598942,150.18169694710923,-10000.0,4017.503740634806,247.11152039957696,-22.966679059673094,1.0037503
250,Gaia DR3 6049192124788179200,608422.3580710178,1796.8397519816479,-10000.0,338.6069110503695,245.4948759286609,-24.99842771786955,1.0424533
512,Gaia DR3 6047513342330957312,611683.869742257,0.2495206457337841,0.0,2451435.904004786,247.868486580003,-24.947985610893173,1.2178783000000002
157,Gaia DR3 6046002823810055936,612196.7095769932,0.06573165048918654,0.0,9313575.804363914,247.69621730521587,-25.17909689692809,1.7712183000000001
151,Gaia DR3 6049313453321383040,616714.053737005,102.61495701151722,-10000.0,6009.982089334079,245.5416377737741,-24.153431256992878,1.2673789
183,Gaia DR3 6049313453321383168,617809.8140425506,63.119760810764,-10000.0,9787.898529824493,245.54224090773297,-24.151587583065343,1.1335441000000002
475,Gaia DR3 6050637879499111296,619337.0571551687,0.03801207272302756,0.0,16293167.21737136,247.98100414207968,-23.898027704457327,1.0501428999999998
1183,Gaia DR3 6045975851415421184,619343.8480720047,0.0059399520170427675,0.0,104267483.35592581,247.45462724804386,-25.39369254205171,1.4881591
192,Gaia DR3 6048930170437046400,620170.1790999746,368.33775281929144,-10000.0,1683.6997412107075,245.99665033472215,-25.385650507932585,1.1074655
396,Gaia DR3 6047600620362095360,620965.430999821,235.12712238700948,-10000.0,2640.977462301171,248.1788171817741,-24.448624100659128,1.0635421
284,Gaia DR3 6049422476769797120,621403.8145534544,0.005222216500287818,0.0,118992350.18678491,245.65637457161858,-23.764126931350606,1.0322365
359,Gaia DR3 6049414088698236032,628766.3207275402,819.7754065299208,-10000.0,766.9982725989365,245.56066537433517,-23.950449063529447,1.1421207
397,Gaia DR3 6046012856853873792,629326.4341976201,0.005925364333582029,0.0,106208901.05118258,247.22855770253017,-25.525280796047696,1.0190976
733,Gaia DR3 6045973583669596800,632581.166982848,0.014839710440783856,0.0,42627595.026674524,247.44084189559482,-25.43337224991765,3.34785
203,Gaia DR3 6049286687085135360,633880.1078935212,58.657804227473484,-10000.0,10806.407028728012,245.49029810367063,-24.495532891368505,1.0049415000000002
384,Gaia DR3 6050633657547182208,635680.2085002408,233.84806101570612,-10000.0,2718.3471427524305,248.04542700971524,-23.985712109458788,1.0516697
404,Gaia DR3 6049297922719620992,637868.4281211641,0.007939994400039813,0.0,80336130.73051609,245.49405666601737,-24.31682228048477,1.2884252
413,Gaia DR3 6049297888359883008,638269.0146761223,248.5702920695214,-10000.0,2567.7606497626352,245.47726942531224,-24.32471444139873,0.99198395
337,Gaia DR3 6048913295511947520,644330.750389171,0.039377238864776114,0.0,16363025.162882619,246.31060772265087,-25.54037572025284,1.2644478000000001
225,Gaia DR3 6050211681303674368,645310.9111945411,244.71667088566474,-10000.0,2636.9716000919284,245.96480760444058,-23.290968057262482,1.0089390999999999
654,Gaia DR3 6050176604308499840,651301.9220003953,129.24081433654274,-10000.0,5039.444585240749,245.6483507189837,-23.626141349493466,0.957075
172,Gaia DR3 6050172756017616256,655519.8994048358,209.3436795430638,-10000.0,3131.309723969907,245.56061172477237,-23.78663045371781,0.93477106
204,Gaia DR3 6051000310318505344,656946.1589961743,1639.5421716575734,-10000.0,400.68878394997506,246.86643812506333,-22.908472117383326,1.0730375
211,Gaia DR3 6051721967904096640,658563.0291721844,144.59878724228588,-10000.0,4554.415992913646,246.20672862056458,-23.09378912230412,1.1115696000000002
212,Gaia DR3 6050205707007205376,659237.7880882456,226.41949127553505,-10000.0,2911.577021812155,245.75865045976528,-23.457787113943624,0.94872326
555,Gaia DR3 6050200518686405504,660253.9075824055,234.20756933725775,-10000.0,2819.0972198325626,245.6683596663969,-23.56409689415037,1.0055454
1308,Gaia DR3 6047603506578492544,660517.466781139,0.01452234068008196,0.0,45482851.65125401,248.13668704107099,-24.371322292305397,1.0510712
188,Gaia DR3 6048929002210154880,660589.5683512056,0.009435067853384542,0.0,70014289.09853989,246.04745227599895,-25.4399013228475,1.007663
276,Gaia DR3 6049311666614988928,662166.2680532024,92.93089077278815,-10000.0,7125.36232620614,245.44541951465263,-24.203136351964087,1.0796199
938,Gaia DR3 6050214881057133312,664055.7660225572,226.26281094294498,-10000.0,2934.8869275296292,245.91796168810987,-23.27027873982625,1.059142
286,Gaia DR3 6050996118429316352,664763.7054440046,49.03354583496067,-10000.0,13557.324768669523,246.5831924066568,-22.969562427843886,1.1013903999999999
275,Gaia DR3 6050173198398288256,664879.2478152193,0.20883302632030337,0.0,3183783.999736912,245.5718223158869,-23.735635095395374,1.0478101
626,Gaia DR3 6047569834036585728,665069.5153107159,0.005318276535568896,0.0,125053579.08012082,248.09135702867718,-24.704229310857365,1.2950701999999998
278,Gaia DR3 6050205878805898240,666673.3111593501,67.45528377980811,-10000.0,9883.188889035708,245.74918320765667,-23.44315110042516,0.9661484
1296,Gaia DR3 6050747010325762944,671242.6207039102,135.4537030643213,-10000.0,4955.513253005458,248.09168100033887,-23.679302693725454,1.0587955
249,Gaia DR3 6050997733337308160,675689.0808290975,86.82224886644192,-10000.0,7782.441593611627,246.62208216125853,-22.94241649357169,1.0365314
530,Gaia DR3 6045963481908398848,681245.2778008477,0.23735060881915862,0.0,2870206.574106156,247.38962433772969,-25.572395084372054,1.0633662
196,Gaia DR3 6051725330858968704,682304.9763226025,229.18203511617864,-10000.0,2977.131152434018,246.2001816131924,-23.04583128423266,1.1068187
615,Gaia DR3 6045914377549499648,682594.33323894,0.029630830065250784,0.0,23036625.424795125,246.75898559587063,-25.70969943074829,1.0124094000000001
767,Gaia DR3 6048982118067961088,683362.3608105803,0.047526899850925286,0.0,14378433.32836859,245.79703046155518,-25.29208827758577,1.2036513999999998
372,Gaia DR3 6050206772159097600,683383.7047950975,666.0114700379918,-10000.0,1026.0839873465163,245.6951331018874,-23.425868886682107,2.1340325
228,Gaia DR3 6048982328524443136,683406.4114958972,0.004283682111895099,0.0,159537144.36423448,245.7816937822536,-25.276251519508214,1.1480446000000002
271,Gaia DR3 6048982053647568128,683582.4076199038,0.007910986728696931,0.0,86409247.17269763,245.7976722557385,-25.29338640808993,1.0183674999999999
1065,Gaia DR3 6047508639342384000,685370.585386575,0.02382117847064346,0.0,28771481.068042293,247.97807829398067,-25.05679306476634,5.3949394
819,Gaia DR3 6047508570622891392,686649.2523947613,0.008559432215842329,0.0,80221355.23473954,247.97676294757875,-25.063812784077026,1.0722553
325,Gaia DR3 6050206772159097088,688594.4182901866,99.00151343130601,-10000.0,6955.392846271792,245.69669608090183,-23.42918660918351,0.9943978000000001
195,Gaia DR3 6050805662399213952,689841.6349287585,79.26428265440194,-10000.0,8703.057819074935,247.8639409743861,-23.35860960171931,0.97978574
329,Gaia DR3 6050206772159885952,691603.2261308036,428.30207970333106,-10000.0,1614.7557037543488,245.6947994103321,-23.425926883970746,0.83630705
197,Gaia DR3 6048976762246802944,691758.3004129017,0.0026443123535594437,0.0,261602340.38983437,245.88471607140218,-25.39694995845366,1.0754291
518,Gaia DR3 6051718188331124352,691962.867525645,100.15306583782977,-10000.0,6909.053274975004,246.02380312682786,-23.13074913262947,1.1018053
383,Gaia DR3 6047523959490195328,700128.34926034,2418.4480918825607,-10000.0,289.4948837687677,248.1644223936969,-24.741762208654947,1.0837419
301,Gaia DR3 6045991725614509312,701615.0209298612,31.955219112894508,-5072.855363248352,21956.194963055248,247.8859260206411,-25.26859374406241,1.3618598
356,Gaia DR3 6045982792082523136,704637.6684327563,0.005266757058511615,0.0,133789666.12746836,247.68621172757219,-25.442864057745123,1.1077586000000001
207,Gaia DR3 6050204641855013376,705344.9996837777,80.5754823223037,-10000.0,8753.841483224167,245.6039781682235,-23.49871178330025,1.018182
480,Gaia DR3 6047507986507354752,705514.1769664157,0.005081343416538591,0.0,138844025.9066394,248.03318342839944,-25.044802236461692,1.0181293
364,Gaia DR3 6049317645209483008,705624.1201227286,64.63381861052714,-10000.0,10917.258724487634,245.37162789140461,-24.088680764977408,1.1644527
1095,Gaia DR3 6045962790418839424,706536.8830182141,0.015108565740103209,0.0,46763994.3573749,247.390417324664,-25.628849459444556,0.8897158000000002
978,Gaia DR3 6049208896638812672,707131.3929885386,0.009934782762615314,0.0,71177338.23526378,245.42188108263562,-24.760216030332746,1.6044948
1099,Gaia DR3 6049187559240082432,708608.7720997722,105.33702551856261,-10000.0,6727.06266966785,245.5747635069363,-25.10018418556049,0.992775
368,Gaia DR3 6051726499090111616,713404.2466623681,64.94121122334622,-10000.0,10985.385600660014,246.14669519693962,-23.00076171404875,1.0486617
1009,Gaia DR3 6048974868162827776,717405.4363540212,0.044377949331878046,0.0,16165808.631420624,245.78315199824615,-25.375870242249466,1.06722
208,Gaia DR3 6050217389318256768,721210.6657368004,233.38114574814915,-10000.0,3090.2696249297164,245.64309696159438,-23.38956448623016,0.99823725
854,Gaia DR3 6050999416964505344,721489.4752018185,0.00903677713769845,0.0,79839246.24986078,246.63293578067345,-22.86002342617628,0.95411545
442,Gaia DR3 6050829679854546432,723039.0699774724,3035.5110891341933,-10000.0,238.19351955775656,247.7737250198561,-23.12852244434871,1.0315434
800,Gaia DR3 6051080712106067200,726223.3030316988,56.26423549940561,-10000.0,12907.369958654655,247.12623258319684,-22.860065023477837,0.9976459000000001
958,Gaia DR3 6048975559653742208,728113.4469906853,0.16396683146584445,0.0,4440614.241803879,245.729102176591,-25.352933897203123,1.0397013000000002
263,Gaia DR3 6045985231623945088,728664.4432018306,0.007580862774803234,0.0,96118933.27283497,247.8684949708973,-25.342051916396716,1.0139127000000001
1374,Gaia DR3 6045867961841264512,729344.3497182133,0.0030244959364910846,0.0,241145752.89010748,247.11208552742144,-25.770565583303203,1.0912558
1250,Gaia DR3 6050177459004435072,730151.3854945437,377.8574645067085,-10000.0,1932.3460671810562,245.45198350247082,-23.674369575481983,0.9411152
270,Gaia DR3 6051732000945974912,733541.8114293119,66.68202033407444,-10000.0,11000.59367959001,246.00911839170865,-23.032288045068164,1.1254989
1178,Gaia DR3 6051730076800626432,733821.5252954,172.92514384161595,-10000.0,4243.579094359552,245.91047244673126,-23.095881447052,0.95117855
644,Gaia DR3 6050180894977922560,736100.8013821016,198.03913482851803,-10000.0,3716.946158240344,245.51497283459014,-23.529511588644038,0.9997461
451,Gaia DR3 6050220683555127680,737002.4616439426,311.4156652911839,-10000.0,2366.6197426350436,245.6872510097924,-23.287110347239903,0.9708618
394,Gaia DR3 6048993461079183488,740343.3941697064,0.003936299427980469,0.0,188081066.4217031,245.5638607308254,-25.193195123916727,1.0397285
620,Gaia DR3 6048904675515639680,741065.9099769654,41.97734604603887,-10000.0,17653.94861228715,246.10627337553547,-25.707246740314154,1.2145351
751,Gaia DR3 6051738701094968960,748307.8348785145,98.43155518419574,-10000.0,7602.316487616194,246.07447280595227,-22.951924706014104,1.0846153
559,Gaia DR3 6051728977289000064,748332.0787786206,107.15411757360265,-10000.0,6983.698767008201,246.21582939465287,-22.895348085400876,1.1411753
994,Gaia DR3 6045948191826239744,748863.8402072979,0.0047187198958561554,0.0,158700634.22601724,247.38610838357633,-25.72486837372402,1.2496528999999998
300,Gaia DR3 6049210335449828480,749223.8935773195,1805.445820933054,-10000.0,414.9799926923981,245.3272381057769,-24.795615063257408,1.1229668
381,Gaia DR3 6050192925184232576,752782.6290144797,274.47990163259385,-10000.0,2742.5783255421006,245.48913611934466,-23.49188238372824,1.0705433000000002
347,Gaia DR3 6050191241557405824,753477.8940512072,2872.979003149801,-10000.0,262.26362713585064,245.44229839058917,-23.548961070110828,0.97392946
447,Gaia DR3 6051003608852441856,754851.4437324748,128.3746161904392,-10000.0,5880.06777455661,246.91468503602687,-22.779224952316355,1.0115132
214,Gaia DR3 6050218523189626624,755238.1187631075,96.02668993004002,-10000.0,7864.877143149827,245.57718472995782,-23.36348951961629,2.6525084999999997
326,Gaia DR3 6045861811448120320,757567.6977836248,0.007169302193268569,0.0,105668261.33998415,246.91697011959837,-25.85775532121315,1.0761763999999998
323,Gaia DR3 6051008041258840832,757920.4082673505,1371.608701000458,-10000.0,552.5777196619704,246.76965567955008,-22.719791643581924,1.145598
463,Gaia DR3 6049196625913294720,760267.6498815975,329.2142185193079,-10000.0,2309.340262704993,245.20008671355583,-25.082003454316126,1.0468482
846,Gaia DR3 6050070531500394240,760278.201834077,836.3170340944539,-10000.0,909.0789387750423,245.25923887194438,-23.97779847745207,1.1469281999999998
222,Gaia DR3 6049310223505995648,763902.1496890049,140.81586423051192,-10000.0,5424.830177078037,245.21904615385742,-24.18296433696868,0.9964511
804,Gaia DR3 6045947710789545600,765386.9384365022,0.006480755704394951,0.0,118101495.15703115,247.38249922152906,-25.762799545276014,1.3718448
258,Gaia DR3 6051097681519794944,765479.702131802,42.96451382678684,-10000.0,17816.556826823737,246.91481096719681,-22.75653745615561,1.1949329
227,Gaia DR3 6051733306616059136,765974.9501565724,116.3964272739354,-10000.0,6580.742795084887,245.96042704642872,-22.977357601880847,1.084065
287,Gaia DR3 6051765398610275328,766259.9263481636,2979.866904858252,-10000.0,257.14568831879205,246.30239928491474,-22.780325280546194,1.2260137
251,Gaia DR3 6050172068822858624,769102.3420389974,73.9667411987755,-10000.0,10397.948180144102,245.32990811641633,-23.70809199069408,0.93914837
646,Gaia DR3 6050828988364222848,771392.2236754842,0.02719883710781968,0.0,28361220.761666626,247.82616261118062,-23.13752426130661,1.1175114
1071,Gaia DR3 6049198691796512768,773249.1982548201,990.5245111829585,-10000.0,780.6462026177909,245.33738611797818,-24.98847920654641,1.0198224
1264,Gaia DR3 6050072661804674048,774192.4291507752,62.813957534539625,-10000.0,12325.165608695625,245.09969650620513,-23.99359123702076,1.0913122
561,Gaia DR3 6050191963111385984,774444.6145577541,101.4541728185199,-10000.0,7633.442696763908,245.4070209620153,-23.54176092272075,1.0171620000000001
543,Gaia DR3 6050232851200327680,777515.4976294907,200.32876788208662,-10000.0,3881.197422864078,245.8070042220393,-23.06633418204625,1.0345731
245,Gaia DR3 6050183716774345472,777908.1050347852,67.37659939556808,-10000.0,11545.671820978765,245.31037013587243,-23.705691424547076,1.4656409
887,Gaia DR3 6050221370749835264,778023.3703334269,1216.8454067577763,-10000.0,639.3773325786972,245.46338989129612,-23.354741054062494,2.9375677000000002
247,Gaia DR3 6051739903685831040,779093.1594947659,62.13904579604492,-10000.0,12537.900276935929,246.0515041738326,-22.898645183886646,1.0773106000000001
725,Gaia DR3 6051097032983348096,779432.3130489478,0.022592457927039993,0.0,34499668.67553959,247.0211733208617,-22.749842228740736,1.0799415
595,Gaia DR3 6050218248311414400,779703.1016095255,0.00805383887703732,0.0,96811360.8322329,245.50994077523342,-23.385137809025235,1.1710011999999999
272,Gaia DR3 6050218248308708608,779837.6039941948,0.00463358553405696,0.0,168301113.3089851,245.5098899428622,-23.384742688755995,1.14628
793,Gaia DR3 6048968481549324800,779987.2596451718,0.0038641944968589395,0.0,201849896.60308108,245.77540845486286,-25.53973136515282,1.0590988000000001
673,Gaia DR3 6050232400229317248,782310.7833113038,90.13064771928485,-10000.0,8679.742164372756,245.7156782597329,-23.11886707467637,1.3796708999999998
244,Gaia DR3 6048904194480400768,784977.4041021843,0.008617335835649971,0.0,91092817.90489446,246.06458913714488,-25.74303687750934,2.4639485
524,Gaia DR3 6051734990243252096,786635.1603372921,95.48916184535676,-10000.0,8237.952298829849,245.8867724102393,-22.979804591138677,1.1038493
499,Gaia DR3 6050191619514003712,786655.397557536,104.68358312544689,-10000.0,7514.601373692499,245.36999858933825,-23.54427762215814,1.6020746000000001
1148,Gaia DR3 6048544276222207872,786945.3328560501,94.18324613392664,-10000.0,8355.470480779883,245.7869851607642,-25.666482090419148,0.97761387
546,Gaia DR3 6048899109238007552,787603.90465597,116.56900658521162,-10000.0,6756.546424544107,246.10338638372917,-25.82241118280313,0.9573902
456,Gaia DR3 6050191619514003584,789542.5005935997,76.73721095393888,-10000.0,10288.913172352832,245.36948835756283,-23.54694780564352,1.0021054
712,Gaia DR3 6050221478126823680,791996.1839550565,103.41330612906593,-10000.0,7658.552014250452,245.483190859464,-23.35063270769659,1.1151642
1048,Gaia DR3 6049265727644987008,793701.097314677,0.005337343131516049,0.0,148707152.18364266,245.192483139838,-24.54513908670488,1.0259260000000001
401,Gaia DR3 6050075483599453184,793779.4790823032,111.26479916154959,-10000.0,7134.147412873901,245.2229808811436,-23.85614914915689,1.0994041
242,Gaia DR3 6047720737713463296,794144.4726693641,0.1555242943780128,0.0,5106240.641344044,248.37402329996,-23.98237783831516,5.4263697
947,Gaia DR3 6050231648609486336,796737.8652876652,160.94631851631556,-10000.0,4950.332959662558,245.68183333170498,-23.121094388507032,0.9473805000000001
1001,Gaia DR3 6045897992252725632,798399.6801750924,0.002165487206769608,0.0,368692863.97960985,246.4551492088977,-25.91044612362587,1.0811473999999999
253,Gaia DR3 6045893078810161152,800208.7659200754,0.00596856713335945,0.0,134070497.66560507,246.3824377177073,-25.897057800741283,4.9029169999999995
1225,Gaia DR3 6050185533543267584,803635.6667313154,401.99432297662236,-10000.0,1999.121929833945,245.31887415166244,-23.60131254525517,1.0721703000000002
279,Gaia DR3 6051735162041951616,804291.7570763181,58.87724858557858,-10000.0,13660.48476105797,245.78255655454757,-23.016777643674,1.1596156000000002
506,Gaia DR3 6045851022489950464,807335.23279782,0.020958216437628453,0.0,38521180.23499021,247.18554118251404,-25.91648379230356,3.8613517
302,Gaia DR3 6050181483391170176,809804.6591473958,180.08346105035957,-10000.0,4496.829716755262,245.2105698185362,-23.798522460016894,1.0438974
1316,Gaia DR3 6049282804434971648,815260.8753684018,72.97070010909557,-10000.0,11172.441461429558,245.11554107315837,-24.38730083018413,1.5181831000000001
252,Gaia DR3 6047494002093999104,815475.9832643894,0.020582949632627585,0.0,39619004.94435049,248.2658938706612,-25.08632769629305,8.475506
593,Gaia DR3 6045763125981702528,816193.7546011282,690.9282018665019,-10000.0,1181.300390396902,247.7786394650641,-25.76222316575691,1.0878428
823,Gaia DR3 6050182411102119680,817020.4507981876,3689.8977493734014,-10000.0,221.4208919303874,245.23756083271596,-23.721278085326496,0.928318
280,Gaia DR3 6050087677009711744,817250.0478167499,63.945203575392966,-10000.0,12780.47456449477,245.19144350126209,-23.80591622208499,1.0720869
353,Gaia DR3 6051759518797591552,818202.6477882087,0.014711742391287566,0.0,55615618.19303987,246.68738862993374,-22.657722709945737,1.017296
1128,Gaia DR3 6049282804434971776,822062.2162269815,48.54691397199385,-5191.149321898179,16933.356808245724,245.11805769005522,-24.38488103214323,1.5756786
254,Gaia DR3 6050233675834052352,822859.0243621434,260.4143358914613,-10000.0,3159.8069343813113,245.70263907331088,-23.038435593088852,1.0241076
662,Gaia DR3 6051735608718562560,822982.4816936868,70.92402944189377,-10000.0,11603.718629212053,245.7865792464036,-22.96205157156196,1.1745192
706,Gaia DR3 6048899246674947072,823211.843235865,0.10107461770222678,0.0,8144595.17087769,246.05641490467048,-25.82599343396426,1.0146334000000001
569,Gaia DR3 6051092050819753728,823546.593783018,40.764638245235645,-10000.0,20202.475214637034,247.26963472755048,-22.705529099105483,0.97472566
255,Gaia DR3 6049278200230024064,825456.8839452091,0.017446985723217335,0.0,47312292.05092681,245.1190987121384,-24.47342333664883,1.1977918
257,Gaia DR3 6051735604422474240,826389.9001477864,1963.6027778401144,-10000.0,420.8539066423519,245.77851735323708,-22.96037488878108,1.1064914
316,Gaia DR3 6048596674824189184,828202.3096636441,72.75037156721565,-10000.0,11384.16604372185,245.6253691131849,-25.54231191114225,1.0627544
636,Gaia DR3 6048610143839122816,829638.9638584584,0.1723943061175569,0.0,4812449.915211943,245.52231590872142,-25.433532924039486,1.2063428
289,Gaia DR3 6045835663687159680,831031.8435699677,0.07211113512232831,0.0,11524320.649788927,246.79723060565632,-26.012333945310893,1.1846703
482,Gaia DR3 6045791575844270208,832635.2187829127,0.003985262695092337,0.0,208928565.6898512,248.0024189083285,-25.50809955749419,0.99989575
336,Gaia DR3 6051853290823515136,833069.9843938571,0.00275388192545558,0.0,302507517.3678845,246.8383051475305,-22.62472434166008,0.99851006
445,Gaia DR3 6045791953801392128,833804.2257906336,0.003983750237267653,0.0,209301330.68847144,248.00667754461526,-25.507154192820106,0.95942324
298,Gaia DR3 6045834942126067840,834689.4431948918,0.08119949325836938,0.0,10279490.791143069,246.81376886145645,-26.019657467493854,3.5349142999999996
1159,Gaia DR3 6050281092273002496,835407.4102818884,182.5476866861565,-10000.0,4576.379057150996,245.69660857759476,-23.00382074627507,0.8812268
468,Gaia DR3 6045834907772776448,837418.7371971015,0.09242418927303576,0.0,9060601.38351047,246.8094450555563,-26.025262625325407,1.8947371
497,Gaia DR3 6045835285729979136,837958.5232078686,0.05804260853551435,0.0,14436954.925882587,246.791710275477,-26.02644260802632,2.8508055
906,Gaia DR3 6045834907766309248,838198.3613011284,0.1216748524154955,0.0,6888838.11782937,246.80547882823163,-26.026884154234466,2.0378244
388,Gaia DR3 6045800925992651520,838547.0951736367,73.81999244953772,-10000.0,11359.349511541272,248.21520075163374,-25.298922760444988,1.0775582000000001
274,Gaia DR3 6045834907772804224,839098.9663148385,0.12441204702853764,0.0,6744515.3934519375,246.8012017263748,-26.028744296366302,1.1776261000000001
283,Gaia DR3 6045834873406391936,840045.4121190095,0.06900909422634413,0.0,12172966.788460227,246.8296973338725,-26.030293889451094,2.2097882999999996
1286,Gaia DR3 6050183407536943488,840455.0214402141,0.29245438330269347,0.0,2873798.682546447,245.1996141492316,-23.69575372676148,1.08712
265,Gaia DR3 6050245976620285312,840723.5143822144,159.2154394032165,-10000.0,5280.4144970706275,245.37951313114982,-23.31888519882241,2.7317127999999995
285,Gaia DR3 6045834667253370368,843469.0589144414,0.13164113426707963,0.0,6407336.6095674345,246.839512282992,-26.037027272433576,1.0909333
1275,Gaia DR3 6050087440786188160,849019.8513435586,3897.7078529630503,-10000.0,217.82542031674615,245.13199553413884,-23.819933794708128,1.0257587
260,Gaia DR3 6050270303315054080,850247.8449378952,108.85006422227897,-10000.0,7811.183677408158,245.4249404281456,-23.228815436516342,1.010728
988,Gaia DR3 6047533103476186496,850360.6759610492,0.00608664109613718,0.0,139709350.77816913,248.48170504514042,-24.701494658982853,1.5604235
533,Gaia DR3 6047302755798994560,850363.710179421,0.004674769224797776,0.0,181904960.28522274,248.26229131331573,-25.235903492814497,1.0522084999999999
570,Gaia DR3 6045854286665108480,850949.809257856,47.073122902591244,-10000.0,18077.190481258967,246.9543067359367,-26.045621998676964,1.212693
282,Gaia DR3 6051104141150616192,851128.008060844,0.0023336129999083095,0.0,364725431.37799025,246.96128796165908,-22.595556860520087,1.1872719999999999
567,Gaia DR3 6047302755798994432,851177.9273283771,0.018147996840154845,0.0,46902031.93363101,248.26248890177314,-25.238718422439852,10.117221
669,Gaia DR3 6051763543186342784,852367.6321311597,280.2854043173524,-10000.0,3041.0703483013644,246.66519261599183,-22.57240040498636,4.851299
695,Gaia DR3 6050189867167356672,852446.4351334351,102.47065068960444,-10000.0,8318.932586029876,245.2412632643081,-23.532275733175076,1.096943
416,Gaia DR3 6048897288171373440,853537.174448324,0.004107073250548122,0.0,207821268.91318837,246.1027915355912,-25.91531038613613,1.0572191
679,Gaia DR3 6051770342115073408,856986.0730528192,136.88977767027797,-10000.0,6260.409561895953,246.13263270566785,-22.6894042407038,1.0322652
297,Gaia DR3 6048609314912116864,857287.4588910429,0.10646078355888984,0.0,8052612.710828168,245.50393542225788,-25.497414934526287,2.6373925
1079,Gaia DR3 6047718371188289024,860925.8805744818,111.45502367929997,-10000.0,7724.424186133636,248.7030381386666,-23.84737697359403,0.93835884
1343,Gaia DR3 6047716240884142080,861200.5532122275,62.1248119865669,-10000.0,13862.425103168809,248.6418661475477,-23.910453452037512,1.0919527
715,Gaia DR3 6051770105896200704,861404.6748639499,147.5996291061889,-10000.0,5836.089698058942,246.21397491788846,-22.659168196764163,6.319438
809,Gaia DR3 6050271265387894272,865866.9662532322,157.66338481031883,-10000.0,5491.870971151207,245.41606335557643,-23.194452643469514,0.96347475
410,Gaia DR3 6051764573978499200,868169.025170012,55.47671296771174,-10000.0,15649.251347593343,246.58397560729583,-22.553639157391725,1.1099905
458,Gaia DR3 6051764573978499712,868924.9447736682,45.48692122410697,-10000.0,19102.74253323522,246.5832088256337,-22.55081664186726,1.0512848999999997
788,Gaia DR3 6045764294213008128,870641.6488806405,0.036889233485321506,0.0,23601510.972763237,247.89661933540225,-25.707381798311392,1.0747096999999999
1341,Gaia DR3 6051772472421671040,871661.0485565464,541.310405362455,-10000.0,1610.2794993805683,246.23383895002488,-22.620791394019808,1.0820659
273,Gaia DR3 6050742852797553408,872421.356186791,0.011065449010691349,0.0,78841929.98800722,248.41196648453732,-23.589846617702307,1.0396336
998,Gaia DR3 6050283325656002176,876557.3894933009,165.28448878196946,-10000.0,5303.32516954805,245.54156980946343,-23.008489232209843,1.0522238000000002
866,Gaia DR3 6050271162305835520,876683.978341492,231.2828711576684,-10000.0,3790.5270457484316,245.37206287247346,-23.21783149516838,1.0761397
765,Gaia DR3 6047533614576766336,877795.0926080623,0.2800979406625607,0.0,3133886.2775344667,248.54741138208138,-24.66029055838593,1.0193752
1132,Gaia DR3 6045878201039299840,878194.9499360403,0.0923063517732625,0.0,9513916.789748142,246.4560302603861,-26.076367365783252,1.0462033000000002
256,Gaia DR3 6050067061167006720,879234.1488713333,219.68325525277677,-10000.0,4002.2811381761876,245.03151607698246,-23.987609247361394,0.88337183
545,Gaia DR3 6048519567276647424,880557.9416095552,218.13088173099945,-10000.0,4036.8329996275606,245.96526642967942,-26.06268176364257,1.0520188
467,Gaia DR3 6050271368466947200,882246.6273488605,60.73443197264942,-10000.0,14526.300793364846,245.36851038182084,-23.20320254608552,1.1382709
1394,Gaia DR3 6049202333926126080,882270.1435704901,3755.408343080217,-10000.0,234.9332117760714,245.0779989302879,-24.925507943873146,1.0215828000000002
702,Gaia DR3 6045840027373568896,883807.1124114499,0.003868189126190752,0.0,228480842.99378353,247.18820380166625,-26.075814365546442,1.0636075
291,Gaia DR3 6047311139575430272,884806.7792133554,0.007102778949301185,0.0,124571915.51771551,248.41791812493054,-25.097784796509448,1.1805961
1377,Gaia DR3 6050276728586382208,885893.3115311061,164.04840118662148,-10000.0,5400.194729867034,245.455038142769,-23.08230371948929,0.9759892
489,Gaia DR3 6047708338141235840,886591.2507802438,2696.023570316878,-10000.0,328.85144645676746,248.6154795089191,-24.046848934699174,1.0263467
493,Gaia DR3 6045755468051934592,888326.2533166315,0.07467331783696747,0.0,11896166.918096418,247.70064549955012,-25.884648653699738,1.2530063
813,Gaia DR3 6045827382990200320,890111.9119942585,8.294232933888795,-1425.9800335659174,107316.965786844,246.6220929840297,-26.125514284977665,1.0588425
701,Gaia DR3 6051046863465443456,894657.4013913579,166.35429111736698,-10000.0,5378.024187907215,247.87666307166785,-22.85185656785623,8.526925
896,Gaia DR3 6045829478927264512,895230.6918438765,0.06657922868591049,0.0,13446095.869736705,246.7897001201429,-26.14305040753301,1.5704706
850,Gaia DR3 6050285284158506496,899643.663523189,606.441029603494,-10000.0,1483.4808655862187,245.56829824477245,-22.932983930423926,1.7515333999999998
382,Gaia DR3 6049251056035203968,901028.5624540605,0.34884573563462173,0.0,2582885.4144222382,245.03210151638612,-24.835618321406876,1.1112187
565,Gaia DR3 6050285284162011392,901953.3059599111,298.1107883201246,-10000.0,3025.564123467258,245.5681926406089,-22.93313272288397,1.4373
349,Gaia DR3 6050034423710367232,904093.3964721063,3386.6704027267047,-10000.0,266.9564170591254,244.92855688460148,-24.349592304894877,1.2380581
860,Gaia DR3 6051837485343455616,904399.8257331762,47.75678772062281,-10000.0,18937.618481040117,246.02251475822837,-22.40089401227255,1.08996
288,Gaia DR3 6048608906890968960,905156.8197197338,0.0033395009952303864,0.0,271045530.75819296,245.37308455295945,-25.495430094643027,1.1758356
944,Gaia DR3 6051778764550671872,905253.1969053188,104.85880888669492,-10000.0,8633.067708059598,246.43003718099098,-22.5009232383114,1.0007656999999999
303,Gaia DR3 6050187393266194816,905340.2652658786,363.49396670475835,-10000.0,2490.661051332457,245.081220952376,-23.6282335524398,2.5621984
928,Gaia DR3 6047311414448269696,906658.3679395391,0.20002818708569067,0.0,4532653.028301122,248.48019444566282,-25.068948895674357,0.9241389000000001
621,Gaia DR3 6048878527750579072,910909.4162687728,207.77393522324633,-10000.0,4384.137092508886,244.9104180615169,-24.84145239503049,1.0147407
427,Gaia DR3 6050274254684974080,911251.0074864838,74.70566676222509,-10000.0,12197.883333092179,245.30498479285282,-23.18575603663493,1.0015821
374,Gaia DR3 6048807162575638272,911271.4635631862,0.19771324407250573,0.0,4609056.251330352,245.19379973673992,-25.26145122218655,1.0618113
563,Gaia DR3 6045876242538763904,913583.8470339046,0.0022150912908901004,0.0,412436205.58265793,246.37004561535915,-26.131745063923052,1.0734661
341,Gaia DR3 6048608597650783104,914347.3624102785,0.3518875677244982,0.0,2598407.6911922744,245.3460375686934,-25.491933324747233,1.0243752
579,Gaia DR3 6050235183365342080,921558.4532011291,118.99955974373955,-10000.0,7744.217333120103,245.06265634690786,-23.545035291712942,1.0047777
333,Gaia DR3 6048611483871441408,923551.4243934023,112.30173856882958,-10000.0,8223.839062182986,245.312196647039,-25.500370358662103,1.2212085
598,Gaia DR3 6050032048593930496,925913.0897936139,3902.086064335765,-10000.0,237.2866908949708,244.86841666852538,-24.42665681697473,1.0746835
470,Gaia DR3 6051820477273056000,926013.0357298504,0.003910331300665356,0.0,236811912.98862228,246.2680321555199,-22.50937496380867,1.0758258
395,Gaia DR3 6050298237779881856,926269.6339898328,1831.9701791512289,-10000.0,505.6139256693487,245.48493856134726,-22.875396637832214,1.4452056999999998
376,Gaia DR3 6050852803960892160,926682.2357951747,0.005850824556055718,0.0,158384895.48213175,248.14794267580342,-23.0074611524538,1.2115866000000002
1054,Gaia DR3 6051788728874166528,928289.8923280437,100.37529771154466,-10000.0,9248.190675316686,245.64700703333398,-22.795507966233462,1.0258521
1335,Gaia DR3 6045784051062410752,928978.5876807895,0.09737664441082987,0.0,9540055.454791088,248.06179961982414,-25.722894874343638,1.4151434999999999
434,Gaia DR3 6050277999896626432,931801.6218984465,86.74860626062981,-10000.0,10741.401643951684,245.37908312848626,-23.032244348179077,1.3663014
304,Gaia DR3 6050277999896626944,933167.5477047532,182.85500552430543,-10000.0,5103.319676861211,245.3830175377564,-23.027983973079795,1.2922074
378,Gaia DR3 6051797971643782656,933592.960085008,0.06848996209904014,0.0,13631091.790282827,245.93434625045063,-22.62432664752743,1.089899
365,Gaia DR3 6048612514663537280,934256.6262613052,0.005628836315654504,0.0,165976868.72915804,245.27122216313717,-25.46188783535301,1.1250278
485,Gaia DR3 6050089227494828032,935780.0261672159,0.006994102414619905,0.0,133795585.29356636,244.94383566475219,-23.8603434000107,1.053515
603,Gaia DR3 6050236184094693760,936381.0227943754,567.5107075800751,-10000.0,1649.9794810695325,245.0274646083056,-23.53129789454638,0.8448853000000001
996,Gaia DR3 6050236184091795456,937623.8788705561,246.53637192464055,-10000.0,3803.186813981193,245.02724119257155,-23.531505728746534,1.1749511000000001
403,Gaia DR3 6045501549601887744,938673.7219377698,0.0026957713485511866,0.0,348202277.0374238,246.29467645787068,-26.165451793442923,1.2431278000000001
491,Gaia DR3 6048819051047156352,940653.268746425,206.10493801258136,-10000.0,4563.953090192358,245.07598249595367,-25.18747907169993,0.92996293
348,Gaia DR3 6045872806564888192,941740.9376928683,0.003455841282882668,0.0,272506999.19509065,246.38636250323933,-26.194181086632124,1.0858506
1090,Gaia DR3 6047703935799045248,942611.5692599744,0.017555370025889812,0.0,53693631.51388187,248.70234309052216,-24.12783381219192,1.0149390999999999
610,Gaia DR3 6051829097269929344,943909.2040826058,1695.494010288246,-10000.0,556.716330671162,246.400035124107,-22.371570743642806,1.2847823999999999
1205,Gaia DR3 6047542174447117184,945438.6787034009,367.57648163970805,-10000.0,2572.0869694544363,248.7204327994126,-24.51445862143332,1.0063523
428,Gaia DR3 6045836900637278336,945826.3105154386,0.0029725187432205038,0.0,318190192.2982345,247.21663176841412,-26.198850024612238,0.9244802
987,Gaia DR3 6045813978390588800,948055.8575073307,0.006920745462790033,0.0,136987534.4505346,247.0396708544373,-26.23475672147732,1.1492107
469,Gaia DR3 6045773987953840768,948802.5344952433,0.24225962911771112,0.0,3916469.854885443,248.17476667065537,-25.670158775100195,1.0774436
778,Gaia DR3 6045650327258115200,948813.9860241697,0.24600778874978502,0.0,3856845.3090288546,247.35858270191096,-26.16744336596989,1.6558883999999998
1046,Gaia DR3 6050298890617501440,954600.2874119924,133.49442855448464,-10000.0,7150.862382413063,245.50754516420398,-22.827144288538946,1.0428262
320,Gaia DR3 6047296910338934528,955750.575286289,62.110058789904926,-10000.0,15388.015949545876,248.42468306276302,-25.392937859318838,1.1351383
1004,Gaia DR3 6047311929850934656,957054.4460675609,0.10863953924449248,0.0,8809448.684366353,248.59019939142237,-25.07296071473549,2.4641259
354,Gaia DR3 6045871737110194048,957456.9498390941,0.0024184410020270824,0.0,395898411.0162602,246.41030522193887,-26.231858490271488,0.8167503
393,Gaia DR3 6050077648263130624,957643.6978620028,2778.02726656859,-10000.0,344.7207698018317,244.85468307311265,-24.034997868494315,2.3696086
363,Gaia DR3 6045822121648472704,958030.1427008597,77.6743451921537,-10000.0,12333.93265602496,246.68031425024768,-26.275182351353788,1.1053045
874,Gaia DR3 6049268369046307968,958471.4622017147,578.8756695382202,-10000.0,1655.7466700341804,244.87447814550015,-24.67987717183336,0.9862665
1206,Gaia DR3 6048878321595744512,959163.061930786,60.955198448798214,-10000.0,15735.541616462357,244.89301089408193,-24.873562314532272,1.1161258
927,Gaia DR3 6050864928651211648,959659.2452755154,921.9681396584272,-10000.0,1040.88113677231,248.1182873474,-22.806549881701144,1.3390048
704,Gaia DR3 6048794891852467712,961028.9166900999,0.01206202220312443,0.0,79673946.91423832,245.17664782824562,-25.423398335008798,1.2076948
295,Gaia DR3 6048878527754184704,961210.6916033064,55.35308734877423,-10000.0,17365.07822132512,244.89851470828248,-24.83829135998128,1.0042765999999999
612,Gaia DR3 6048794896150720256,961334.722773054,0.033878743168796736,0.0,28375749.30047789,245.18314992914122,-25.43395949660623,0.96170753
876,Gaia DR3 6048535239611005824,963499.3487062549,0.003802147860689173,0.0,253409226.5763731,245.59294040163638,-25.87233696458811,2.3584774
831,Gaia DR3 6048531975435705216,963535.2643408309,0.06333437721888091,0.0,15213463.94566878,245.63398438159862,-25.903308167006678,2.343859
350,Gaia DR3 6050030815939418368,963907.7987084893,115.60347804394138,-10000.0,8338.051890982932,244.72641911475483,-24.344040179839173,1.0521591000000001
360,Gaia DR3 6048602103662751488,966743.3235438413,0.01752004034647086,0.0,55179286.372966416,245.29094614225212,-25.592650743310752,7.170269500000001
346,Gaia DR3 6050249481310620160,968295.9214561523,384.44265752257604,-10000.0,2518.7005201140823,245.10510308876385,-23.267722932053534,0.9535334000000001
412,Gaia DR3 6050040161788552320,971023.8613491135,256.5327980709915,-10000.0,3785.1840725660263,244.81869285467232,-24.17586401991637,1.0359675
746,Gaia DR3 6045649640063354112,971679.6691461949,0.19910441073095142,0.0,4880251.851674044,247.29511405732285,-26.233876846233397,1.0197147
1025,Gaia DR3 6045809722084340480,972234.3709451688,0.002522844685683215,0.0,385372265.0714333,246.80977542663442,-26.299765014702558,0.9882099
490,Gaia DR3 6051134278935768064,973744.6058887776,2695.3847647424836,-10000.0,361.2636750886321,247.4358672768468,-22.368390916006017,0.86034125
367,Gaia DR3 6049645711993168768,975107.7835089746,389.73541870771766,-10000.0,2501.973740909233,244.57437528086285,-24.689952778423383,0.9938836999999999
1228,Gaia DR3 6050762747086196096,975135.8149853471,0.008817260519046872,0.0,110593966.55898711,248.6295071687416,-23.56632599503289,0.9759108
580,Gaia DR3 6049266998953802624,975188.258710368,0.214444666262862,0.0,4547505.310833899,244.85327813038631,-24.745367421676463,1.072523
352,Gaia DR3 6045782509173142528,975829.660828121,0.24675368564809053,0.0,3954671.0650547575,248.36965566776271,-25.529066488597984,1.0735253999999999
315,Gaia DR3 6047718233746684672,979436.425548719,2489.7799262224903,-10000.0,393.3827304306072,248.7418129574728,-23.842343527278,1.1782133999999997
327,Gaia DR3 6050248931557659264,982184.1997798894,132.12888178857844,-10000.0,7433.531461739744,245.05769995754247,-23.312362216095764,1.1289917
597,Gaia DR3 6050240440405358080,982213.3551166978,293.164999792694,-10000.0,3350.3772817739195,244.97962361061428,-23.451722111562198,0.9852685
1030,Gaia DR3 6051137882412043264,983406.1526614001,1894.1282869985985,-10000.0,519.1866672450617,247.21203173426812,-22.293944520404953,1.1425649
651,Gaia DR3 6051801338898199296,987107.3809541175,150.27386482749338,-10000.0,6568.7229252223315,245.50805475166882,-22.76153458580359,1.1011287
918,Gaia DR3 6050842461679712896,988358.8372435734,0.17753060265470866,0.0,5567258.954028899,248.3722988313278,-23.073389076767338,1.1579697
516,Gaia DR3 6050297206990387840,989657.0728373987,99.81208582264134,-10000.0,9915.20280014933,245.3269723819167,-22.916207373755693,0.9909174999999999
1391,Gaia DR3 6047661711976124544,990060.0136803037,0.5258554458044193,0.0,1882760.7883108913,248.80324276063698,-24.173072056170646,1.1908983999999998
398,Gaia DR3 6051135515885428864,990493.8508154996,1060.9527400638485,-10000.0,933.5890406917572,247.41989332632846,-22.30330772173734,1.3988156
1396,Gaia DR3 6047338215049916032,990845.2249635645,0.1849616197030743,0.0,5357031.510397697,248.71423899692084,-24.93518184565626,1.4771813
634,Gaia DR3 6047710571527711488,992098.9904505026,0.005680135831633799,0.0,174661138.37019658,248.79245562038346,-24.034489126373078,1.0798119
549,Gaia DR3 6045496567439774464,993966.4644958666,0.00802387116791264,0.0,123876174.44192348,246.32216568230191,-26.288602848912625,6.467473
953,Gaia DR3 6048601485187449728,995347.4852225384,0.01389228264996678,0.0,71647511.8093655,245.25563119107025,-25.64098925305004,1.5217707
1145,Gaia DR3 6050777345676018304,997742.5832168023,49.26094530115077,-10000.0,20254.231361522296,248.63383122868512,-23.256469613721148,0.99347746
351,Gaia DR3 6050242300128148736,999383.8159020275,110.6331144516417,-10000.0,9033.315394360188,244.96606831075218,-23.394760473077326,1.1250612
797,Gaia DR3 6048533006223201280,1003268.4708953598,0.11910907613698288,0.0,8423106.8146439,245.53984925915032,-25.93363502079754,1.0371889
424,Gaia DR3 6051139050644900352,1006232.9963604594,2336.1043430343207,-10000.0,430.7311868841795,247.37239555490646,-22.24490522312824,1.2365252
362,Gaia DR3 6045778282927353472,1010233.1546789919,0.12186058773738069,0.0,8290072.889325999,248.39501475356246,-25.610166296659997,1.1043482
762,Gaia DR3 6047742212549582336,1010956.8097699182,2144.715321316983,-10000.0,471.37109513869206,248.82245696864345,-23.792635112385604,1.617157
1094,Gaia DR3 6051807317492719872,1013064.710973845,91.78660761727767,-10000.0,11037.173475220021,245.62660232541592,-22.584665802791534,1.0275038
521,Gaia DR3 6051807278835339520,1013220.3920898465,295.8711991618755,-10000.0,3424.5320090635073,245.6424841542155,-22.586897213109733,10.597258
1309,Gaia DR3 6051807317492721920,1014857.0259215805,76.06235061532261,-10000.0,13342.435747931508,245.6182304037975,-22.586358241100125,0.94260573
735,Gaia DR3 6048798297766166144,1017944.4084364444,396.442085058325,-10000.0,2567.7001680754533,245.03441141597241,-25.43388373997647,2.4267967
1401,Gaia DR3 6050258861522105856,1019358.4523696008,248.6529313351469,-10000.0,4099.523166270895,244.8602382864414,-23.26353669063472,1.0831844
1363,Gaia DR3 6048512454804686336,1019560.1943634441,0.03278558100932374,0.0,31097822.97509067,245.84172838332324,-26.165514248885387,1.0942034
379,Gaia DR3 6045775946458860928,1021084.3352348057,0.2731206492950794,0.0,3738583.435087058,248.3447609380896,-25.70364476039671,0.9461308
587,Gaia DR3 6051883664832407936,1021261.2413336337,148.72296359228864,-10000.0,6866.869894640713,246.73410095903645,-22.231217489169502,0.94281083
1157,Gaia DR3 6050142931765929984,1021903.4507083939,186.47570195071688,-10000.0,5480.089041190309,244.81163383576646,-23.627404186272674,1.0164431
775,Gaia DR3 6050029987006897536,1022015.562941938,208.1675575777027,-10000.0,4909.581372017829,244.7098706043529,-24.40901235375605,0.96715134
1017,Gaia DR3 6051832159581427200,1023907.0202709865,0.003749537951863212,0.0,273075518.48146755,246.1194945261432,-22.347276585675488,1.1909833
1076,Gaia DR3 6051927542218423040,1026308.1979913233,150.7955931120591,-10000.0,6805.956174254071,246.37370823812424,-22.248514494805175,0.9138565000000001
1290,Gaia DR3 6050848229819112064,1026568.8345299573,1959.353373917472,-10000.0,523.9324606757721,248.3866958341172,-22.930844098016628,1.3876786
495,Gaia DR3 6045641251989572864,1027392.2957146659,0.007150473811768586,0.0,143681708.75945807,247.72866330614139,-26.19111792221663,1.0752608000000001
370,Gaia DR3 6045641256290261248,1029406.8141837444,0.017943067875658032,0.0,57370725.07986556,247.72901803829026,-26.195526027093997,1.0385284
573,Gaia DR3 6045427641801582080,1029811.4325865249,42.14292102204796,-10000.0,24436.166445314917,246.5399020340321,-26.631064323578332,1.0733464
1105,Gaia DR3 6047292894554139648,1031069.4702735363,0.019737875846373574,0.0,52238117.125606194,248.66316892184383,-25.2736566117654,1.0391368
655,Gaia DR3 6050295282845046272,1031247.601636918,60.38472866275794,-10000.0,17077.95372231152,245.2122469702555,-22.8945752269584,1.0701222
713,Gaia DR3 6050295351564522880,1031410.6706128892,68.63626353988523,-10000.0,15027.197248485503,245.209468721943,-22.89559809933928,1.085334
390,Gaia DR3 6050157873955808256,1034193.6991367092,1148.6373074660532,-10000.0,900.3657572451552,244.8336811926436,-23.496284403677173,1.1862633
858,Gaia DR3 6045643627103921280,1034591.2395710264,0.06994596078313708,0.0,14791293.564166049,247.35261247985912,-26.351051251223268,3.3588262
464,Gaia DR3 6045497598231572864,1034976.729320488,0.059382846247511216,0.0,17428883.839731153,246.1983751068136,-26.342011160801547,2.7965283
782,Gaia DR3 6050133031864786432,1035264.620119157,438.0295644608305,-10000.0,2363.458323625853,244.76421677901348,-23.735864817739767,1.1104585
796,Gaia DR3 6045818685674325760,1035387.4161579536,0.004172171419216832,0.0,248165118.8608901,246.61604560736302,-26.42099910213028,2.3595994
705,Gaia DR3 6048533521623971584,1035909.9455223256,0.0026498732303553802,0.0,390928114.4681013,245.4496605156762,-25.94653784499797,0.9985448
503,Gaia DR3 6045643936347038976,1037570.0504897217,0.1753978564105869,0.0,5915522.981426213,247.2942127199963,-26.372497689684124,0.97340137
1301,Gaia DR3 6051870161455827712,1037950.0892218655,0.019389265848231106,0.0,53532201.6494275,246.95821495386105,-22.21344762980967,5.6549664
568,Gaia DR3 6050158050047731072,1041013.7469915642,258.783073443308,-10000.0,4022.7273489725385,244.83059599561798,-23.48881995864512,1.3765318000000002
1072,Gaia DR3 6051241511386684416,1042315.9831815384,958.5926547397327,-10000.0,1087.3398393236566,248.3006299285596,-22.72023044963621,3.1779314999999997
1063,Gaia DR3 6051816251024722432,1042451.2898730644,112.59540890383519,-10000.0,9258.38184719765,245.7587775861801,-22.43192844997617,4.3759065
1057,Gaia DR3 6051816251024722176,1044840.2935447018,51.275186320507736,-10000.0,20377.113542087965,245.75842310701447,-22.43255681193235,1.0839106
446,Gaia DR3 6052000758523074176,1047218.9108671832,298.88625077597726,-10000.0,3503.737318623265,245.4655168431849,-22.438931369111508,1.0415385
723,Gaia DR3 6045633422267744768,1047596.800614396,0.1808204590036927,0.0,5793574.501395343,247.4901516634152,-26.336063504567164,1.0714006
391,Gaia DR3 6050143034845145344,1048117.0533260066,144.14502345318502,-10000.0,7271.267701214887,244.74695139574243,-23.66201324552353,1.1405828000000002
808,Gaia DR3 6050143034845145472,1048212.7162311062,86.46978205515315,-10000.0,12122.300893074105,244.7464785057046,-23.661375764391675,1.0378566999999999
510,Gaia DR3 6051077237473111168,1049686.0571219416,1541.3665372740422,-10000.0,681.0100204837365,247.90365771666882,-22.422425768704905,1.2670344
532,Gaia DR3 6048815924311161216,1051712.2354031827,0.19899558479525703,0.0,5285103.367922814,244.87005989388328,-25.262905579654827,1.003765
1195,Gaia DR3 6045643008636260736,1052003.1219746766,0.009217255999886476,0.0,114134089.58019973,247.31038096079465,-26.398776908631692,1.078683
1432,Gaia DR3 6047736994162478592,1053150.9055427432,1874.793253705856,-10000.0,561.7424233104139,248.93097267110053,-23.898634892652854,1.5268563
993,Gaia DR3 6045766016500572672,1053523.5676381425,0.1723973237996762,0.0,6111020.4289616775,248.2354582191444,-25.907736970936607,2.4440904
948,Gaia DR3 6045443172403569664,1054030.8402375758,0.07556117484709345,0.0,13949370.723397644,246.59068998278832,-26.456843262754827,1.3331485
700,Gaia DR3 6050849642864702336,1054601.2025854979,203.4943686784446,-10000.0,5182.4589025947225,248.3903012117408,-22.876262480197905,1.0161341
674,Gaia DR3 6051220590597476224,1054991.4002400315,1933.5809051776273,-10000.0,545.6153385746821,248.49928012295516,-22.93882828431987,1.1663448
1207,Gaia DR3 6051994165751010304,1055355.535336926,60.41450566596519,-10000.0,17468.578509473195,245.4588999716252,-22.605216199053718,1.0735266
984,Gaia DR3 6051808176486211840,1058336.99649706,62.95614141941402,-10000.0,16810.70301698472,245.522920061082,-22.56439115239668,1.0009322
1130,Gaia DR3 6050259273836180608,1062608.7136827745,1153.9731968137758,-10000.0,920.8261653015279,244.8835866432039,-23.244091290853788,1.7527293000000002
738,Gaia DR3 6047289699098450944,1062996.4956343595,0.006066621538327826,0.0,175220505.9963834,248.7216749054781,-25.30201891161422,1.0929148000000002
841,Gaia DR3 6051993478556241536,1063419.973833529,2238.8797245378805,-10000.0,474.97860746093716,245.39613436172925,-22.65926734359876,1.4961785
1359,Gaia DR3 6047289699098449920,1063480.4084329926,0.014199749789911708,0.0,74894306.17915171,248.72134885529644,-25.304828144415747,4.9307375
377,Gaia DR3 6051220865475431168,1063654.2341746504,3360.136991431596,-10000.0,316.5508539940443,248.47591177435058,-22.90677668145332,1.0927941
436,Gaia DR3 6050481237751463040,1063689.3456798247,139.7459370147794,-10000.0,7611.594071370604,245.1086486394191,-22.92871397963357,1.0751303
774,Gaia DR3 6047289733458188032,1066897.626754044,0.006594740854137092,0.0,161780068.44419748,248.7326563762116,-25.297916051470047,1.1357073
721,Gaia DR3 6045731450601769088,1067418.4295801444,0.015508535448358346,0.0,68827803.44633612,247.91440543841372,-26.18185700380219,1.0629809
848,Gaia DR3 6047334744716196224,1067523.3518617826,0.005506503203861188,0.0,193865927.6749771,248.87822001939898,-24.932944745964168,1.4904482
1052,Gaia DR3 6047334744716196352,1067850.8240161992,0.008494966555185664,0.0,125703946.81122561,248.87883340973067,-24.93322230521662,1.8262409
407,Gaia DR3 6050491992349863424,1068469.040002752,179.86791392411808,-10000.0,5940.298170431405,245.31999956052695,-22.693650369495266,0.9990238000000001
511,Gaia DR3 6045728220785867904,1071920.5467185844,0.0051785552408391425,0.0,206992200.88745996,248.4504662327277,-25.739968487253552,1.1144855
494,Gaia DR3 6045728220785866240,1072720.892096617,0.006669827146498757,0.0,160831887.92377153,248.45059681000401,-25.742320178263572,1.0429429000000001
1139,Gaia DR3 6050495973781173632,1072789.923832001,76.01806415809294,-10000.0,14112.302591670126,245.23525645914614,-22.64999290773807,1.0908363
1357,Gaia DR3 6045630948368045056,1073009.8447580512,0.00876576955271498,0.0,122409086.65294687,247.33254762698002,-26.43729916761061,0.8803059999999999
982,Gaia DR3 6051847312228778752,1074212.2991610821,73.98278810737274,-10000.0,14519.759617629654,246.13035673555686,-22.211189219204137,1.0637976
430,Gaia DR3 6051432006070978048,1074986.297718649,47.75888771390473,-10000.0,22508.612515397275,248.13558021829056,-22.572724821124226,1.1847528
435,Gaia DR3 6051225297884213760,1076674.5598811843,0.003612750986094612,0.0,298020695.0396741,248.39625225087292,-22.82544465780653,1.011436
439,Gaia DR3 6050256903017004800,1077828.7028010031,102.72326856858714,-10000.0,10492.546798988871,244.8190577712944,-23.32717119859575,1.3575181
632,Gaia DR3 6050791231309356160,1078706.0402176573,0.010877772812775249,0.0,99166075.51784737,248.66700148525598,-23.175236108369397,1.0751113
423,Gaia DR3 6050492439026465280,1078993.259748388,60.85164650982522,-10000.0,17731.53762690993,245.3159606355976,-22.66803937812305,1.1027301999999999
405,Gaia DR3 6050104582001653376,1079084.2427849066,551.8438048352464,-10000.0,1955.4160676082402,244.58673227275756,-24.03073352663452,0.9927466
566,Gaia DR3 6050481409546492288,1086646.038354346,479.91392195993814,-10000.0,2264.2519598442827,245.07342018244697,-22.91637055053148,1.0025947
1146,Gaia DR3 6051130155770098048,1086782.583829947,1504.8783786930742,-10000.0,722.1730335269842,247.68817804260829,-22.25976451029662,1.6842039
1398,Gaia DR3 6051452347031471488,1089532.4766366633,431.31690901037325,-10000.0,2526.060198141826,248.0869089449543,-22.293657219677982,0.9493683
822,Gaia DR3 6045636514642037760,1090029.9948976585,0.2088158723580466,0.0,5220053.354127391,247.76638075843326,-26.314734804530286,1.1117451999999999
420,Gaia DR3 6048508164136481664,1092350.6055166386,66.79436594842345,-10000.0,16353.933299705519,245.41098147041612,-26.08110039429707,1.0438548
1028,Gaia DR3 6045489764206448384,1093117.9005180413,0.12867034631911325,0.0,8495492.021192025,246.05342397976588,-26.419564944536837,1.0760143
1257,Gaia DR3 6051450354167966464,1093156.3835924254,3747.1262847260764,-10000.0,291.73193015893713,248.1253200372468,-22.408192495829315,1.0903623
956,Gaia DR3 6048557912736719616,1095839.8582044216,0.04621096421061192,0.0,23713849.66584991,245.25493280372748,-25.93685798922661,1.6094145
373,Gaia DR3 6049652480861687808,1097676.4110731974,88.69598420572947,-10000.0,12375.71712973101,244.5619409906825,-24.53346290733352,0.9808844000000001
1133,Gaia DR3 6048504861300198912,1099451.2440194564,0.11194378299134085,0.0,9821458.723656872,245.45820950856688,-26.117528082672308,0.9898165000000001
608,Gaia DR3 6048491946339883264,1100144.9330348514,82.37901309091185,-10000.0,13354.674834727059,245.52526885833825,-26.189074796319595,1.0631473999999999
864,Gaia DR3 6047767677411681792,1100452.9443881644,3655.9269816836977,-10000.0,301.00517595167145,248.89350454973626,-23.484671872044988,0.9792525
487,Gaia DR3 6052003339801183616,1102608.8191767803,86.67710290219526,-10000.0,12720.877628096805,245.60083492964,-22.39696756822929,1.031955
714,Gaia DR3 6045589785397793280,1106606.64266148,0.14543265036600841,0.0,7609066.051374968,247.85538912177003,-26.307128043356567,1.1898577
399,Gaia DR3 6050161726542844672,1107501.4569423918,64.28805071037054,-10000.0,17227.174330294893,244.69316323095887,-23.46180721174427,1.1077293
411,Gaia DR3 6050161722246120448,1107871.1644707927,65.07712393840339,-10000.0,17023.9724410595,244.69378965404357,-23.459524623428212,1.1936972
640,Gaia DR3 6045683450044083328,1112488.1983232899,0.15804382556476082,0.0,7039112.058619659,247.8877709640189,-26.303158185721212,1.0715854999999999
1428,Gaia DR3 6045489351894319744,1112544.2142962732,0.003154934661296407,0.0,352636213.9744324,246.0614558346888,-26.464211190534826,1.0860508999999998
1068,Gaia DR3 6051224743830238208,1113122.3693891843,0.009595229316941916,0.0,116007896.48912176,248.4954614576268,-22.82448351393332,1.0181544
462,Gaia DR3 6047641371014685952,1118615.751984674,0.0050684504790536695,0.0,220701722.66801566,249.0702615670017,-24.343020023785357,1.1744311
1364,Gaia DR3 6050150143013666688,1118973.1511056807,292.1741410406707,-10000.0,3829.815832161271,244.60417865967256,-23.636406835775336,0.9696778
415,Gaia DR3 6047685518979091840,1119698.091404211,56.8568650539929,-10000.0,19693.27873319983,249.0729352284686,-23.986146329422198,0.81999886
1219,Gaia DR3 6050490824114867712,1120325.1238497708,0.03996960526653577,0.0,28029426.770140108,245.1471624235552,-22.74070649988916,1.0629153
386,Gaia DR3 6048883406837060992,1122130.748486689,117.91594654528892,-10000.0,9516.36128414322,244.56418091140134,-24.93288914139512,0.98626864
946,Gaia DR3 6048505999466587776,1122604.2173751637,217.31051199631202,-10000.0,5165.899279617985,245.33348697609588,-26.14649368380961,0.9586889999999999
465,Gaia DR3 6048567327308161664,1124464.6911844546,362.5582678436423,-10000.0,3101.4730345892813,244.9295297696843,-25.883040292572474,1.0310194
863,Gaia DR3 6051937266024424320,1125783.6024239417,108.2206271317487,-10000.0,10402.671212147046,246.5763081147049,-22.01695492272343,3.2981743999999997
496,Gaia DR3 6048884884305819904,1127720.7249403775,928.0804122412104,-10000.0,1215.111007694967,244.44706947483516,-24.97194047848305,1.0167700000000002
1043,Gaia DR3 6048880207082586112,1128112.6554451936,792.5276774653267,-10000.0,1423.436288121999,244.5568828549968,-25.07498981859284,1.0103579
553,Gaia DR3 6051937266024742784,1128862.4917354244,56.655972586551385,-10000.0,19924.86299676349,246.5782884850644,-22.01010566879946,1.7823999
544,Gaia DR3 6050150456548649856,1129721.7110098347,78.69922875982262,-10000.0,14354.927345699454,244.5885334942921,-23.602653225510863,1.0713335
479,Gaia DR3 6045485125639522944,1130921.4737783417,0.10124625647564149,0.0,11170007.7923417,246.14508860745048,-26.529961952656745,1.0371513
684,Gaia DR3 6045717328745791872,1131703.3338155802,0.22507550365836776,0.0,5028105.304313094,248.47404713487228,-25.896008588756875,1.1900518
835,Gaia DR3 6051937674043369984,1131921.7466079076,919.9427014032112,-10000.0,1230.426356860443,246.47025652365014,-22.028785466458718,1.1647761
422,Gaia DR3 6050447840085127680,1132257.8635968769,170.07935585704192,-10000.0,6657.232783434235,244.75746238790603,-23.210498702183546,1.0775173999999998
966,Gaia DR3 6051935651116700672,1133614.3213582186,474.32967649392504,-10000.0,2389.9291516767184,246.67162248815075,-22.00276199586383,31.124134
461,Gaia DR3 6051942587486759936,1136365.99500845,0.04478491792007572,0.0,25373854.587306313,246.2937488744262,-22.061042955857488,1.1375648999999999
1064,Gaia DR3 6047242798049432832,1136421.9509146435,0.23469062492662263,0.0,4842212.812164748,248.85462486136,-25.370390812218126,0.94046724
660,Gaia DR3 6050487456864139392,1136591.0965224039,77.63754041419726,-10000.0,14639.710254326399,245.02853345462884,-22.79233041482044,1.0188153
635,Gaia DR3 6051937300384164992,1136740.654847516,57.751063558792154,-10000.0,19683.45836073275,246.59252261901847,-22.00258308875864,1.0444209999999998
1138,Gaia DR3 6050496459111584384,1136790.9535959181,61.68201912179831,-10000.0,18429.85962167017,245.2092468685968,-22.5941964438026,1.0639397
1098,Gaia DR3 6048862138158899968,1136992.332129826,509.6027316191246,-10000.0,2231.1346890102827,244.67254837630574,-25.256349143779214,3.2120478
498,Gaia DR3 6048773107782926208,1139669.3678425462,0.18802106777708044,0.0,6061391.849948161,244.81832381099827,-25.539287291070647,1.2342746
666,Gaia DR3 6050497215025829632,1139704.779889243,254.2638145177561,-10000.0,4482.371123279336,245.2051959260719,-22.58710541414424,0.93418366
711,Gaia DR3 6045435441449206656,1142543.7955782108,0.0582650779326494,0.0,19609409.892129835,246.35949633251886,-26.6058898240793,2.8995936
771,Gaia DR3 6051938674773689088,1142816.3120211016,56.451643365265944,-10000.0,20244.163746068436,246.66092869708507,-21.98112158517819,1.1848412
522,Gaia DR3 6045690008455908608,1142955.0899333295,0.0708079344937256,0.0,16141624.495975213,248.26030749072186,-26.126393894768018,1.561593
745,Gaia DR3 6048766270190171904,1144187.6479048033,0.10065057034066344,0.0,11367920.162122961,244.9018204701537,-25.6809840596526,2.8288243
574,Gaia DR3 6047316430976461312,1144758.087226134,0.11260111672726514,0.0,10166489.64502626,248.96290639268585,-25.17076013926741,1.0650207
1326,Gaia DR3 6045609469229432960,1145211.4916781734,0.023437046877266724,0.0,48863301.664041825,246.9653963534282,-26.645634258212503,1.0475416
466,Gaia DR3 6052009112237997440,1145334.3377046685,159.3696789766697,-10000.0,7186.651470085068,245.58992292163052,-22.291984225814886,0.98881423
699,Gaia DR3 6051227771783108608,1145523.7487298269,2350.543179470774,-10000.0,487.344269501036,248.55315695387168,-22.71421858701396,0.96066034
429,Gaia DR3 6048843034144405760,1145897.725900571,61.24632483381771,-10000.0,18709.656930595997,244.56520389235885,-25.198270917520045,1.0697001
590,Gaia DR3 6050449283194168576,1147881.0004627525,168.259841243625,-10000.0,6822.073478606965,244.7697433423122,-23.13144968170463,1.0287089
1104,Gaia DR3 6050449661151304832,1148070.1990416802,73.17056162166523,-10000.0,15690.32919246783,244.78186348606414,-23.09246844190419,1.0841545
539,Gaia DR3 6052032786094149760,1148166.2052396552,2102.5712124296474,-10000.0,546.0772022617394,245.80198844388764,-22.158730399636866,0.8881318000000001
450,Gaia DR3 6045586516927958016,1149536.6618846746,0.2700513502098465,0.0,4256733.62118506,247.81309487802483,-26.42674380843577,0.9632299999999999
933,Gaia DR3 6045475230041124864,1149954.047506503,84.41287165226339,-10000.0,13622.970347978548,245.57430088300362,-26.4861387998168,1.0321378
421,Gaia DR3 6048843034144405504,1150459.321848529,58.03871894488165,-10000.0,19822.27283378015,244.56528334984128,-25.19873911467515,0.9699690999999999
425,Gaia DR3 6047749913427995904,1150708.4006726127,0.012939160461953056,0.0,88932230.49951443,249.04338637861812,-23.669052746335648,0.9522879000000001
730,Gaia DR3 6049646055590561024,1152171.0182767275,177.5176732567792,-10000.0,6490.458088700345,244.47835780678656,-24.726119068563023,2.9488556
614,Gaia DR3 6048839769969238528,1152629.6514487108,65.38960966381369,-10000.0,17627.107079774647,244.62820565398326,-25.234135828655592,1.046351
515,Gaia DR3 6050047033735783424,1153681.2203929375,214.07795902553232,-10000.0,5389.070531335466,244.44094990922932,-24.24558480892873,1.009967
719,Gaia DR3 6045436712759559680,1156749.6805962583,0.06682896809902873,0.0,17309105.81893408,246.253567613004,-26.61296465815764,1.4447944
1179,Gaia DR3 6051148881827543680,1159364.014241423,0.016554453656306943,0.0,70033360.10425971,247.47357307880446,-22.060054828527765,1.0461004
504,Gaia DR3 6045625691327798784,1160258.7585904708,0.0032699510878849425,0.0,354824499.63523614,247.55735819867283,-26.55552461202745,0.9795255999999999
514,Gaia DR3 6047425282621953792,1163609.4079240686,0.1163824055568337,0.0,9998155.669293469,249.11304418072467,-24.79936862121413,2.7369928
441,Gaia DR3 6050458629043043840,1164043.8167803911,111.56404624271526,-10000.0,10433.86158877685,244.76879016715438,-23.052232187843718,0.9258031999999999
861,Gaia DR3 6047316740203416448,1165486.485910511,428.5025350435503,-10000.0,2719.90569622198,249.05643565335018,-25.13685561345477,0.9780754999999999
534,Gaia DR3 6052009971230771072,1167801.3200627686,100.77018039101657,-10000.0,11588.758852384424,245.52217938428834,-22.28707057073256,1.0144541999999999
693,Gaia DR3 6050110354436327168,1170738.9830924147,472.3314054465976,-10000.0,2478.6388742994136,244.43913706705712,-23.893461524471093,1.1960435
639,Gaia DR3 6050506801393369216,1172503.6900749656,1432.5570810129734,-10000.0,818.4690897244235,244.86003935692608,-22.543474633799505,0.9762004999999999
601,Gaia DR3 6045687263977472768,1172574.1256206024,0.008177093249176325,0.0,143397426.18670946,248.253116442168,-26.2090426432236,1.0408913
1049,Gaia DR3 6050160901909136256,1173116.6715851678,79.57474945915747,-10000.0,14742.323156006687,244.5412622669705,-23.482038952312664,1.3171747
625,Gaia DR3 6047453934344046464,1174657.7342627172,0.02614348441398926,0.0,44931184.981377736,249.1835797365192,-24.385925619316797,1.086908
828,Gaia DR3 6051456057887960960,1175015.1531787117,149.20123514998744,-10000.0,7875.371487357359,248.00193963194698,-22.254663812112213,1.0316824
628,Gaia DR3 6045579679337707136,1175796.1503680062,0.05734657412043465,0.0,20503337.268215775,247.73142740096256,-26.52262243840671,2.1284215
747,Gaia DR3 6050352663615400320,1176245.2270348412,104.86983664453845,-10000.0,11216.239718402376,244.61768102743903,-23.274418490498398,1.0695492
877,Gaia DR3 6045722444046878976,1176354.9040271528,0.12673061191000493,0.0,9282326.395318886,248.61347217405944,-25.87652548822704,1.8729467
692,Gaia DR3 6045421491408260736,1176818.8826475758,0.00623626091724929,0.0,188705844.45761946,246.46662098775616,-26.694081343063825,0.95527714
656,Gaia DR3 6051250243054392704,1178867.3242545058,90.43859803849351,-10000.0,13035.002198427963,248.48311624862012,-22.56717935020732,1.0369121
448,Gaia DR3 6050450004748687360,1179448.5486995915,167.88344013891862,-10000.0,7025.401360155787,244.62493980927556,-23.193038993457407,1.0354477
426,Gaia DR3 6049666224757098752,1180376.4782183657,122.95534734109027,-10000.0,9600.041834243164,244.38421690122038,-24.450120469747585,1.5227950000000001
1016,Gaia DR3 6051155921276999552,1180658.4644438068,0.1301592365550676,0.0,9070877.301468309,248.88424688849318,-23.135152491063792,1.1209322
592,Gaia DR3 6045597752558078720,1180877.6230900832,0.03928461524604541,0.0,30059544.06563665,247.13222198832744,-26.70057064136631,1.4001596
895,Gaia DR3 6050446740573520512,1181899.0016293186,86.31437257105583,-10000.0,13692.957110432033,244.62175460748784,-23.24247941075774,1.088898
844,Gaia DR3 6051951177419275008,1184097.0618909185,168.25893887161178,-10000.0,7037.350109490655,246.4610228056497,-21.92945313667468,0.975383
564,Gaia DR3 6045436300443185536,1184243.906815645,0.10262953417200579,0.0,11539016.681405446,246.1656418844256,-26.648514208962112,1.1746831
677,Gaia DR3 6051461521086345984,1187279.6410897097,963.3856441217366,-10000.0,1232.4032938772764,248.12690037874583,-22.22664644418789,5.5423145
488,Gaia DR3 6049663166738582784,1187879.5704361554,0.2912229326384062,0.0,4078935.5414914154,244.38532453522515,-24.55209752057005,1.0669253
538,Gaia DR3 6045423136369132160,1188536.247066086,0.044437721612590304,0.0,26746111.275186174,246.58271822027746,-26.731107572046014,1.9013951
606,Gaia DR3 6049670897681550336,1188576.0766218498,559.4731955511381,-10000.0,2124.4558024821567,244.36537025390103,-24.35086117348269,9.501656
508,Gaia DR3 6047425759358049024,1190300.3923863787,0.03745197594428364,0.0,31782045.2025591,249.1778763822574,-24.75031021271589,1.1094473999999999
472,Gaia DR3 6051228321538690944,1190440.3416790233,2168.0820828208734,-10000.0,549.0753099763416,248.73474084096532,-22.802652216184818,1.0598135
513,Gaia DR3 6047269942250354432,1190546.6872435524,0.08480012366730298,0.0,14039445.177160755,249.0794000916367,-25.124906161648077,1.5141521999999998
1420,Gaia DR3 6051951353517249408,1192141.072944654,61.23311415166948,-10000.0,19468.89504903861,246.45030532878857,-21.90552197918161,1.0181835
520,Gaia DR3 6048854162402502400,1194129.346971483,353.1961244678787,-10000.0,3380.9242634543198,244.33830142733632,-25.200956222874378,1.0549291
698,Gaia DR3 6048570252184918656,1194428.267758163,159.31071233558524,-10000.0,7497.476159934058,244.9021100710732,-25.869214405927742,0.9423603000000002
694,Gaia DR3 6050500788442658816,1194522.9525050875,168.33136067111872,-10000.0,7096.259115013716,244.96416165700612,-22.690828577351123,1.0296186999999999
671,Gaia DR3 6045701626340661760,1195158.6321034452,0.12135535104088323,0.0,9848421.366280008,248.4721133954513,-26.08139572647647,3.8135078
761,Gaia DR3 6045704546925735808,1195605.137302496,133.4023367477392,-10000.0,8962.400258125599,248.70548118261647,-26.07806639755543,1.0256193
523,Gaia DR3 6050352010777437952,1197535.5291050784,96.1931778542592,-10000.0,12449.277129813156,244.56018296450543,-23.32378935857289,1.1469994
617,Gaia DR3 6045432039836601984,1199102.7875537975,0.10789266751309307,0.0,11113848.74610022,246.28311462028282,-26.70796406479758,1.0462023999999999
783,Gaia DR3 6045594149082942720,1200114.705388766,0.14492205462078872,0.0,8281104.68437019,247.22119088011596,-26.725971951001164,1.1714823
1313,Gaia DR3 6048784515212489984,1202270.0474990306,458.59916488600857,-10000.0,2621.6141230825665,244.63806927704783,-25.502498892909784,1.0482922
471,Gaia DR3 6050459969072881664,1203554.6704913555,164.0802717202851,-10000.0,7335.157711971055,244.7199179729419,-22.99841446707808,3.7986956
591,Gaia DR3 6045599096887478016,1208602.2588247776,0.13565209741275247,0.0,8909572.958148442,247.30544747177098,-26.727107187912456,1.2975018999999999
1306,Gaia DR3 6052134933300735488,1209064.5926126956,0.0035357923209681863,0.0,341950115.5208189,246.16538263571286,-21.93985828797084,1.7329308
536,Gaia DR3 6048495068777996544,1210762.6436504866,0.0760651323662401,0.0,15917446.088450613,245.32561416716143,-26.301354265048136,1.6160139999999998
1106,Gaia DR3 6048479267598773888,1211586.9692616176,0.06793589919571158,0.0,17834267.060648523,245.45826449198196,-26.395029482450127,1.4540236999999998
476,Gaia DR3 6050474022205913856,1211704.2628453965,81.0924965710231,-10000.0,14942.248840299935,244.76026058951402,-22.88954251483609,1.0519196000000002
552,Gaia DR3 6045463238483149568,1213256.2599635045,0.13050288036968016,0.0,9296777.638368366,245.8586803719164,-26.60715064427345,1.7320194
1282,Gaia DR3 6045590335160287232,1213302.285608539,1202.4239156096887,-10000.0,1009.0470339600109,247.14361553695957,-26.89379043589005,1.1346846000000002
894,Gaia DR3 6050120353120882688,1213354.310912692,0.04650454820330811,0.0,26091089.10397671,244.3570447240416,-23.907564207821487,1.0042729
891,Gaia DR3 6050502162832208512,1213547.0592151682,142.12240447938336,-10000.0,8538.74562325751,244.97896833928817,-22.625743774091116,1.1494101
519,Gaia DR3 6050353655745709440,1217746.2763733412,268.2999122481667,-10000.0,4538.7501850801,244.46377762805977,-23.32466908808896,1.051735
657,Gaia DR3 6045462963605218688,1217987.5803422618,0.0779885603319366,0.0,15617515.891538922,245.89366586044258,-26.63147059003028,1.0873811000000002
1266,Gaia DR3 6047216508550412032,1218945.7002441578,0.13202893373038646,0.0,9232413.42487353,248.86584077030682,-25.684890323179093,1.131332
678,Gaia DR3 6047446138981988096,1219295.5114502038,90.83735350791846,-10000.0,13422.842744355334,249.28163646175136,-24.56747292289791,0.9851806000000001
562,Gaia DR3 6052023405888571264,1219592.293359671,140.25530788573042,-10000.0,8695.516139419864,245.46184391284925,-22.17302188277666,1.057864
827,Gaia DR3 6045676333279821952,1221063.950543695,0.015871439033728268,0.0,76934671.64186068,248.4245599701844,-26.19603876933019,1.0316266
507,Gaia DR3 6045476673142665344,1221376.72879733,0.03954746886073016,0.0,30883815.424408425,245.7019581673219,-26.55509082858117,1.5286218999999999
772,Gaia DR3 6048855674228736128,1221627.661132842,206.33383319960515,-10000.0,5920.636679836469,244.4365439912207,-25.15442266661919,1.1203313
537,Gaia DR3 6047214038943811072,1221912.1970728745,0.017638989675047467,0.0,69273366.53535324,248.79490807560927,-25.797183963273678,1.0108834999999998
541,Gaia DR3 6047214038952982656,1221973.1572844458,0.011340008775003853,0.0,107757690.62701017,248.79491150126825,-25.797388396671952,0.920367
502,Gaia DR3 6050451035540870912,1222688.7294686812,136.84838694390245,-10000.0,8934.622882839618,244.58263986738137,-23.15661025173008,1.0053749
576,Gaia DR3 6052021309941556480,1223937.2338219278,3433.3144944397864,-10000.0,356.4885290304981,245.31373549078597,-22.25781830591543,0.9548575999999999
1084,Gaia DR3 6045581264179566720,1225894.4961681105,0.08927488328764051,0.0,13731684.108937135,247.87429781204557,-26.56983458530239,1.4337597
572,Gaia DR3 6051965303570960768,1226219.5790046386,96.01214639898782,-10000.0,12771.504700134125,246.78918299169098,-21.812801892364725,0.9869478000000002
1129,Gaia DR3 6050514120021417728,1226611.8004418984,64.70403230282815,-10000.0,18957.26984527183,245.09543903065304,-22.451249881984715,1.0679463
483,Gaia DR3 6047264857003833984,1226773.884577156,0.4571171330795456,0.0,2683718.8891007463,249.09979802831788,-25.27776072626489,0.90088564
477,Gaia DR3 6050451791455139328,1228272.7289004459,137.72224625803327,-10000.0,8918.477314109312,244.58339180151745,-23.10762526469629,1.056134
527,Gaia DR3 6045220280775903616,1228287.124858007,0.07377847182133374,0.0,16648313.451551273,246.9334023818373,-26.817223125845928,1.1575122
726,Gaia DR3 6052043815573779072,1230126.4391475422,56.2773185552236,-10000.0,21858.298702352855,245.8225074699189,-21.98535839112514,1.143343
1152,Gaia DR3 6047277982427118464,1230252.4536502538,0.0048705969858163145,0.0,252587610.35513246,249.19374514908947,-25.034347465673264,1.1683265
557,Gaia DR3 6052023234089878528,1230713.4615147777,61.62251487680568,-10000.0,19971.814911728154,245.42189107377268,-22.2016706028823,1.2814392
1018,Gaia DR3 6051163686574526208,1230786.2464148807,0.02011833560870984,0.0,61177339.43567558,248.91589360280213,-22.989016259366693,1.0497237
526,Gaia DR3 6045674202975275904,1230949.9065023721,0.003920878387464675,0.0,313947484.4304801,248.3621883966444,-26.274410588333698,0.9768002
525,Gaia DR3 6052016087259040640,1236540.6349611129,3658.8307262416497,-10000.0,337.96060202853033,245.164652784124,-22.36615616594451,1.0189831
1093,Gaia DR3 6051254125703431040,1237566.363209831,2663.7175039161116,-10000.0,464.6012054170162,248.54314058463603,-22.411325423824852,0.97468203
602,Gaia DR3 6051234506294105600,1239297.3200979265,0.003158333213882893,0.0,392389667.641914,248.66413774515289,-22.627641915300927,1.041567
1044,Gaia DR3 6048402542295387136,1239648.3670318588,434.5261488052545,-10000.0,2852.87403402607,245.0329175597041,-26.41872871549303,1.0121248
870,Gaia DR3 6047213008160828672,1243178.4022541868,0.005063807732770486,0.0,245502686.48806402,248.8284095881125,-25.824707024613854,1.4829632
910,Gaia DR3 6051460352853250560,1243804.8201995788,3527.892151987338,-10000.0,352.56316423928,248.2766989634929,-22.19485745220151,1.1247121
1240,Gaia DR3 6047213351758471168,1249169.6055066057,3820.6328846219026,-10000.0,326.9535815740187,248.86516000123413,-25.805448844066945,1.8589005
1075,Gaia DR3 6045573120928663680,1250401.2167490139,0.0037768056449303685,0.0,331073752.3460959,247.74742038669768,-26.680453096298073,1.1459781
791,Gaia DR3 6045706230549198336,1251060.3696203826,0.2740124154278736,0.0,4565706.877430488,248.71797498911846,-25.98827768304347,1.1233581
1277,Gaia DR3 6045563427181229568,1254417.4065967894,0.003928577627636321,0.0,319305745.10539216,247.8661577177856,-26.63789113058409,1.1765084
965,Gaia DR3 6045224777599682048,1254998.1248259814,0.04819161827893824,0.0,26041834.029351704,246.722741190601,-26.87460383943433,2.2172825
556,Gaia DR3 6051921597984230656,1255327.4690847648,60.14265913926351,-10000.0,20872.496943941034,247.2199715189805,-21.79481271705717,1.0736899
1276,Gaia DR3 6051527904102575872,1257540.9283144607,2715.163550412069,-10000.0,463.15476212238076,247.89193021650055,-21.962274468441187,1.7677028000000001
551,Gaia DR3 6048829801347712384,1258624.8043592928,0.018294480419191315,0.0,68798062.34010163,244.49258463933396,-25.449985752248804,0.9895896999999999
548,Gaia DR3 6047261352307736832,1261264.6021573879,2383.123520034169,-10000.0,529.2485226025145,249.11970679843915,-25.41064299317991,1.1056148000000001
811,Gaia DR3 6048481054302986496,1261629.1841239154,78.09918666681867,-10000.0,16154.191073796841,245.2650467593725,-26.409165782208184,1.085222
991,Gaia DR3 6050366407507853440,1263451.8081004368,564.307853446216,-10000.0,2238.9406781857874,244.34948789650642,-23.278097304588503,2.1635107999999996
605,Gaia DR3 6047209911480370944,1263982.834493927,0.008976195351453515,0.0,140814987.30854273,248.8576507875961,-25.856389693272597,1.0719097
940,Gaia DR3 6051252643939140736,1264961.0293865318,0.021824010069635295,0.0,57961897.25675245,248.5770324976072,-22.462898287661663,1.0157833
913,Gaia DR3 6047222658944247168,1265143.3674122447,0.10105619222828519,0.0,12519206.785016155,249.04150330151046,-25.57675503499224,1.3192712
1325,Gaia DR3 6048477068573326592,1266856.8847679328,0.00587801541563753,0.0,215524593.79362303,245.3665501996834,-26.469526612782804,0.97969973
871,Gaia DR3 6050345001390939264,1269314.1891659105,97.37836373547876,-10000.0,13034.868737514527,244.3162825406445,-23.46908629787773,1.2389016000000002
734,Gaia DR3 6045395068754604288,1270547.9403310718,0.07782709765628801,0.0,16325264.317863438,246.31120896540332,-26.862002922435227,2.3516855
739,Gaia DR3 6050345001390940160,1270834.516405305,72.60716756471915,-10000.0,17502.879660916857,244.31867300999767,-23.465958447379247,1.0924876000000001
883,Gaia DR3 6052284230656923392,1271372.1550862128,1659.1290765554559,-10000.0,766.2888759238242,247.66446781378934,-21.811522651070625,1.086961
912,Gaia DR3 6045395068768704256,1271397.6827222698,0.0023708869653265535,0.0,536254027.00172764,246.29709964349547,-26.861051734326402,1.0797838
1431,Gaia DR3 6045570264766209408,1271710.0530743226,0.12834138979029525,0.0,9908806.934008168,248.0565810897364,-26.580227902830917,2.3409002
607,Gaia DR3 6051984781244078720,1274042.3945573068,1856.0143373769613,-10000.0,686.4399530220577,246.7948290973054,-21.67457149169785,1.6204072
540,Gaia DR3 6050346856816823552,1275269.0079371193,77.30311420090133,-10000.0,16496.993958391526,244.34004846623748,-23.41688878502632,1.0959796
578,Gaia DR3 6050506079842427904,1278449.057618314,101.45118993016621,-10000.0,12601.617176677106,244.83526503941863,-22.574510025031433,1.0944245000000001
554,Gaia DR3 6048830351103530240,1281316.8452304674,171.13057643865568,-10000.0,7487.36357871017,244.41576995420476,-25.44740756884188,1.0279877
724,Gaia DR3 6045698426589461376,1281685.014273984,0.004056609744097012,0.0,315949794.31754106,248.69283208067344,-26.10911979450355,0.98228645
1278,Gaia DR3 6047249322101799552,1282413.5668341815,1345.9953263407822,-10000.0,952.7622731949198,249.15458486705958,-25.438043002582965,2.7461233
868,Gaia DR3 6048127213415661184,1282664.9060294006,279.9575144291784,-10000.0,4581.64128455241,249.3755451701107,-23.43611241443829,1.0487509
505,Gaia DR3 6050119498424114432,1296091.1230492261,87.18949362134157,-10000.0,14865.221361166146,244.1831435832597,-23.857252481527357,1.1404214
971,Gaia DR3 6048125740247026432,1296427.6022196717,0.010514616908588278,0.0,123297654.44528532,249.31116792357096,-23.52949459797381,1.0334554
571,Gaia DR3 6045565012033283712,1297984.984780798,0.07722021367452964,0.0,16808875.850196283,247.9621635515688,-26.690302136441,1.3782421
1307,Gaia DR3 6050521399988051200,1298017.744647189,62.41367264742913,-10000.0,20797.009526736372,244.24147807088318,-22.827818032503558,1.109501
709,Gaia DR3 6047212247942690688,1298074.7830166004,0.004991027820908838,0.0,260081656.4433072,249.00414965474602,-25.767783751713594,1.1227478000000002
1360,Gaia DR3 6044920659557125248,1298351.8948575868,0.10683547972870269,0.0,12152815.695259787,248.47071328519337,-26.36306096857439,2.4671748
528,Gaia DR3 6045706642866027648,1299451.6056545477,0.38222581658833366,0.0,3399696.0677674166,248.85111550223886,-25.982660268546766,1.4050136
594,Gaia DR3 6052146551189326336,1300475.3662856112,109.9318303542843,-10000.0,11829.834562878526,246.34341856963022,-21.692584465986318,1.1436522
589,Gaia DR3 6052146929146448000,1302685.3696000865,44.48905296124017,-10000.0,29281.03168963867,246.35042599787064,-21.688633281056333,0.9797311
759,Gaia DR3 6050345104469958400,1303134.5055317078,122.21419230260348,-10000.0,10662.710123756615,244.2561345903487,-23.485039075147014,1.1105751
550,Gaia DR3 6044953679263197440,1304074.8265228819,0.1135227499688941,0.0,11487343.522599708,248.76279317215042,-26.10050541436545,2.589666
1210,Gaia DR3 6048774280307593344,1305229.4385861924,0.005012711658203233,0.0,260383905.47563267,244.54490397783238,-25.737864518129005,0.97418845
547,Gaia DR3 6044945334151866368,1305329.8158484406,0.008028954128015258,0.0,162577814.62392235,248.62377386047962,-26.24672584422241,1.442239
1227,Gaia DR3 6045404689482702208,1305582.3976903055,0.16796241620669697,0.0,7773062.73138889,245.92767636215405,-26.833843268061532,1.1779084999999998
798,Gaia DR3 6050479725922597760,1305625.8214976375,72.56186278065488,-10000.0,17993.278720591497,244.62611141127942,-22.762668622859955,1.0597048999999998
1221,Gaia DR3 6048157660440521984,1306326.0944332206,2284.304814894541,-10000.0,571.8703064124695,249.18796249853742,-23.065065247754067,1.0405729
923,Gaia DR3 6050314760520380160,1306768.4329557095,248.0075999489384,-10000.0,5269.0660819457,244.14223606000687,-23.71368070180143,0.987719
1014,Gaia DR3 6045393041544132608,1308079.530532988,0.002865870285397502,0.0,456433613.6209859,246.2199397514501,-26.921304533377672,1.0642916
586,Gaia DR3 6045546354687329152,1310830.8485520876,0.10092235101727393,0.0,12988508.84208717,247.49387919717438,-26.895516911312498,1.4817238000000001
630,Gaia DR3 6045566042823079040,1311482.2199353992,0.05839266162759879,0.0,22459709.548768684,248.0978567862617,-26.649925828904056,4.3466325
649,Gaia DR3 6051985369658487552,1314441.0002776242,58.8225086110892,-10000.0,22345.884786522456,246.8563083633292,-21.634490801418227,0.9328376
581,Gaia DR3 6047272244350658304,1315352.014404378,0.008945087948256904,0.0,147047409.9319164,249.32883807882888,-25.18109453019532,1.0311636
641,Gaia DR3 6050320880854022656,1318218.900582686,204.44310325329945,-10000.0,6447.852138839082,244.18906720299117,-23.561617386727967,0.98840564
805,Gaia DR3 6044920315959690624,1319834.2673184564,0.13309054363282016,0.0,9916814.75852793,248.51137284292665,-26.38619928361252,2.6725277999999997
686,Gaia DR3 6049736937098829696,1320252.209179391,128.78444275798316,-10000.0,10251.643606211515,244.08111954492648,-24.09180896666184,1.0472987
1081,Gaia DR3 6049735906306660224,1321457.7760505336,165.49543279600138,-10000.0,7984.859483581241,244.09994758150341,-24.141821629141678,1.033174
643,Gaia DR3 6051541922871670016,1322152.09573056,2143.4924281047106,-10000.0,616.8214444776999,248.0402589297903,-21.871509044169226,0.9926925
665,Gaia DR3 6050471513945103104,1324406.3125857122,108.31311698799787,-10000.0,12227.570855822283,244.5037786956772,-22.875911106007198,1.0073733
794,Gaia DR3 6051469488247379968,1325505.3265721123,173.66427864100405,-10000.0,7632.573243874609,248.5837508289753,-22.168192446420235,0.98774016
585,Gaia DR3 6050373760491905920,1325931.9797251425,64.71206619138358,-10000.0,20489.717880491513,244.38074497818897,-23.060130907765995,0.9497511999999999
911,Gaia DR3 6051469492545991424,1327227.8674619144,182.20091746426775,-10000.0,7284.41923308209,248.58384143543446,-22.16208205976907,6.3500643
529,Gaia DR3 6047368760847864704,1327229.9787194512,0.2729438539366734,0.0,4862648.341689299,249.41070095739727,-24.990503764638017,1.0451936
812,Gaia DR3 6048058670033891200,1327708.9675983922,0.2582138503533987,0.0,5141896.78741575,249.4475497678507,-23.810251081986042,1.030384
873,Gaia DR3 6045559170871877760,1327954.9655404252,0.2207953303535102,0.0,6014415.990656449,247.7811364324297,-26.83699793710609,0.99709016
1066,Gaia DR3 6050551980152214016,1328459.6881402822,228.28798280438707,-10000.0,5819.227415393995,244.7259311273904,-22.55877003800609,0.99214107
658,Gaia DR3 6052061579555562624,1329013.3001758025,2247.2980993174156,-10000.0,591.3827367092382,245.65064830381002,-21.804410608183712,1.0667347
1005,Gaia DR3 6045556211635859584,1335401.0858517443,0.004533299459163721,0.0,294575970.0812026,247.7848007528461,-26.85184609755055,1.3776431
670,Gaia DR3 6045399295016556032,1337464.077137702,341.7693542636542,-10000.0,3913.3528517186187,246.06958461256687,-26.954079277921053,0.97532076
884,Gaia DR3 6045556181574648832,1339117.4859725758,0.252689158946678,0.0,5299465.523390951,247.7838978896352,-26.86032390572105,1.0300208
1000,Gaia DR3 6045556490812236288,1341000.6477301863,0.21611433836514318,0.0,6205051.723428244,247.85410120338338,-26.835962680008873,1.1692436000000002
647,Gaia DR3 6052065977604571520,1342427.2460951637,78.93845352916031,-10000.0,17005.998801322647,245.02560933444772,-22.21080942362366,1.1670572
624,Gaia DR3 6051987087645619200,1342916.8424944922,0.0061056477846745194,0.0,219946660.838393,246.8970666064368,-21.588019258824925,1.0097411
710,Gaia DR3 6047217921597522304,1345608.2513332595,0.11897186741164671,0.0,11310306.214471772,249.15784056881142,-25.703342141442143,1.3285063999999998
1318,Gaia DR3 6050566999658783872,1346404.753780054,87.84840509280477,-10000.0,15326.456437742787,244.92947889362583,-22.271670530694198,1.0617558999999999
741,Gaia DR3 6048681680814236928,1351549.3192570452,113.00125096291964,-10000.0,11960.481036626259,244.4122197756071,-25.71549471045657,1.6387271
1137,Gaia DR3 6048851310543791872,1352024.6418989303,61.78346401702504,-10000.0,21883.27675389594,244.1843322914713,-25.22934070095755,1.2317818
764,Gaia DR3 6044940626867668352,1352923.0425216337,0.0057332930205537,0.0,235976608.499067,248.68665542228538,-26.320642504759306,1.0082493000000001
645,Gaia DR3 6048467069887803392,1353605.7434106818,468.27483769904046,-10000.0,2890.622417514225,244.70806255386597,-26.19651586176669,1.7874148
833,Gaia DR3 6045528109670542720,1353978.8321398036,0.0037122860901980088,0.0,364729118.18808234,247.48593228783923,-26.98853638666273,1.0860345
837,Gaia DR3 6047247952012256896,1354196.0264887647,0.27617750338201325,0.0,4903353.857231515,249.3392300313941,-25.377669641511396,1.0379539
869,Gaia DR3 6052101746092248960,1354552.4529847414,57.46227507101654,-10000.0,23572.899807929214,245.47941207657874,-21.86797171674175,1.1794548
1037,Gaia DR3 6045555047705330944,1355463.6011313607,51.15377447066763,-10000.0,26497.82181583892,247.83331726848027,-26.9041902972894,1.0269938
755,Gaia DR3 6045555047708895488,1355855.9718140876,435.7850215810224,-10000.0,3111.2954889891803,247.83339915848168,-26.904671167106642,5.2203827
1300,Gaia DR3 6045149186171617408,1355972.9331056094,43.42569830465934,-10000.0,31225.126734694808,247.31143269564498,-27.202826086318158,0.93334156
732,Gaia DR3 6048684532672522752,1358831.6268412173,58.14475613749887,-10000.0,23369.805243105595,244.39157046875405,-25.707302535100165,1.0362173000000001
867,Gaia DR3 6045389021454676864,1361466.2315181275,0.08105025091929904,0.0,16797804.029918753,246.21235012130055,-27.030888885112763,3.2436113
633,Gaia DR3 6052302853642527616,1362017.5350185826,235.64728398102682,-10000.0,5779.89914421524,247.45322682418845,-21.619226011981546,3.294754
1284,Gaia DR3 6048672850359083136,1363038.933503876,1252.2624873242632,-10000.0,1088.4610433522696,244.26136458414769,-25.88125004838137,1.0651903
1011,Gaia DR3 6044916781208496768,1363965.0675239835,0.004919983002377685,0.0,277229630.03425395,248.6308145312145,-26.402157070479788,1.1443506
1198,Gaia DR3 6047374052252256128,1364624.4019338267,0.26385306264477126,0.0,5171910.412012302,249.51634446518622,-24.870007197916717,1.0646948999999999
600,Gaia DR3 6052068657664195072,1364738.728720042,68.44132817500227,-10000.0,19940.272421809947,244.95148047756985,-22.214517204615536,1.1783348
1383,Gaia DR3 6050421898486638336,1364904.2521114675,86.82724436395127,-10000.0,15719.769320217483,244.3207237091512,-22.99847993187007,1.1361016000000002
583,Gaia DR3 6048468031960486144,1365768.709382341,63.922327616778404,-10000.0,21366.06660461864,244.70992163251552,-26.16941449749372,1.0244575
584,Gaia DR3 6048468031960487296,1365948.9680293908,70.38761869191394,-10000.0,19406.097171835558,244.7092551857349,-26.168896277161874,1.099034
637,Gaia DR3 6044814526626254976,1366959.0416014001,0.009406631998182861,0.0,145318647.7227412,248.2345217187552,-26.701006698285237,1.1201138000000002
756,Gaia DR3 6051473577056337024,1367652.804186564,3302.286668994076,-10000.0,414.153264472091,248.53809636909932,-22.107631809795237,1.4257749
687,Gaia DR3 6050318269513902976,1367941.5818015833,62.920726879169585,-10000.0,21740.71485900859,244.07473716841253,-23.663306871827483,1.0366064
1022,Gaia DR3 6050556004541915008,1369366.7829069316,58.121207394882894,-10000.0,23560.535719832504,244.6609095813398,-22.520172657404647,1.054047
1015,Gaia DR3 6044914685256528000,1370250.4837356396,0.1879562392201139,0.0,7290263.358222184,248.55409624254185,-26.48397910235344,1.0158452
577,Gaia DR3 6050364449002909824,1371050.4293002712,89.66008600758663,-10000.0,15291.647491663784,244.17340121143056,-23.26094974225065,1.0904424
967,Gaia DR3 6048832623143380480,1371152.0538424007,171.69404854026666,-10000.0,7986.01969899283,244.22748449209374,-25.43149339842176,1.0539589
852,Gaia DR3 6052173553645367936,1372073.5943290468,770.5667513133369,-10000.0,1780.6031625300664,246.52248290360882,-21.50300154102461,1.2980992
830,Gaia DR3 6050518273251863552,1372950.6492000467,77.8794707120913,-10000.0,17629.172831382468,244.39034710808656,-22.87505350741782,1.8546019
1271,Gaia DR3 6050557791246180992,1373105.3361682394,3262.009886143849,-10000.0,420.9384349203924,244.6662446668576,-22.48042222243481,0.9853281999999999
1124,Gaia DR3 6048074303718639872,1373292.4118888925,2293.0083534774208,-10000.0,598.9042341717816,249.5341574622104,-23.615260199454557,3.5660752999999996
659,Gaia DR3 6050421589241649024,1374565.4141145495,1863.1788353891925,-10000.0,737.7528061214916,244.24246638139968,-23.02061781790332,1.5544446
1350,Gaia DR3 6049605030062772992,1377995.9746173196,0.014869215398627691,0.0,92674424.1491382,244.08820975225487,-25.06671706342594,1.0234733
688,Gaia DR3 6052071372085630720,1378230.667119611,220.14646541389493,-10000.0,6260.516899639587,245.0514555753404,-22.095469561623588,1.0611953
749,Gaia DR3 6050364517722389632,1379580.5725330506,106.55626839908716,-10000.0,12946.967768860692,244.16813776400443,-23.2468174393354,2.4002357000000005
675,Gaia DR3 6047383260658135296,1381793.3304580282,0.21998634019413377,0.0,6281268.778955192,249.57657937358388,-24.72763340659645,0.8850507
1349,Gaia DR3 6050422448237681664,1384616.949268991,2521.6109982412154,-10000.0,549.1001388535899,244.23930964930943,-23.001357392677498,1.0422957
790,Gaia DR3 6050422001558544640,1385361.2737465408,2585.5253482182384,-10000.0,535.8142300562762,244.26198490076882,-23.00418520582149,2.5388052000000005
842,Gaia DR3 6052305327543688320,1386861.1952799342,180.18302686881646,-10000.0,7696.95802862524,247.61481724329295,-21.51351804834692,1.0012358000000001
1113,Gaia DR3 6050516971879011840,1387350.6880051135,77.78894544473327,-10000.0,17834.80519080677,244.3110177547737,-22.922293907605944,0.97392946
1241,Gaia DR3 6049615269264821376,1387750.343026313,131.04109438099275,-10000.0,10590.19195147689,244.03749378134162,-24.980942494614748,0.9945166999999999
1246,Gaia DR3 6044905545574001408,1388134.730303451,0.0042801946084750405,0.0,324315798.0608782,248.36046240654883,-26.672026285480094,1.0297209999999999
986,Gaia DR3 6050422173360313216,1390041.302891106,2826.8638913122963,-10000.0,491.72558578539,244.29363839087088,-22.972718083301054,1.2928933999999999
627,Gaia DR3 6050421692329981312,1390151.987451391,2424.3850307017983,-10000.0,573.403964241182,244.25497227301238,-23.006754160993186,3.2859727999999997
786,Gaia DR3 6049634235841014144,1390153.647513931,272.2352264513483,-10000.0,5106.442930383839,243.97944264080002,-24.743601864560905,1.0212184000000002
1287,Gaia DR3 6050423032352094592,1391666.3405188425,1202.2682241854834,-10000.0,1157.5339949300192,244.2584593438037,-22.955678447478732,2.538144
777,Gaia DR3 6050421550589241984,1392419.0501719215,1539.737116851235,-10000.0,904.3225852861304,244.22844716290194,-23.02079475306765,2.5280833
1232,Gaia DR3 6050422104645958656,1395321.2083628408,1286.0526372559427,-10000.0,1084.9643070131601,244.2736061957531,-22.97789581437975,1.6001158000000002
1355,Gaia DR3 6050422242077797888,1396232.5836085512,0.10411135225304081,0.0,13410954.265727261,244.29296447051536,-22.96660288924625,2.9918287
1323,Gaia DR3 6050423032358104064,1396433.130320373,1519.6143488517491,-10000.0,918.9391580670093,244.26246470968042,-22.956105871474193,1.4613656000000002
661,Gaia DR3 6045196606909583616,1397593.0796056348,0.14461070015735517,0.0,9664520.523618741,246.5215625371267,-27.15294141319823,0.8791959
599,Gaia DR3 6050422860552693888,1398315.3568565273,1229.60275049162,-10000.0,1137.2090346231353,244.2601163787401,-22.96454231179351,1.75615
575,Gaia DR3 6047484686311603328,1400569.5350336458,0.004886052052470566,0.0,286646462.2138986,249.63830495997087,-24.133160198309067,1.0478068999999999
1320,Gaia DR3 6049615608564406272,1401005.3102277336,0.09102182476496964,0.0,15391971.253546214,244.0098628281357,-24.946629191958376,3.0065823
667,Gaia DR3 6047484690608142976,1401304.262754834,0.004609282343889201,0.0,304017883.52423805,249.6397523704421,-24.132374182625536,0.87273264
629,Gaia DR3 6050566175025392768,1401424.3817141172,0.004826652550822314,0.0,290351204.4751092,244.77453630449932,-22.303249374126946,1.1234151
1141,Gaia DR3 6050335140145464832,1402883.9558462084,88.3159891446703,-10000.0,15884.82413471185,244.04878638872654,-23.451513195338237,1.1162115
856,Gaia DR3 6050422929280000384,1403187.9543485842,1708.468801014276,-10000.0,821.313186120546,244.2534240385584,-22.958910682263244,1.7654188000000002
638,Gaia DR3 6050422826200786048,1403702.5080593687,869.779691833097,-10000.0,1613.85983282848,244.24452774102159,-22.977285584532034,2.7076156000000005
1231,Gaia DR3 6050338679202489088,1403940.6010774337,1804.683585766528,-10000.0,777.942799585623,244.02745634818132,-23.374645395297485,1.8421869
972,Gaia DR3 6050517727793292672,1404063.3944406004,85.25936527675692,-10000.0,16468.142706468996,244.3074775905183,-22.866340983953105,1.1177506000000001
672,Gaia DR3 6050557413291242496,1406295.970771928,466.33590286681266,-10000.0,3015.6287820146063,244.60936533526885,-22.455514905823435,8.941499
1142,Gaia DR3 6050422070278883584,1408501.1960353625,0.17433885088451892,0.0,8079101.0660518,244.2525714794725,-22.989299216994247,2.4365544
780,Gaia DR3 6050423066714116608,1408815.8096421475,3766.3725729732855,-10000.0,374.05110151648825,244.27089896119406,-22.936888814478134,1.1683156000000001
1358,Gaia DR3 6050423066713526528,1409007.7473385553,2780.0631519430995,-10000.0,506.8258058647849,244.26694699815903,-22.94571317513341,1.6237049
929,Gaia DR3 6047359243203446656,1411041.6549706056,81.58889294788001,-10000.0,17294.531203799965,249.75500385958787,-25.04050463474985,1.028553
689,Gaia DR3 6052205065824347776,1411086.9741445468,58.6185882386694,-10000.0,24072.346614681577,245.72818107688497,-21.636019710649848,1.4931405
1102,Gaia DR3 6046453005111320192,1411103.031682831,0.006329811749948671,0.0,222929699.5592758,249.12312959280655,-26.000857167565922,1.0161709
717,Gaia DR3 6045194888929010432,1411168.3737563016,0.10540891160904495,0.0,13387562.324808331,246.50680074859662,-27.179268629326803,1.6152862
718,Gaia DR3 6052205478141290240,1412062.2796990918,89.44440436573758,-10000.0,15787.03877243319,245.7545354503759,-21.62151025093843,0.9944966000000001
865,Gaia DR3 6050422516955908352,1412616.0036762024,3186.362303456441,-10000.0,443.3318841814855,244.2218721250349,-22.98609726161999,1.2313731
977,Gaia DR3 6047359243203446784,1413893.9963031993,69.64159640066067,-10000.0,20302.435173496197,249.75465032697173,-25.041072452347155,1.1573084999999999
736,Gaia DR3 6045204196118070400,1414548.3197239062,0.06656555919674795,0.0,21250453.489663072,246.76105881440046,-27.20024465639762,1.1797915
855,Gaia DR3 6047253002894943360,1415933.0703997468,0.24688842998516766,0.0,5735113.105481743,249.4707856636829,-25.38786875545843,1.034507
682,Gaia DR3 6045525051653770240,1416870.082645663,0.111382272201272,0.0,12720786.303275667,247.37216089743043,-27.146370993697552,1.6797993999999998
1334,Gaia DR3 6050423101072777984,1418068.7637577567,1701.8307025403274,-10000.0,833.2607712629708,244.22355653741985,-22.964297880047887,1.1950952
616,Gaia DR3 6050333112920811776,1423628.5454642673,92.576680781896,-10000.0,15377.830933669286,243.99687779344228,-23.4935379429862,1.0379974
888,Gaia DR3 6052093529814937984,1423874.868884491,215.35913190332624,-10000.0,6611.629868213167,245.0771732550409,-21.89508310643919,1.0224026
1040,Gaia DR3 6050336067858326656,1424502.187679908,118.36067388364066,-10000.0,12035.265945514333,243.93539392457237,-23.490937480493873,1.0377206
1267,Gaia DR3 6052209257712436736,1425836.670548927,1200.9977414401094,-10000.0,1187.210118179918,245.6320974401605,-21.590496905862967,3.851121
1333,Gaia DR3 6045380637678475392,1426062.3417802213,66.98296412745599,-10000.0,21289.925884239652,246.1266576448256,-27.15127668908864,1.3803482
1423,Gaia DR3 6046454959318100608,1426701.8590657883,0.11642320043466989,0.0,12254446.310865441,249.1963679328991,-25.951581317942725,2.568764
619,Gaia DR3 6050425811196885248,1427341.3334521474,1699.021839409775,-10000.0,840.0959306962134,244.18741071846776,-22.945278109998828,1.3513561
981,Gaia DR3 6046443418733165568,1428448.9916608133,709.630851509176,-10000.0,2012.9465744378542,249.41869151924143,-26.07572155323404,1.0796700000000001
664,Gaia DR3 6047254995759822720,1429041.392532506,2466.1127425386444,-10000.0,579.4712333635788,249.52880524487412,-25.31659777495823,0.97203946
803,Gaia DR3 6052365354007635840,1430947.5180171393,77.65342670619812,-10000.0,18427.358311322587,247.08403049420482,-21.419502657598766,0.9632011
907,Gaia DR3 6049601864670369408,1432249.1412160762,0.04656316813341823,0.0,30759271.729797866,244.0104136103874,-25.19341393026424,1.0338881
1312,Gaia DR3 6045522607808300032,1433881.8941842373,0.014522434922802327,0.0,98735639.15461828,247.62429914349534,-27.118869134652034,1.0132242
708,Gaia DR3 6052213518319596160,1434453.3996639003,55.07138343582181,-10000.0,26047.16479177539,245.93814729633823,-21.51147783265642,2.0739288
787,Gaia DR3 6052114802793345792,1434482.421490879,54.00749055398599,-10000.0,26560.804932363368,245.54182358018826,-21.654918315658513,0.95868206
642,Gaia DR3 6048755038851214848,1434603.652060962,0.032341844050920616,0.0,44357509.41728154,244.06441972828438,-25.363336900531756,1.0391861
862,Gaia DR3 6048079663833017472,1435185.72848871,0.16522607443219467,0.0,8686193.952260727,249.62189390496042,-23.588802720898624,1.1766595
957,Gaia DR3 6046450118882607232,1435535.0646956672,767.2927910423306,-10000.0,1870.909099439813,249.40527787700057,-25.890824996246305,1.0940044
903,Gaia DR3 6050338060723165312,1440068.7027410925,129.72829659414822,-10000.0,11100.652213497508,243.99918444364224,-23.41736764131288,1.0448024
1013,Gaia DR3 6044892145277835904,1441029.9557186207,0.07775563679235871,0.0,18532803.73186057,248.42027419763167,-26.761589038981967,1.7176150000000001
683,Gaia DR3 6044777796065137792,1441642.9964882955,0.006119538369546895,0.0,235580350.9072594,247.7278219098198,-27.10267866503992,1.0263417
697,Gaia DR3 6051480247144375552,1442383.8365448348,0.010950834825030443,0.0,131714509.40415631,248.61871083430495,-22.020130336677422,1.0114388
1034,Gaia DR3 6047407308178932608,1442919.0350892341,196.8021393964039,-10000.0,7331.825962434635,249.753844748253,-24.601936594726247,1.0014036
973,Gaia DR3 6052360200043257216,1443749.5528176846,1653.056942889538,-10000.0,873.3816212610409,247.24034799125297,-21.36305660161496,1.565977
1116,Gaia DR3 6046494683474688384,1444743.371032795,0.09312220174823417,0.0,15514488.960847523,249.48007892050614,-25.516756600089078,2.0682514
752,Gaia DR3 6052117414133124352,1445425.654749417,102.47846125220836,-10000.0,14104.67757895095,245.27772334724065,-21.775481392654342,1.2787601
1214,Gaia DR3 6051498354726543104,1446608.6216269187,39.25219390275741,-10000.0,36854.2106260536,248.4743143777641,-21.822760250951422,1.0358512
1408,Gaia DR3 6051498350428295808,1446626.199687635,38.24235152148427,-10000.0,37827.85686897238,248.47738736448932,-21.82127521361269,0.8938938
931,Gaia DR3 6051481312293735808,1447044.6840808736,1602.267061714393,-10000.0,903.1232799184958,248.73749796346252,-21.98928171029986,2.142067
650,Gaia DR3 6050544768907927168,1448345.1768157112,81.35855648445849,-10000.0,17802.00189628956,244.4291294493754,-22.52532634512479,1.0199799999999999
1082,Gaia DR3 6045179564483172864,1452006.9750936725,0.0044374577384095155,0.0,327215955.77699053,246.7421172944611,-27.276253526095484,1.0135669
742,Gaia DR3 6052214720909196800,1453252.8151162667,3736.9970106091323,-10000.0,388.8825201065349,245.88727528500272,-21.45291454525382,0.8306134
685,Gaia DR3 6047470358298995072,1454528.9735884413,0.012286634721081418,0.0,118383024.04260129,249.75380778767263,-24.26536621865973,0.9915081
1077,Gaia DR3 6048681818252865408,1454630.9315286912,93.41292685273767,-10000.0,15572.051754912549,244.24167599683992,-25.837969446269344,1.0458235999999999
613,Gaia DR3 6048735488164343680,1456651.0044285795,0.014784637330815073,0.0,98524635.5277539,244.1193197898281,-25.60433526642987,9.621487
652,Gaia DR3 6047471354733447552,1463090.6424948636,0.05983819570298271,0.0,24450781.399846487,249.76999846169355,-24.218176978312453,1.0959765
1121,Gaia DR3 6045520206934178048,1464134.0295795861,0.06832817371151347,0.0,21427969.606816463,247.54188928605632,-27.205727829041052,2.6635187
845,Gaia DR3 6052094358748726656,1464469.9633109632,54.59869512545113,-10000.0,26822.435223883254,245.1040519491975,-21.84012011304716,1.24037
893,Gaia DR3 6049922651487862912,1466545.0119068427,771.4031781389765,-10000.0,1901.1394475258812,243.58261535589725,-24.144540108836907,1.0879203000000002
1053,Gaia DR3 6052211216217175040,1467126.6366791727,0.003433228652545457,0.0,427331467.0117934,245.74767230079357,-21.52192592441388,1.1572211000000001
1397,Gaia DR3 6045181278167245440,1472056.213624281,0.009730814335173855,0.0,151277802.95871618,246.50889608454838,-27.304033549536662,7.8745475
720,Gaia DR3 6046439192496444416,1472212.8547478376,0.004409457626545288,0.0,333876176.94407547,249.1801926848933,-26.13289777992741,0.95685536
962,Gaia DR3 6052217985087041792,1473570.4784356554,1011.9846765408938,-10000.0,1456.1193589141358,245.84399678823902,-21.42652034771064,2.112949
1220,Gaia DR3 6049934501298022912,1474708.6995933556,1100.45398336573,-10000.0,1340.0912004361787,243.76256391629204,-23.88066539706993,1.083687
618,Gaia DR3 6047847559508105600,1477230.896945852,0.26818338642638573,0.0,5508286.388021058,249.79522863388826,-24.141633135141987,1.3634303
773,Gaia DR3 6050583969069510272,1477514.6560796562,251.39187458881256,-10000.0,5877.336562672693,244.66971699592747,-22.163502381972517,1.0019908000000002
814,Gaia DR3 6047353230245572096,1477809.7523987417,2680.204594852396,-10000.0,551.3794563433794,249.7211791058083,-25.060534744116996,1.5436065
663,Gaia DR3 6044932243091601920,1479516.0327568164,0.004586895520679031,0.0,322552808.55793136,249.06014792860947,-26.30364455255196,1.1303442
1245,Gaia DR3 6044775356519827840,1481725.9464110895,0.16764684717822217,0.0,8838376.452352216,247.92936604798024,-27.11491631952109,1.2451769
1311,Gaia DR3 6050322633200555904,1483532.959567293,120.73635293480415,-10000.0,12287.375951867447,243.81670577561252,-23.752983326324355,1.0713651000000002
968,Gaia DR3 6052217985085648256,1483684.5080228026,50.7316014799917,-10000.0,29245.765257537958,245.84197444542252,-21.43036131758885,1.0479419
768,Gaia DR3 6050324072011874816,1488170.4664498991,4269.928171092543,-10000.0,348.52353642031454,243.81938800423126,-23.67961929667789,1.1712801000000002
872,Gaia DR3 6048677282767989120,1490033.8761121128,0.19458089130768214,0.0,7657657.779745639,244.14331977184952,-25.79823551501461,1.6344141
760,Gaia DR3 6051499660396433536,1491740.3609387737,943.7364821606185,-10000.0,1580.6746789353092,248.6017557448404,-21.77673084040508,4.1692089999999995
729,Gaia DR3 6045300579482301312,1493075.5693621377,0.009204548855848397,0.0,162210619.1998172,245.7740480447033,-27.184526048885665,1.0301954
690,Gaia DR3 6048728886797424512,1493977.7605927105,2533.245276052575,-10000.0,589.7485627292667,244.03173451026527,-25.68803346558211,1.0617926000000002
1150,Gaia DR3 6048725691338492800,1494144.8981211134,76.576960244591,-10000.0,19511.676793499413,244.0789304705285,-25.708156642430023,2.1839595000000003
781,Gaia DR3 6046475338943076096,1496274.9157289444,0.15197786765567423,0.0,9845347.475982169,249.4636738390376,-25.785801315872888,1.1280552
758,Gaia DR3 6052197437959025792,1497615.6208922546,0.02741859625323229,0.0,54620433.776426665,246.4453465024654,-21.290912913149334,1.0563781
821,Gaia DR3 6045187776460807936,1498148.9919049013,0.09551078704707712,0.0,15685652.25168196,246.32926178521407,-27.33521079566969,2.5427134
1029,Gaia DR3 6045175166436733440,1499224.2223672788,0.020139456276588474,0.0,74442139.93552957,246.480814269862,-27.3568406659767,12.490981
954,Gaia DR3 6044768892594093824,1499318.1622104945,0.09369109171902869,0.0,16002782.49192375,247.53581215178917,-27.281213119979334,3.2162344
707,Gaia DR3 6050438940917055232,1501962.3805080191,0.00478467929666555,0.0,313910773.82234144,244.09878355098857,-22.873143889885824,1.1523548000000001
810,Gaia DR3 6045347583605423872,1502332.557872385,0.009594594682699898,0.0,156581138.39673236,245.48293149950783,-27.08450753832126,0.9395976999999999
1087,Gaia DR3 6050546624333484160,1502512.7093701877,69.24558142802547,-10000.0,21698.31891630391,244.23993115356862,-22.560053374809428,1.0395219
1003,Gaia DR3 6045300265944719744,1506457.0922551544,0.002442180854811869,0.0,616849112.2543023,245.781596689014,-27.21607464196993,1.7212241999999998
840,Gaia DR3 6050574730599548288,1508583.855597614,99.33037142002739,-10000.0,15187.538655407136,244.46152433657852,-22.302807704165453,1.1024787
731,Gaia DR3 6049951582385611904,1508684.6912550738,182.5467270133725,-10000.0,8264.649363691713,243.6922449098176,-23.705680840733205,0.9761763000000001
899,Gaia DR3 6044763841717861632,1511577.6502949342,259.5863278727786,-10000.0,5823.024897658506,247.72887641091117,-27.35926809135922,1.0127087
904,Gaia DR3 6045142730838600832,1513155.0760978225,0.15263831480421647,0.0,9913337.146303605,247.2782111760329,-27.36270912498656,1.2496908000000002
847,Gaia DR3 6052132188818368512,1514420.429944382,2094.3273537347236,-10000.0,723.1058827760529,245.41978427033757,-21.500195726184806,0.93805516
815,Gaia DR3 6049620526304657280,1517212.3918936253,117.86163814466462,-10000.0,12872.826271355423,243.7718147497811,-24.99322948796017,1.0213628000000001
1125,Gaia DR3 6048186243449110400,1518610.5228616144,0.02050336899579543,0.0,74066389.92709109,249.54151031888142,-22.90431874001659,1.0024773
776,Gaia DR3 6049678143288581888,1526021.3703763643,506.01726023889853,-10000.0,3015.7496399547836,243.64922034681115,-24.73987497260405,1.0362036000000001
722,Gaia DR3 6044897814629941248,1526243.925429041,0.21911298911561358,0.0,6965556.5906397635,248.86709889510223,-26.634185671666643,1.0198200000000002
909,Gaia DR3 6052096759629655168,1526596.2334783818,68.55275499245228,-10000.0,22268.92607957859,244.93905865631334,-21.799494827973128,2.0326405
1002,Gaia DR3 6050385511522948096,1527502.9467390045,61.1590886243834,-10000.0,24975.894525184394,243.7959785915776,-23.37861870073411,1.1265192
1156,Gaia DR3 6244276793578387712,1530127.4705602394,2153.4029491595466,-10000.0,710.5625406324599,245.11600873193728,-21.63108792279354,2.2465026000000003
1073,Gaia DR3 6052223688802577664,1531121.7321268653,57.0772875914611,-10000.0,26825.411590790533,245.52736759081338,-21.45258297645652,1.1712778999999998
1209,Gaia DR3 6051289408860327808,1532108.516928171,0.015651703077974952,0.0,97887655.37497011,248.9384700089408,-22.055962904369387,1.0070523
801,Gaia DR3 6044765800215293312,1536858.2333406461,0.07946454758764458,0.0,19340174.706784613,247.77014325690052,-27.29290451810331,2.3330528999999998
763,Gaia DR3 6049620010905497344,1538363.7974614308,0.19984613101894877,0.0,7697741.205285421,243.74030679824662,-25.022496938691567,0.99421924
1070,Gaia DR3 6242737064980425472,1538476.498963894,129.50761873849174,-10000.0,11879.428515093485,244.50122227390492,-22.136652779143372,1.050138
1085,Gaia DR3 6046387446722003584,1540686.849225702,1827.7373337243448,-10000.0,842.9476275380742,249.28667925562058,-26.26989874421721,1.1212997
1155,Gaia DR3 6044758795120407808,1541327.3196323134,1946.3935633869512,-10000.0,791.888828973635,247.9410038532564,-27.334383353295923,2.7799206
878,Gaia DR3 6047398993122232576,1542370.4136108502,885.3586986269739,-10000.0,1742.0853446210883,249.97962253855343,-24.607630201741586,2.9991286
892,Gaia DR3 6050388913137070848,1544939.020809418,60.032233828041434,-10000.0,25735.157969213655,243.80164572126301,-23.312710640001946,1.1522521000000001
1131,Gaia DR3 6045287557141278976,1546077.8272537559,168.17510921482085,-10000.0,9193.261918913646,245.7949059878223,-27.312246061715584,0.96478164
930,Gaia DR3 6052132498058667392,1548185.0718969093,78.58260045592475,-10000.0,19701.37235106202,245.3733761323824,-21.484466785952282,1.0361315999999998
1212,Gaia DR3 6049525830867571072,1548366.7439844287,91.27763597253598,-10000.0,16963.265179767674,243.72462637628087,-25.07529705851313,1.0587723999999998
849,Gaia DR3 6052231797700550528,1550639.5159951218,163.54226748509257,-10000.0,9481.58258926224,245.76969226159267,-21.31660158673556,0.9932424999999999
875,Gaia DR3 6048722294023409664,1552211.5163153943,0.17503905274117904,0.0,8867801.167837484,244.02990629446438,-25.854781704790284,0.97244406
915,Gaia DR3 6048065919939867520,1552237.2495983653,3285.987711458064,-10000.0,472.3807226015474,249.8837502300853,-23.58399086481308,1.0588064
922,Gaia DR3 6244276484338020736,1553213.1945925383,70.7094111177526,-10000.0,21966.14524205226,245.04381521496617,-21.652615537334228,1.0360945
792,Gaia DR3 6244278305404148352,1555201.051966871,59.22135809326596,-10000.0,26260.81370031452,245.12989006517967,-21.60429842695125,1.0625368
806,Gaia DR3 6045172589456337920,1556963.496072503,0.02608908636996085,0.0,59678728.261837535,246.34689465094038,-27.45886991517169,10.161183
766,Gaia DR3 6044745291751778560,1558341.0897670852,0.013403137855238736,0.0,116266885.15764192,248.5243495094,-26.97905190054501,7.4062223
886,Gaia DR3 6046437229684637184,1559921.1358362206,0.014072631376279595,0.0,110847864.49146795,249.41096796860882,-26.118309278375467,0.9864044
750,Gaia DR3 6046486535913008000,1560057.0337645216,0.20386801250518855,0.0,7652289.413106519,249.7442611344368,-25.494297922032302,1.5743388
1262,Gaia DR3 6244276724856182528,1563031.2839717981,0.007021447422852958,0.0,222608130.46673882,245.0790541070714,-21.63869592875316,3.1415873
696,Gaia DR3 6047391438277155840,1563592.8012870243,0.3363024461523251,0.0,4649364.936759364,249.9517738336489,-24.71534419507777,0.9240136
936,Gaia DR3 6052571443713262720,1563915.1758278906,151.68466867683443,-10000.0,10310.304854604827,246.9245386787356,-21.025186996497514,1.0720402
964,Gaia DR3 6044885170243616384,1564286.2764039813,0.17633404876943956,0.0,8871152.720194828,249.22437618656548,-26.377389246272354,1.0132425999999999
1283,Gaia DR3 6047849350509319168,1567926.4720944513,3246.92309715354,-10000.0,482.89609121601796,249.9916213815117,-24.033295959794568,0.99019754
1187,Gaia DR3 6046602603108483968,1568265.781927288,162.63528812151995,-10000.0,9642.8382796942,249.923368033212,-25.22485799037008,1.0206196
818,Gaia DR3 6048119482475634560,1568382.873599208,52.066905069095036,-10000.0,30122.452477593895,249.93458406462761,-23.16826692888432,1.022751
1185,Gaia DR3 6049679178374790656,1569856.026711921,3184.7590373851326,-10000.0,492.92772491851116,243.61864010051116,-24.70702922789194,1.0538281
969,Gaia DR3 6052226540660625024,1570092.0620456354,53.20456177963233,-10000.0,29510.478228329193,245.64997748284532,-21.317064839414147,1.1595126
1149,Gaia DR3 6052227537093294976,1571275.2523773166,50.80591694592791,-10000.0,30927.012970745214,245.52445459070512,-21.365553360671452,1.1808239999999999
779,Gaia DR3 6048119486770424704,1572342.0736091384,510.73410232602083,-10000.0,3078.5922977304012,249.9343428409457,-23.16878127522277,0.9666853999999999
834,Gaia DR3 6244253635112032384,1573063.0346554997,71.55065152752711,-10000.0,21985.306926944024,244.953497734116,-21.676781002827404,1.1521021999999999
1216,Gaia DR3 6045293432656572544,1575490.1123158105,0.0038205025551154423,0.0,412377714.60362357,245.62902814317704,-27.30956015982475,1.0920755
1168,Gaia DR3 6049528991960838912,1575951.1637575387,0.17234504915018892,0.0,9144162.663960174,243.67056575318256,-25.060385063286862,1.6298371999999999
799,Gaia DR3 6047875601347725824,1577091.4587370849,3523.339730156703,-10000.0,447.6126571725579,249.97459080925327,-23.718561194943174,1.3011271999999998
753,Gaia DR3 6047398718244277504,1578503.6149311983,1800.2401824069134,-10000.0,876.8294532903636,250.007070443978,-24.6321645988762,2.3880847000000003
995,Gaia DR3 6045133934745275008,1583067.5891840039,0.08397240678319176,0.0,18852235.511973877,247.09881728624248,-27.52897631706828,1.239663
945,Gaia DR3 6044389805898446592,1586181.8788914275,0.0028648574651934547,0.0,553668689.6862136,247.4579392431873,-27.480640771457768,0.954874
757,Gaia DR3 6049578538706371200,1588105.1710763653,152.38169819274773,-10000.0,10421.88917639945,243.56546135043936,-24.917221791744982,1.0385860999999998
1385,Gaia DR3 6049937494892987904,1588127.7467151552,83.98650922848748,-10000.0,18909.319619352347,243.54204838655517,-24.02718243212711,1.0492698
1299,Gaia DR3 6046633702977013888,1590931.944388634,0.012983102780658888,0.0,122538654.37764753,249.97020139457334,-24.950236060873703,1.6933293000000003
1395,Gaia DR3 6045168397566923136,1591729.1281799574,0.13566241322983896,0.0,11733014.991287626,246.51400162192604,-27.549158009636432,1.5131413
1375,Gaia DR3 6048418588296865408,1592808.249099332,0.003147041131970414,0.0,506128830.95749325,244.49329737013488,-26.607175425489316,1.3639249
908,Gaia DR3 6048740710844628864,1595298.6002701623,88.22876762858279,-10000.0,18081.38822686384,243.83116907918426,-25.670117785467035,2.1562262000000003
1317,Gaia DR3 6051361946563275392,1595352.2350737024,0.0102638552940268,0.0,155434014.74123868,249.27842502918068,-22.229187539102238,0.967065
970,Gaia DR3 6052236535047051392,1596012.2068088618,2181.193755810637,-10000.0,731.7150081496114,245.60099216712882,-21.241519133119482,1.0978941
785,Gaia DR3 6044884070736842368,1598434.9183930552,0.01014798508567274,0.0,157512541.14964935,249.271766398818,-26.4290051744518,1.0737946000000003
1346,Gaia DR3 6244280229549582080,1598761.4568696204,66.11213022728815,-10000.0,24182.573627157497,245.11714508103088,-21.509137740008455,1.5258118999999999
784,Gaia DR3 6044881081441790848,1601259.6804342202,0.16316562440903618,0.0,9813707.306509973,249.26731929774715,-26.44306600815779,1.7643511000000003
889,Gaia DR3 6045118919544743424,1604069.2010211134,0.0030506896522677087,0.0,525805435.44596213,246.7253053429814,-27.58559969186491,1.0899277
1378,Gaia DR3 6050405302734995072,1604801.0923861235,144.49289078366462,-10000.0,11106.436335257758,243.7194807319796,-23.134206819123715,1.4459263
1260,Gaia DR3 6048362646345116160,1607276.6155699564,0.022555893587226667,0.0,71257501.25369239,244.6802903483629,-26.81965070911481,0.93133575
1186,Gaia DR3 6045277730255949440,1610549.2208378897,87.41504933516545,-10000.0,18424.16418096095,245.6528266072097,-27.51075785426041,1.0009975
859,Gaia DR3 6244248584230551552,1615178.4503347462,77.0741230319741,-10000.0,20956.17033053612,244.64267350105396,-21.80723224119381,1.139564
1249,Gaia DR3 6050436123418306304,1616163.7315159135,135.31317018853795,-10000.0,11943.876041511994,243.813223871275,-22.88172198833425,1.0209574000000001
824,Gaia DR3 6051385684847178368,1617504.4823337537,0.11984095862840918,0.0,13497092.32007355,249.0558954853117,-21.927700648936003,1.0692667
1248,Gaia DR3 6049938521384558336,1618074.9420386339,0.18262566111142237,0.0,8860063.433535907,243.51443742471398,-23.994457288022048,1.1915753999999998
817,Gaia DR3 6242598526515738112,1621855.9007942723,125.83737370205267,-10000.0,12888.507230247578,243.89383527084328,-22.711483644241692,1.1295756000000001
832,Gaia DR3 6242598526515737728,1623532.2751277403,66.52720223082484,-10000.0,24404.036554771723,243.89403932761024,-22.711981429520467,1.4446484
881,Gaia DR3 6045109195732484352,1626548.9017374497,0.09555210511348011,0.0,17022638.065437898,247.0992836254021,-27.617854875269717,1.8656631999999997
920,Gaia DR3 6048287918210617088,1629935.9171638514,2705.5929151012115,-10000.0,602.4320614037675,249.65841969233088,-22.626492069251384,1.1638707
905,Gaia DR3 6051664587139544960,1631973.8197455027,0.0026178633252791025,0.0,623399168.3165928,248.3326938428471,-21.375851068263923,1.3204256
740,Gaia DR3 6047394732516384128,1632178.3632025968,0.1962594297744589,0.0,8316432.820977286,250.09677557267864,-24.677459416937648,2.223862
1328,Gaia DR3 6051664582844079232,1632200.1398301693,0.004204896302760686,0.0,388166561.62449557,248.33191175872912,-21.374922249512046,3.1736932
1259,Gaia DR3 6049594034948512000,1635659.2174093684,82.61874793576877,-10000.0,19797.676172495347,243.2974688016577,-24.824170796451753,0.99826485
1117,Gaia DR3 6044738797763690368,1635997.9527128485,0.12867237927478659,0.0,12714445.492758702,248.57340410021462,-27.13544405215785,1.3891481
1191,Gaia DR3 6045116961039667328,1638280.9991002628,0.0037468436351333436,0.0,437242959.3107264,246.59755943496393,-27.650236154285967,1.8081826
1281,Gaia DR3 6046382842516818816,1638387.7321416796,0.09779485899638424,0.0,16753311.461927213,249.42945732019433,-26.363839905157512,1.6304976
943,Gaia DR3 6044842529804709120,1639443.0209884054,0.16902889842028523,0.0,9699187.7502034,248.89289596138798,-26.914902071109747,1.7548481
1213,Gaia DR3 6045319851002701184,1641038.0409524282,0.11914435394823966,0.0,13773527.545126902,245.30771013086772,-27.313390675386266,1.2272014999999998
934,Gaia DR3 6244290090794580736,1642588.8064837214,65.32256092880769,-10000.0,25145.811540884162,245.15164358401464,-21.3867979437887,1.3903979
816,Gaia DR3 6046481420611093888,1643170.6767293436,0.3938359012645744,0.0,4172221.657429551,249.88113777238982,-25.606864383980888,1.0406009
890,Gaia DR3 6045108096219633664,1643312.3181083512,0.08340022542475138,0.0,19703931.371157322,246.95705611348404,-27.66216435710413,2.0933425
880,Gaia DR3 6242599763466335104,1644953.1084631872,69.93865702072759,-10000.0,23519.941310506943,243.86424048017543,-22.657774546708357,1.1101166999999998
1045,Gaia DR3 6244267963123074048,1644964.85145148,63.13944378926073,-10000.0,26052.887905408963,244.75889512980962,-21.63616753823234,1.1654036
1023,Gaia DR3 6048436558440145664,1646197.2154329077,91.43514179158055,-10000.0,18003.988216973394,244.1980456983709,-26.471742340954666,1.0162815
1344,Gaia DR3 6052402256367081600,1646481.2062090023,48.93982780995317,-10000.0,33642.97096840516,247.40791027671293,-21.018805616768674,1.0870389999999999
897,Gaia DR3 6045339749584666496,1650488.3742385816,0.011874716208325205,0.0,138991816.33338287,244.94874490512748,-27.1296592005705,10.220588000000001
1305,Gaia DR3 6046381639933014272,1650589.674003344,0.00941602694901308,0.0,175295767.8372349,249.42054494271545,-26.415376093616572,3.8833296
825,Gaia DR3 6049942923731624448,1652275.3227004649,87.9564167071782,-10000.0,18785.159566028808,243.4220301668028,-23.90618682518777,1.0338086
902,Gaia DR3 6049517034774510080,1652467.5257584457,0.008834922683250486,0.0,187038142.26821065,243.55844311325862,-25.247164809917866,1.0012058000000001
1222,Gaia DR3 6052592471869856000,1652758.5716715064,0.04386426836210298,0.0,37678927.14014639,247.18756896313943,-20.978407434277393,1.147341
1061,Gaia DR3 6044739240135786624,1652896.929619835,0.10836905062133906,0.0,15252481.406295178,248.6052806009649,-27.155949435568555,1.3069301000000002
935,Gaia DR3 6045116583082509824,1656605.3539018994,0.002840221907318873,0.0,583266170.0246197,246.6245733708901,-27.689066760906197,0.9664238000000002
1112,Gaia DR3 6046381773066327296,1657641.305812318,0.06426858878306638,0.0,25792402.434843518,249.45133413313386,-26.399553008967892,1.2423211
802,Gaia DR3 6049690070415179008,1659738.6982693411,64.89375230449112,-10000.0,25576.247933415852,243.4099361985149,-24.725429158022585,1.1062032
1062,Gaia DR3 6051603766104333056,1660952.1371741903,1396.258014678187,-10000.0,1189.5739324060464,248.80844601212982,-21.51463222110109,2.0035355
1188,Gaia DR3 6049582627515328000,1662098.4683925693,59.96151351132078,-10000.0,27719.421526589114,243.39086861949426,-24.855579241177868,1.0063663
1182,Gaia DR3 6048647973910554624,1662920.2322115593,72.76279512319198,-10000.0,22853.990551024475,243.8470152347749,-26.112432613048213,1.3226701
1031,Gaia DR3 6046393700200370688,1666189.781489135,0.30370176385635467,0.0,5486269.6888293745,249.66447705773223,-26.12649939583178,1.0377253
1107,Gaia DR3 6052598038148980736,1668109.6318877744,3171.2954782335146,-10000.0,526.0025889536317,247.04195269355998,-20.856073963252765,0.9684351999999999
1362,Gaia DR3 6051387510206039552,1668453.5834610902,1642.846182252298,-10000.0,1015.5872177720772,249.29615418358344,-21.932044338277628,0.98881644
1265,Gaia DR3 6052418813461083136,1674179.1576726402,1105.2668166372764,-10000.0,1514.7285094166252,248.30925791429942,-21.20617289299172,1.1287757999999999
1033,Gaia DR3 6045085109561910272,1674274.0538077992,0.007221391841029317,0.0,231849218.3591512,245.86869621855845,-27.601596125860944,0.9565029
1097,Gaia DR3 6242747338538970752,1675457.1491250058,1278.6292322702263,-10000.0,1310.3541721396477,244.1766281135216,-22.07474017056307,0.9624516
921,Gaia DR3 6048411578910226816,1675519.0790035613,51.67402407080739,-10000.0,32424.78419539471,244.32890594197175,-26.738807692602602,1.015421
901,Gaia DR3 6244291259025751680,1676632.1182794878,253.68552555090102,-10000.0,6609.096497084451,245.088632124773,-21.341480015226395,1.6270924
914,Gaia DR3 6045322123038772224,1677108.9763657143,0.0028984222326426216,0.0,578628247.2849439,245.11488493413663,-27.29433173046093,1.3530091
1108,Gaia DR3 6244302632099167360,1682081.193825925,64.7947291905148,-10000.0,25960.154704561406,245.06562891037944,-21.342001744222852,2.2191231
829,Gaia DR3 6046392978636618752,1686666.3535000987,0.24359807205535028,0.0,6923972.506304791,249.70549004137425,-26.13956809333845,1.9125333999999998
1020,Gaia DR3 6051373968175510400,1689167.9639683508,0.014322150506315941,0.0,117940944.91769534,249.37785576121556,-22.05182362937598,1.019824
983,Gaia DR3 6244269200073741312,1690735.923489363,55.91006740396772,-10000.0,30240.27696610106,244.663045427952,-21.59295922955555,0.9021011
1272,Gaia DR3 6044858472731507072,1691612.627876436,0.007577787505023301,0.0,223233051.435537,249.2788947083989,-26.70401770643023,1.0365579
882,Gaia DR3 6048101855932392192,1692232.1960006668,2091.768508161846,-9875.341204515336,808.9959234962026,250.09243139676227,-23.32457366120047,1.7822334
1196,Gaia DR3 6244389248702344960,1693941.5046543689,1628.409601545022,-10000.0,1040.2428867080928,245.42594011461375,-21.123787494616877,2.5850842000000003
1251,Gaia DR3 6052272857585837184,1697758.9007712125,1913.2643069571109,-10000.0,887.3624488774152,246.09360618672028,-20.86528270673741,1.2079368000000001
916,Gaia DR3 6044822738602788992,1700163.13277506,0.012340698387512927,0.0,137768793.9035435,248.88082186993236,-27.08130951223428,1.0338658
989,Gaia DR3 6050394685565498112,1701247.8167639526,0.23990301756561416,0.0,7091398.157585311,243.47030840640224,-23.340818813607765,1.0784162
885,Gaia DR3 6242720950262340992,1704320.102880563,201.2496005025209,-10000.0,8468.688129690046,244.00332808912574,-22.23880423041935,2.555699
1169,Gaia DR3 6244295760151546624,1706668.0697478042,55.92242279318329,-10000.0,30518.493021297352,244.8717849834676,-21.403800637218612,1.3790768
1390,Gaia DR3 6046577318636317824,1707080.4349948312,0.2522625233024164,0.0,6767079.0438750805,250.06073105741444,-25.50407696434455,1.1400496
1080,Gaia DR3 6045080505352743168,1710784.0567177394,0.09273306709905214,0.0,18448479.169683646,245.97250103091903,-27.70561043255712,1.3420433999999999
1119,Gaia DR3 6045315972645598208,1711958.757906699,0.002301269445767256,0.0,743919301.1733238,245.05925663676877,-27.344323578079948,1.0134292999999999
1050,Gaia DR3 6049940759067873792,1712392.7317751923,178.25522058266918,-10000.0,9606.40999000104,243.31411661953223,-23.9883729662444,6.232773
843,Gaia DR3 6046591543573015808,1712502.4818841594,3451.6501671103856,-10000.0,496.1402224947418,250.17814987606326,-25.17607931937314,1.0573894
941,Gaia DR3 6242758849054325632,1712793.2588333928,73.07731709862432,-10000.0,23438.097166619107,244.2492735884631,-21.90769648041643,1.0771766999999999
939,Gaia DR3 6044716807531065600,1713392.1584603388,0.09071000451462573,0.0,18888679.012071684,248.47677459242408,-27.375532977000326,4.9847903
1294,Gaia DR3 6051389464417823360,1714255.6241822168,313.7997924533508,-10000.0,5462.895978291816,249.42135999555362,-21.871160859258772,1.1856757
985,Gaia DR3 6046630473150196608,1718244.5470639593,0.26687213440763397,0.0,6438456.195053418,250.22840421274879,-24.980490708045522,1.6593721000000001
924,Gaia DR3 6244264664589104128,1725377.7276863088,96.1752804912739,-10000.0,17939.929250768906,244.4503657415586,-21.675730371180318,1.3672302
974,Gaia DR3 6242750052960832768,1728294.027787953,173.45239379246283,-10000.0,9964.082881761035,244.0720831991607,-22.071665265285297,2.7046456
975,Gaia DR3 6051413348731925632,1729487.1980175953,44.75106346540678,-10000.0,38646.84018860276,249.43232605531426,-21.815695275252803,1.0167539
949,Gaia DR3 6046429739267907456,1730558.0435913918,0.06667249651094427,0.0,25956100.853480432,250.0198355223182,-25.735052052317048,2.3686585
1230,Gaia DR3 6046419126406115328,1730948.2820655773,0.32812915561496525,0.0,5275204.145823343,249.89971820231725,-25.984013487366692,0.96932065
1067,Gaia DR3 6044352216339284864,1733352.7045657267,0.12467833177468743,0.0,13902597.8282911,247.1935191902209,-27.826703536243034,1.0342796
1321,Gaia DR3 6049914194690810368,1735305.287873585,64.39036676323886,-10000.0,26949.765548847427,243.25537843394767,-24.11532022444351,1.4045142
979,Gaia DR3 6244275590985183360,1737410.0151967667,53.88916779343451,-10000.0,32240.43135823747,244.67681151461997,-21.451432884476233,1.0518343
1368,Gaia DR3 6052505434362103936,1738313.4478225652,450.66555485798386,-10000.0,3857.2139119226713,247.70093616010263,-20.795747137401413,2.2005014
1019,Gaia DR3 6044348814729876736,1738343.3216384507,0.006931441496498252,0.0,250791025.57767496,246.95031727507717,-27.85618147458351,0.96845657
1324,Gaia DR3 6051393763681082496,1740084.2179673405,0.0038667517087990193,0.0,450011883.10272866,249.28594344061185,-21.80304532614473,1.0975598
1165,Gaia DR3 6244418836733477504,1741175.9798428575,86.68050982823365,-10000.0,20087.283557666848,245.72715020198788,-20.931242605376656,1.0949931
1042,Gaia DR3 6052429469271106304,1741832.0817984291,235.98083602107585,-10000.0,7381.243795758327,248.34543689524654,-21.082739858367056,0.93117744
1006,Gaia DR3 6052488121352329216,1744056.9048336223,0.009457520712747108,0.0,184409525.26627132,247.8485668669444,-20.929860413533753,0.9940343
1026,Gaia DR3 6052614045491008512,1751139.0634788955,0.012046974438295591,0.0,145359241.23091665,246.89876976079532,-20.756437040611914,1.037215
1180,Gaia DR3 6045016733682935040,1757913.6691240757,0.08874592289317526,0.0,19808387.94408732,246.3322975212653,-27.86978791780025,2.6809597000000003
1118,Gaia DR3 6044862488515626496,1758541.819059468,0.1158428624845173,0.0,15180407.159694467,249.5273232952416,-26.631671315033003,1.1143476
1041,Gaia DR3 6044320330505242240,1759518.6174980826,0.17054986021683075,0.0,10316740.308441743,247.68753740707226,-27.78927162697124,1.027793
955,Gaia DR3 6242554649124043520,1764271.0025503444,64.34896028056666,-10000.0,27417.241783829617,243.37199253437763,-23.185550687407872,0.9413319
1285,Gaia DR3 6049910247619654656,1764480.887047397,0.01639366142697067,0.0,107631897.54208858,243.201791877369,-24.213075901869374,0.97836846
926,Gaia DR3 6047830383933031168,1767714.3772926864,3482.2746465201517,-10000.0,507.63209589432273,250.40349895841945,-23.929066970818205,1.1185086000000002
952,Gaia DR3 6044851085381448704,1767989.3682938237,0.21842749231454045,0.0,8094170.51653864,249.27892954637605,-26.923631765457,1.0364424
1092,Gaia DR3 6044663378134295168,1770930.267716305,0.2535644081667713,0.0,6984143.715278646,249.26262866927996,-26.94732654794269,1.0179306000000001
1032,Gaia DR3 6052442594697817600,1771024.1609990157,138.9641112128938,-10000.0,12744.471544065047,248.196891735531,-20.993880604875574,1.0245891
980,Gaia DR3 6042399896008302720,1772436.9206388327,70.38978087234348,-10000.0,25180.315930422687,244.30683670627477,-26.94050510093871,1.04682
1059,Gaia DR3 6242714765509435776,1774358.3232398136,0.005092393566361067,0.0,348433069.855545,243.72547660715614,-22.411567232989825,0.9849314
961,Gaia DR3 6042399896008302464,1774493.515610915,58.76672740375978,-10000.0,30195.547616922195,244.30580160204636,-26.94434782369143,1.058207
1176,Gaia DR3 6049469309094318720,1779916.834075734,344.0790206406419,-10000.0,5172.988550018833,243.4518479455738,-25.738019778348413,1.1258416
990,Gaia DR3 6242811007137206016,1781611.2806305955,77.46688251152334,-10000.0,22998.360368581732,244.26402984188272,-21.68413360938107,1.1766286
1336,Gaia DR3 6052490251655919104,1786201.6435393593,0.0020168062294527046,0.0,885658531.5209365,247.90622213484693,-20.858103992498428,1.0891715
1366,Gaia DR3 6044338777382935296,1787053.75151254,0.007348473269160901,0.0,243187079.2824695,247.31603912727604,-27.92104729044602,1.8149973000000001
1140,Gaia DR3 6244429964992429568,1791101.1872577015,2561.0249390250733,-10000.0,699.3688971804917,246.00785215855134,-20.674036955011807,1.0839555
1056,Gaia DR3 6044692888850921344,1792519.619323528,0.06897949370357993,0.0,25986268.136823084,248.0683474508019,-27.739838366885945,1.3396734
1351,Gaia DR3 6044713268470488576,1796821.0268838338,0.1764471145419422,0.0,10183340.382461863,248.70176051780987,-27.44121848927949,1.0790601
1096,Gaia DR3 6049993496967639552,1796850.573344241,226.67926265311434,-10000.0,7926.84144245673,243.15658139120774,-23.823246184677405,0.9785040999999999
1035,Gaia DR3 6242719124898602752,1798736.6494050038,0.023029723688955377,0.0,78105003.50326149,243.812505284779,-22.191760478045662,1.0632027
1384,Gaia DR3 6039255567631297536,1799536.9904622016,234.71896025083842,-10000.0,7666.773014583399,245.06410364322608,-27.680701142931,1.0343584000000001
976,Gaia DR3 6042418312827810176,1801271.4868026501,45.10897825139784,-10000.0,39931.55146995226,244.01144462546173,-26.759209603943496,1.0422429
1429,Gaia DR3 6049906674206866176,1801868.4461275416,63.19732006338982,-10000.0,28511.785694712762,243.09152339629543,-24.27164025215939,1.0933173999999999
1143,Gaia DR3 6045059133601989376,1802276.642810162,0.004521593782325458,0.0,398593223.88824815,245.58713755333875,-27.786142698942854,1.2397604
1237,Gaia DR3 6048005584247549312,1802962.2038163443,1840.3815714607083,-10000.0,979.6676035966475,250.357180328264,-23.337954882831202,3.2330377
1012,Gaia DR3 6242801833086694528,1803341.6691394544,93.88602710506055,-10000.0,19207.774838757156,244.03924456051044,-21.863131488703484,3.1784310000000002
959,Gaia DR3 6046176615368339712,1808909.3173016799,0.19481400112709416,0.0,9285314.745532949,249.69712600139974,-26.585214149943965,1.8591081000000003
1134,Gaia DR3 6042683810521631360,1810772.5452830144,483.1892442114946,-10000.0,3747.5431561767737,243.4304021598288,-26.259865401888398,0.9953514000000001
919,Gaia DR3 6046523025957577984,1812990.7810195377,0.0811065155239276,0.0,22353207.62219996,250.21526648753817,-25.703392354671745,1.3312691
1189,Gaia DR3 6046218225022834304,1814566.4126240548,162.372455747013,-10000.0,11175.333921482774,250.337784127339,-26.086908093249747,1.0275849
1008,Gaia DR3 6042633301711424896,1815477.1181395245,142.96006265411145,-10000.0,12699.190839976261,243.67766888515175,-26.32848867081645,1.1017184
1399,Gaia DR3 6046511244859062912,1815812.2220240803,3754.346527382039,-10000.0,483.6559994610495,250.22078839998366,-25.720058947472,1.0198162
1039,Gaia DR3 6044664786891529472,1816355.2852563264,0.0059508941409210135,0.0,305223928.0759935,249.47681582426586,-26.864491693900057,1.1249489
1144,Gaia DR3 6039308378550297856,1816802.2054486566,0.07726177282262268,0.0,23514891.505527124,244.91091084863262,-27.504968680058113,2.3768601
1163,Gaia DR3 6044345344392897280,1816983.867439148,0.10325753405831756,0.0,17596622.696925495,246.87623279423286,-28.018865027719503,1.0078486
1051,Gaia DR3 6049586716324208000,1817400.8687262353,140.00944111812214,-10000.0,12980.559412368084,243.1440878014304,-24.97630576758613,1.6458268
1193,Gaia DR3 6242814511826953472,1818128.1781378249,55.66891005853147,-10000.0,32659.669036562893,244.22732041117928,-21.621078454446607,1.0433709999999998
1101,Gaia DR3 6048692538491708800,1819265.9823283188,138.1275235628555,-10000.0,13170.915798692753,243.5204637517063,-26.068555012618564,2.1710813
1123,Gaia DR3 6042330248816012416,1822746.622782596,0.04642090003036241,0.0,39265645.89636126,244.5411687881449,-27.270464389529327,1.1182656000000002
1348,Gaia DR3 6045001271800328320,1823500.0058342335,72.02783647014897,-9667.112305337221,25316.601125315767,246.6845842423681,-28.040907674542108,1.0065347
1024,Gaia DR3 6049793768107019008,1823637.371533568,65.15452974951515,-10000.0,27989.41805803055,243.05695916619797,-24.527031325227558,1.0933973
1036,Gaia DR3 6242776887918923520,1823644.6407126666,920.1756834460919,-10000.0,1981.8439821002987,243.77011954702556,-22.057595059606825,9.05894
1202,Gaia DR3 6044999725609794432,1827187.2293881774,0.21462772077323092,0.0,8513286.274510307,246.4214520960805,-28.02200132875761,1.0895821
1147,Gaia DR3 6046399816230578944,1829547.274133812,0.29386318401552275,0.0,6225847.175320777,250.00838477214683,-26.200791731462264,1.0034006
1083,Gaia DR3 6044626986868396672,1829641.1567595538,0.05636891279221847,0.0,32458336.805320278,249.0109914747884,-27.313174327462878,1.6839281000000004
1100,Gaia DR3 6244318609377748096,1830278.6249834,0.0063796071449426514,0.0,286895193.2932624,244.3990073442175,-21.46423352378807,0.9659139000000001
1422,Gaia DR3 6242609968307809920,1830731.3476513044,80.10496076527947,-10000.0,22854.156973069923,243.43089676276009,-22.67090390548828,1.0507834999999999
1170,Gaia DR3 6046402255772158976,1830968.0281898773,0.37081491570944,0.0,4937687.106482447,250.0583652491467,-26.118598470897993,1.0211346
963,Gaia DR3 6048703975985484544,1831284.8578683897,114.12866644919956,-10000.0,16045.792129565652,243.48513665754382,-26.06087847381455,1.5914509
1126,Gaia DR3 6048703980283882240,1834243.540302339,156.30330939552326,-10000.0,11735.154856259713,243.48470797537198,-26.060926429039192,1.3793725000000001
1010,Gaia DR3 6042633920184211328,1834712.7504719908,0.34671720480154455,0.0,5291669.190521282,243.648115453492,-26.336660537629857,1.0554245
1200,Gaia DR3 6039309031385330176,1836584.1728983384,0.003927875522004751,0.0,467576979.6189883,244.84534768887437,-27.512580860566157,1.0925597
1074,Gaia DR3 6051627375542640256,1836830.0244590424,46.516410381431726,-10000.0,39487.785265396626,249.13368328805646,-21.396438680432265,1.1700793999999999
1382,Gaia DR3 6044679836448868352,1837402.9363197465,0.01191965551435745,0.0,154148996.5130754,248.10007581406282,-27.825539445039336,1.1676284
1330,Gaia DR3 6047886145493070720,1838403.1977965534,1469.6478477224553,-10000.0,1250.9140884638223,250.50109840076686,-23.752141675010645,1.4596936000000003
1115,Gaia DR3 6042332757076933248,1839449.9499672535,0.09514516371791627,0.0,19333089.335163724,244.45279238537884,-27.244554867752576,1.3802858999999998
1151,Gaia DR3 6244436531998870144,1841508.7592243783,360.91600152601734,-10000.0,5102.319518774868,245.5616630064007,-20.761196081540273,5.0459833
1174,Gaia DR3 6042396494393911680,1842968.6643691398,92.73174458204743,-10000.0,19874.193812222667,243.97919058991505,-26.999218743952646,0.9868593000000001
1258,Gaia DR3 6044330982020404864,1845702.5237289194,0.09841510074428225,0.0,18754261.38641789,247.1099984673869,-28.064868108346285,1.1014537
1370,Gaia DR3 6051333565419534976,1850029.925360804,147.78558991438723,-10000.0,12518.337724486762,249.92265322278942,-22.066012012696376,1.3008395000000001
1243,Gaia DR3 6244416019235114112,1852079.9088878843,75.23169576768218,-10000.0,24618.345897813666,245.32895587589238,-20.824789182708198,1.9140235
1201,Gaia DR3 6242578696645925504,1852099.5787422864,72.59173847281835,-10000.0,25513.91684104379,243.26127962189312,-22.962471337183317,1.3427111999999999
1329,Gaia DR3 6044248136393900416,1852338.7702476678,0.05236114589749292,0.0,35376207.653552495,246.9185291400706,-28.08969464831025,1.2051117
1254,Gaia DR3 6242805200341099776,1852484.6237156296,0.00433483356029096,0.0,427348500.9171351,243.95577779929002,-21.834803746190357,1.0993532
1086,Gaia DR3 6048001186200972160,1853943.4647700102,0.03533670934910566,0.0,52465085.14570929,250.45714128733522,-23.414011179344328,19.575623999999998
1419,Gaia DR3 6044676984582267392,1859796.739138287,0.15147035040287848,0.0,12278289.012942985,248.21002282250947,-27.83176445602654,2.1737884999999997
1027,Gaia DR3 6242558566139065856,1863359.323434078,208.85168448475076,-10000.0,8921.926236942229,243.18772321107238,-23.091855011975433,1.0685723999999999
1426,Gaia DR3 6242613026325083392,1863451.1344183364,141.53912017760803,-10000.0,13165.626097435223,243.41848293273992,-22.554442131979602,0.97644883
950,Gaia DR3 6047018836982152064,1863572.4579371167,0.11134509360129137,0.0,16736906.833185358,250.577770790536,-24.587040148038284,1.0771407
997,Gaia DR3 6049966253994409344,1864905.1165374718,163.79211739092648,-10000.0,11385.805045101524,242.9962966893851,-24.01977514534503,1.1094596
1007,Gaia DR3 6048222084952175232,1868045.837641322,4208.1599194970695,-10000.0,443.91037255651116,250.3090566612805,-22.85015872201303,1.2235376
1038,Gaia DR3 6048226895317133824,1870249.4661218033,0.0037076671419125165,0.0,504427553.6441702,250.27751767557967,-22.7849675498629,0.9575514
1135,Gaia DR3 6051420564277175296,1871464.1322682935,0.003277604679036241,0.0,570985312.6090196,249.46918107753768,-21.608044266291056,0.9512414
1379,Gaia DR3 6244355133777559168,1874230.6984864597,2366.6620909005296,-10000.0,791.9299952843303,244.69581036116924,-21.075726457126,0.98140955
1217,Gaia DR3 6044622829339871616,1875745.6192518538,0.12316100779396962,0.0,15230028.178964745,249.07726685811292,-27.38087022064037,2.283363
1291,Gaia DR3 6049462329773420288,1875860.6660962536,0.11932087070546257,0.0,15721144.63300154,243.2721962738926,-25.801197613761435,1.0703197
1111,Gaia DR3 6048003621438172672,1875909.005241205,921.9458457530131,-10000.0,2034.7279765754874,250.50818503483586,-23.332622031886554,1.279368
1127,Gaia DR3 6244338331867678592,1877134.9766675124,104.42715009759083,-10000.0,17975.545391339936,244.40169596235148,-21.306122012161854,1.1251926
992,Gaia DR3 6046557866726171136,1878609.2768169953,0.084682895474241,0.0,22184046.33304531,250.46589806390415,-25.38743729691357,2.3020793999999998
1164,Gaia DR3 6049559361674596736,1879078.1947080349,2172.82510858685,-10000.0,864.8087631544995,243.02405652648656,-25.15620110429503,1.0180185
1177,Gaia DR3 6048000808233947904,1879094.7605687133,2007.16352185761,-10000.0,936.1941566323553,250.54326245319157,-23.389698015852428,1.3312075
1252,Gaia DR3 6039316040769480960,1885141.0907976828,1538.6994844373817,-10000.0,1225.1522209919865,244.40815453003484,-27.55039673399678,0.90883124
1021,Gaia DR3 6049956461468946432,1887459.7540740315,123.89284113151612,-1398.6831617248379,15234.61514673341,242.95433758238343,-24.12992281068611,4.286161
1338,Gaia DR3 6048203530694871168,1888006.5177220441,886.3114399778741,-10000.0,2130.1840781488463,250.4399781477524,-23.090997140906047,3.3334568
1373,Gaia DR3 6242570072351780992,1888034.020100081,338.6003028247765,-10000.0,5575.996253840111,243.116515669554,-23.096070801264897,1.0489215
1173,Gaia DR3 6051690425661705088,1891865.3321896265,3163.945451864214,-10000.0,597.9449901941036,248.98689205101533,-21.093382019455095,0.7810242
1270,Gaia DR3 6044494774902381824,1896847.0533302038,0.10171259330881227,0.0,18649087.50847731,248.644691958312,-27.709458735424647,1.2290363000000002
1172,Gaia DR3 6242661061238878592,1899010.5318361172,213.7147984038238,-10000.0,8885.723150756508,243.36106937767624,-22.509798269272846,1.0515026
1280,Gaia DR3 6242662774928466688,1899029.6402587567,219.28298153474813,-10000.0,8660.177944351015,243.25884102317642,-22.503193762476272,1.0703541
1303,Gaia DR3 6242770836302870784,1899262.4033555796,72.40093044678373,-10000.0,26232.56899649348,243.58539293271852,-22.13614223028831,1.0864753999999999
1302,Gaia DR3 6046505781667680128,1899643.3051222512,0.0066107569558721355,0.0,287356397.7321622,250.354449312685,-25.82845935015164,0.9776027
1327,Gaia DR3 6046166818546327424,1901037.7815000925,222.45018143018297,-10000.0,8545.90348849296,250.10279797246517,-26.606594844271804,0.9933639999999999
1236,Gaia DR3 6052717193426203904,1905135.407148998,179.88729004661292,-10000.0,10590.717146582918,247.4330879661136,-20.45154247786606,1.0096353999999998
1268,Gaia DR3 6049858914168299776,1905343.297049465,3940.3313796763055,-10000.0,483.54899967981555,242.90968357777345,-24.306280591525837,0.9841593000000001
1292,Gaia DR3 6045046317416891776,1906200.2767881707,0.0059202399717505185,0.0,321980238.28154695,245.568148272241,-28.003181368244405,1.0024889000000001
1289,Gaia DR3 6051635037762344320,1906391.9287240056,2592.9022755426145,-10000.0,735.2347779189081,249.34644665957038,-21.295030442887413,1.0537486
1088,Gaia DR3 6042612788947439744,1908144.7650907566,0.007499874739853236,0.0,254423551.2296165,243.6839704033557,-26.650390852936425,0.9982431999999999
1367,Gaia DR3 6045033977975163264,1908916.3925314238,0.14924839504877987,0.0,12790197.120093115,245.73961657355582,-28.061576286540266,1.0057309
1223,Gaia DR3 6044324247508760960,1912765.9830424006,0.09009610889331214,0.0,21230284.043758363,247.1948712904437,-28.194014068990175,3.4815339999999995
1058,Gaia DR3 6048228368485804928,1913482.347537969,0.022115360358211256,0.0,86522774.96475469,250.3400487011869,-22.709191960431358,0.9533189000000001
1386,Gaia DR3 6044488620206378752,1920001.9418444128,0.07852793066989375,0.0,24449924.06479531,248.37428622982966,-27.895378393245984,2.7858481
1235,Gaia DR3 6039318136713476480,1921077.448870867,0.2007874755057522,0.0,9567715.536200522,244.48673989569613,-27.47965528745698,1.1142968999999998
1372,Gaia DR3 6049986045203889664,1921689.1883052138,91.69581117590432,-10000.0,20957.218913945246,242.90668853236858,-23.77087551234698,1.0972911
1158,Gaia DR3 6046182284735430272,1924671.6472899443,0.09135258431753647,0.0,21068606.45124054,250.08017071307125,-26.453346540923988,1.8255879000000002
1120,Gaia DR3 6044647572653916800,1925908.60081806,0.1951570371144788,0.0,9868507.071504295,249.64592186000255,-27.01030742633953,1.2253857
1122,Gaia DR3 6046317662106352640,1929814.7595062605,0.0066653179578727954,0.0,289530787.83388627,250.3956034576783,-25.888317483167768,1.1617358999999998
1089,Gaia DR3 6046317662094457728,1930094.5339058337,0.007266729654212101,0.0,265607037.24364784,250.3966084573856,-25.887435283875547,1.1251273000000002
1171,Gaia DR3 6242634221985051136,1935322.9778625828,0.1830143191602741,0.0,10574707.961335696,243.2101403925905,-22.67965172864332,1.3803862
1199,Gaia DR3 6044653997925136768,1936109.9208841776,0.25599851795467893,0.0,7562973.162317055,249.7290316134872,-26.950568712970824,0.91437775
1114,Gaia DR3 6046221042521380736,1937613.0790088447,0.08112739722068886,0.0,23883584.897195745,250.31129669288742,-26.10469968464075,1.9038192999999999
1238,Gaia DR3 6044292877075882624,1938409.6969784435,0.11084228273089776,0.0,17487998.706093986,247.7407182118054,-28.151511217237722,3.7756068999999997
1047,Gaia DR3 6046568209012165504,1939800.2290922278,0.3402236013353829,0.0,5701545.16464608,250.64999266230248,-25.16948594591747,1.6595631000000002
1078,Gaia DR3 6047840313898030080,1947945.6073363153,4161.1878997077665,-10000.0,468.1224819175112,250.72854025522156,-23.723063718567854,0.9877582
1197,Gaia DR3 6046216507024125056,1948529.5281253192,0.16268974456770718,0.0,11976965.931705624,250.3133468080352,-26.149375944243854,2.7755362999999997
1365,Gaia DR3 6242793689828840704,1949697.1546715256,0.005615209343897935,0.0,347217180.20900995,243.71257132372816,-21.81613015585135,1.0383126
1109,Gaia DR3 6042684119762061952,1952347.381373888,0.20746307387530563,0.0,9410577.72308596,243.33399421810935,-26.27943912379612,1.04011
1060,Gaia DR3 6049795245575761280,1952480.6158396169,70.91974511728924,-10000.0,27530.846488668914,242.8226280245311,-24.68909969404639,1.0988102
1234,Gaia DR3 6044491373288085120,1953503.1839327079,97.84078690814128,-10000.0,19966.143422034944,248.60138011490454,-27.86586176081049,0.9487288
1342,Gaia DR3 6051406579862761728,1959001.7066925035,2441.828218295807,-10000.0,802.2684364175806,249.8917908483176,-21.733701625946892,1.0651635
1274,Gaia DR3 6044483676706702848,1960943.1402159042,0.012623938338943387,0.0,155335291.37785962,248.37273330368674,-27.98701354372225,2.6543224
1361,Gaia DR3 6049532737170518016,1963601.314458169,113.82170434444772,-10000.0,17251.554312663517,242.9312582657348,-25.45219324734402,1.0560263
1244,Gaia DR3 6049549813964498560,1964647.6005386407,290.51743034638633,-10000.0,6762.580813812704,242.7588730230087,-25.353732195841662,1.0461943999999999
1192,Gaia DR3 6044641284830208512,1968013.2541680697,0.003974991174871411,0.0,495098773.20211506,249.5885518102763,-27.190821503192247,0.9663783000000001
1175,Gaia DR3 6044641284830208000,1968754.3374814151,0.004029113995028361,0.0,488632076.4095326,249.5901683926585,-27.191353213885503,0.9738678
1190,Gaia DR3 6047996788151254784,1969332.8591553902,2987.5643678253414,-10000.0,659.1767127644766,250.7241069915992,-23.33585384816853,1.0739833
1103,Gaia DR3 6049537169580902272,1969857.342016042,214.6139504781876,-10000.0,9178.608089674251,242.92751822677,-25.43099434552561,1.1087902
1154,Gaia DR3 6049856058015342848,1971356.6310282762,920.152575898069,-10000.0,2142.423640018865,242.76497590076218,-24.44537473267879,1.0415926
1269,Gaia DR3 6042323514307672192,1981590.179600025,0.24493718235905307,0.0,8090197.496822735,244.22380593267016,-27.431366419334665,1.1982722
1136,Gaia DR3 6046516776779540608,1982496.1245010898,0.3484293090050954,0.0,5689808.730964415,250.62628926650657,-25.58428439564137,1.0244559000000002
1310,Gaia DR3 6242626387962771456,1983283.8765789757,64.94855471660172,-10000.0,30536.228022823452,243.0383273500949,-22.79746100028407,1.1295488999999999
1091,Gaia DR3 6049795344355008896,1983503.9201495454,367.56335125197677,-10000.0,5396.3593306934135,242.77116897485416,-24.70519575971691,0.95191324
1226,Gaia DR3 6242687277719794176,1984948.8573187238,91.13485068563523,-10000.0,21780.34903645915,243.32737931361103,-22.213727643114428,2.9326653
1415,Gaia DR3 6044479102558827136,1986630.6660878586,0.00798367838798853,0.0,248836509.88205525,248.66561904838392,-27.905533507542764,1.1025251
1160,Gaia DR3 6047997647138016896,1987644.9023632642,2637.636190752937,-10000.0,753.5705300570178,250.71853070755824,-23.270478045602328,1.1262324
1288,Gaia DR3 6244526382715347584,1998007.1197498601,2487.9305618684007,-10000.0,803.0799373473611,244.11381662195285,-21.18158307156858,1.1059536
1352,Gaia DR3 6042370449713302912,1998115.9437961348,1068.1977809711218,-10000.0,1870.5486749650465,243.8126184485661,-27.12995098315478,5.8487883
1322,Gaia DR3 6046202350815763840,2001746.6225495567,3074.8424356128608,-10000.0,651.0078693351256,250.35838797584492,-26.31368872230911,1.3315815
1279,Gaia DR3 6049979104536677632,2001901.5676523237,77.94918617352826,-10000.0,25682.135579911603,242.734073619829,-23.824819884848147,1.5090948
1239,Gaia DR3 6243009606423713280,2004333.5132528928,3164.30104967314,-10000.0,633.4206138382227,243.65960514578583,-21.666441023077322,1.212432
1153,Gaia DR3 6242145626506129664,2005211.0102204103,95.7187763844335,-10000.0,20948.98290557873,242.7587710018096,-23.597485617047663,1.1669052
1166,Gaia DR3 6046946479664888064,2007034.4559854614,0.3470967360615221,0.0,5782348.974983502,250.82416728527375,-24.98903609065397,1.0926781
1184,Gaia DR3 6242623299886328320,2009046.4479871218,170.00564714684202,-10000.0,11817.527721604518,242.93871105809185,-22.909287760363608,1.0079709000000001
1181,Gaia DR3 6046165036133603456,2009168.3712629217,0.08490227915139376,0.0,23664480.993263643,250.1660570264584,-26.634561498375753,1.31134
1424,Gaia DR3 6052777842659798400,2010727.6013003325,297.757329810725,-10000.0,6752.90714951833,247.28432651960662,-20.17810798455689,0.979184
1194,Gaia DR3 6047933046535998464,2014222.969915605,1211.8175324817794,-10000.0,1662.1503781930885,250.8709673740942,-23.658774689722232,1.5160753999999999
1337,Gaia DR3 6042386667508543488,2017801.1482625895,0.0042412386857564035,0.0,475757508.0693024,243.70312563562615,-27.028205070796485,1.069611
1204,Gaia DR3 6047991359316108672,2018300.8511715634,1855.3178289564348,-10000.0,1087.8464162158145,250.84535521797997,-23.44918633489738,1.5944664
1376,Gaia DR3 6049743018766918016,2018880.198375735,235.35665097414946,-10000.0,8577.961107194204,242.56012458726212,-25.18760367760833,0.98485476
1295,Gaia DR3 6048314340854256640,2019445.1022442898,0.003633443929674985,0.0,555793660.5959765,250.375182796094,-22.302177641125528,1.1077232
1256,Gaia DR3 6048314340854256512,2021140.830558064,0.006241314213145366,0.0,323832571.39997315,250.37854279286788,-22.30110774967345,1.0010632
1215,Gaia DR3 6047064986414493696,2026033.8176139374,0.13905840601337935,0.0,14569660.876301177,250.91267643410052,-24.11196718435509,1.4492778
1162,Gaia DR3 6046543779237409664,2026097.4973749116,0.13664613600162112,0.0,14827331.065921064,250.76608601693803,-25.42974031016352,1.0295296999999999
1293,Gaia DR3 6243020047485266304,2029112.5277701872,0.004331860321675649,0.0,468415963.8335907,243.8412026132789,-21.429511240200693,1.1171956
1340,Gaia DR3 6046106658948716288,2029484.9284620138,0.11520598646565713,0.0,17616141.23296451,250.04606595194232,-26.868060293127623,1.3696972
1229,Gaia DR3 6049755353918831616,2032254.2868099057,65.43612416614957,-10000.0,31057.069970247427,242.66359411151092,-24.974037384159786,0.9452475
1255,Gaia DR3 6048328149166804480,2034564.0743000198,209.07681154880316,-10000.0,9731.179939221081,250.4201915436116,-22.205212315451178,0.9699540000000001
1413,Gaia DR3 6044604279390567808,2038380.0820761144,0.07281198704812036,0.0,27995116.803075008,249.9567366756706,-27.006250940189773,1.2402753999999998
1331,Gaia DR3 6242688579091617024,2038719.992344712,80.29842819258089,-10000.0,25389.288909307415,243.19501274451488,-22.225590160399452,2.1164334
1315,Gaia DR3 6243020120504335744,2038797.6703522818,1368.2894987698332,-10000.0,1490.0338504280503,243.83351194629242,-21.405519683259282,0.97093296
1354,Gaia DR3 6043458313388543104,2040727.3724222698,129.40482858141047,-10000.0,15770.102204017978,242.9361804838894,-25.946533760779317,1.0366652
1407,Gaia DR3 6044602179143901568,2042040.9085270271,0.10008721284318477,0.0,20402615.384309564,249.91197596945247,-27.069389850120398,2.4618754000000003
1339,Gaia DR3 6042581590298017280,2043270.7550120952,0.06352216256557854,0.0,32166265.638432547,243.4517941930229,-26.799274010550963,3.4983392
1297,Gaia DR3 6049536138788757504,2048138.1384425538,0.00462028034306296,0.0,443293044.2235384,242.784184494773,-25.46973092111937,1.0484931
1417,Gaia DR3 6047037842221132544,2055662.2401224207,0.14557028702042163,0.0,14121441.141584326,250.97633293088842,-24.44749778880695,3.3841386
1242,Gaia DR3 6042687414001054336,2055720.2206169267,894.5645480329678,-10000.0,2298.0121726679095,243.11425838647077,-26.39617444539571,1.0634043
1402,Gaia DR3 6042597735081742464,2057099.749177735,0.012490142445063801,0.0,164697861.39154214,243.34427320717103,-26.697349892732987,1.0003506
1416,Gaia DR3 6044099019430459648,2059810.0929697973,0.1245003993420276,0.0,16544606.313358765,247.94810236410615,-28.351950591086503,0.9415493
1203,Gaia DR3 6046323537624951040,2059840.3804823575,0.15222187131755807,0.0,13531829.313707594,250.73186187487042,-25.760164097273933,1.3457979
1273,Gaia DR3 6042692671041032320,2060886.2992587187,0.1199848909278456,0.0,17176215.132770825,243.0656010372583,-26.24782007591816,2.1301362999999998
1388,Gaia DR3 6242650611580734976,2063000.2704855367,72.65154254702925,-10000.0,28395.8220040559,242.96936246795426,-22.545142314777703,0.9538616
1371,Gaia DR3 6044589161094364288,2066522.6891631568,0.10854272204325162,0.0,19038795.510763936,249.7504785423492,-27.31293697560299,1.5434309
1224,Gaia DR3 6049552730244409984,2068970.1108376428,0.12625466786767642,0.0,16387276.17584853,242.70062996716058,-25.32024499123631,2.4219105
1421,Gaia DR3 6242642330885466752,2069784.7918183517,344.84220590617434,-10000.0,6002.121423563521,242.8650045108691,-22.726085845589644,1.2177528999999998
1405,Gaia DR3 6046113664032499200,2069894.031075084,0.11310791064106304,0.0,18300170.335951935,250.1948397246393,-26.807802808496838,1.1290311000000002
1409,Gaia DR3 6244562765380662528,2074836.4375240027,240.75812988593347,-10000.0,8617.928867062641,244.26084919856416,-20.913763816433608,0.9958940999999999
1411,Gaia DR3 6244530059206332160,2076212.8032954754,81.02876227200808,-10000.0,25623.1583092158,243.9388262788657,-21.174982493498558,1.1501086999999999
1211,Gaia DR3 6046323090936639872,2077582.05377377,0.23618112004488226,0.0,8796562.796293626,250.7648020707268,-25.775264477733565,1.2358292
1208,Gaia DR3 6047913843735152000,2084081.4502718067,0.046628907283237334,0.0,44695052.31191671,251.01137382695325,-23.86261062319471,0.97868186
1353,Gaia DR3 6046197677899168768,2087252.5390156552,0.004761879065038842,0.0,438325398.54697675,250.5117388323151,-26.377041869755338,1.0324659
1247,Gaia DR3 6047059935523845376,2097148.8405175118,3668.9437547922744,-10000.0,571.5947097249101,251.06670458561547,-24.18714073062986,1.0607245
1400,Gaia DR3 6046985615408366336,2097397.168262086,2311.6867019611827,-10000.0,907.3016540185578,251.06288970048598,-24.609110212748803,1.274981
1403,Gaia DR3 6046116485834062976,2103861.643881366,0.15956969421748127,0.0,13184594.068432342,250.3694985089789,-26.67752280180297,1.3231479
1380,Gaia DR3 4129808799698254208,2109726.8141409694,2890.1896126659217,-10000.0,729.9613855420889,250.2901870050787,-21.779092033730173,1.17001
1414,Gaia DR3 6242134670047297408,2112585.8260171437,82.06516818579257,-10000.0,25742.783116392642,242.50763210851025,-23.82883312466599,1.268191
1345,Gaia DR3 6049742155478773248,2121004.517892142,0.1944422293468697,0.0,10908147.499730812,242.56907273225568,-25.220135906238504,2.3772695
1404,Gaia DR3 6242870518204685568,2126992.822225236,2876.580046377112,-10000.0,739.4172204260617,242.95790122738998,-22.22509932124467,1.1497712
1298,Gaia DR3 6046307594695680256,2129363.193582442,0.25817106187413436,0.0,8247877.117306689,250.81750929944786,-25.932289890863576,0.9798020000000001
1319,Gaia DR3 6048022832837866368,2132001.6444151085,1864.7239011288166,-10000.0,1143.3336823346847,250.99125981002044,-23.144731863200263,1.7155452000000002
1410,Gaia DR3 6042357083773590656,2135060.156656812,101.05643302600717,-10000.0,21127.40468592779,243.69227290663326,-27.417296949988852,0.9800993
1387,Gaia DR3 6046348620221041536,2144803.3513300614,0.1199706028762596,0.0,17877740.87909069,250.94218327965302,-25.68154771447966,1.4140494
1347,Gaia DR3 6242160646006287360,2145033.4589622356,0.2815779462765334,0.0,7617902.91934167,242.4952700175,-23.54199148016561,1.0685308
1412,Gaia DR3 6242980709884382080,2154152.5308663067,0.004316000394920057,0.0,499108511.06541824,243.19111215837697,-21.81732430486421,0.9813860000000001
1389,Gaia DR3 6047971018349834240,2167674.309135887,3332.868775166809,-10000.0,650.3929363457748,251.10152590664745,-23.284137335229588,0.9430871
1356,Gaia DR3 6047922635534450432,2173813.813938644,2206.5673055431157,-10000.0,985.1563595988249,251.1883480249453,-23.689152878787212,1.7333952000000001
1332,Gaia DR3 6047143532769979776,2181911.145696329,0.012666542702809631,0.0,172257828.903253,251.23244498020364,-24.160567369556972,1.004721
1393,Gaia DR3 6046329241330601472,2215344.6195447883,0.37063348077603464,0.0,5977184.292434365,251.0244901322396,-25.881783950616946,0.9583733
1427,Gaia DR3 6046147100361939456,2218849.213888149,0.005078735688849372,0.0,436890074.5828824,250.7723745617222,-26.458721413378047,0.85668594
1425,Gaia DR3 6046963281584426112,2231402.9255555677,1967.0653753961874,-10000.0,1134.3816801747832,251.31301676717902,-24.895577514613482,7.321833
0,Gaia DR3 6049152267490979072,,,0.0,nan,246.79279609509956,-24.320301637456932,1.1408053999999999


==> anc/TWA7.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
36,Gaia DR3 5450573881018549760,57812.86585216255,0.5023962735271811,-418.435773318405,115074.23302779475,161.08665173058154,-33.5777005180233,1.0070968
1,Gaia DR3 5450806599527252096,139550.41930115694,0.0008546770695904499,0.0,163278534.3919753,161.38918754890244,-32.82974984388605,1.4073476999999999
145,Gaia DR3 5443160355149610368,272825.30511375703,0.000825226931604912,0.0,330606400.0882313,160.23052289333617,-35.85860499644195,1.4722575
2,Gaia DR3 5454501645790996224,350158.85318348976,18.17755786900142,-10000.0,19263.25063613871,161.51669110831247,-30.811680860884422,1.0555973
30,Gaia DR3 5451130818018028288,354354.58839444054,0.0007449104387408152,0.0,475700929.89089525,162.9940305161454,-32.02196564548032,1.280442
91,Gaia DR3 5444096348783212928,378647.5747093009,12.58890568495041,-10000.0,30077.87842607802,157.70993756140751,-35.77750433356121,1.2207385
56,Gaia DR3 5449420287163389184,389580.72448802984,0.0034365037332733774,0.0,113365430.31103942,163.60616146515025,-34.759429531951774,1.1014533000000002
12,Gaia DR3 5443805734115740672,404773.3382231947,9.40409191108572,-10000.0,43042.25671657253,158.73201213392753,-36.535520805765465,0.98759997
17,Gaia DR3 5401402484072909184,447993.7246502822,61.897437645071605,-10000.0,7237.678031506564,165.0123297839179,-35.111120547409925,9.486106
13,Gaia DR3 5454797036461461376,448843.3666700899,0.0008699694570329036,0.0,515930028.39536923,160.3537098493419,-30.024788104814768,1.3665575
9,Gaia DR3 5448698835737516032,471527.9078553688,11.577848869977627,-10000.0,40726.72852709987,156.7760946184726,-32.077081293072034,1.4826438
3,Gaia DR3 5442704848098248576,491329.7745039193,34.295287111107875,-5325.919144045292,14326.451704927786,159.94408133976881,-37.626838860700396,3.2010747999999998
15,Gaia DR3 5451896799663667200,570399.8922937429,12.710018686668642,-10000.0,44877.97432524841,165.16952763207087,-31.83891501279469,0.9257042
59,Gaia DR3 5451706687232913280,578288.8940941383,11.214570544183516,-10000.0,51565.85281761594,165.65021622418132,-31.95068281220736,1.1576961000000001
74,Gaia DR3 5446784345474819968,609455.2049266435,18.68011064547456,-10000.0,32625.888384354406,154.94534529189443,-34.03873371087173,0.98919404
6,Gaia DR3 5394777204962929536,632683.2537684292,0.0014434127905762525,0.0,438324544.37087506,163.07490167340143,-38.205879377129676,1.0872418
42,Gaia DR3 5441714531716273920,633518.5613895733,15.60631381884531,-10000.0,40593.73460916644,156.58683401208043,-38.51203728638488,1.0813193
8,Gaia DR3 5394764835457121920,648569.1254720967,11.16347310205297,-10000.0,58097.43254120659,163.31186557448513,-38.277513385280024,1.2607278999999998
124,Gaia DR3 5455932041699339008,652056.8868093059,12.40826795211473,-10000.0,52550.1938969795,159.1172957867469,-28.454274744099607,1.1931108
99,Gaia DR3 5400694982699764352,665409.3329315374,13.366341059199819,-10000.0,49782.45953656463,166.596667121661,-35.748916471335896,1.3408787
101,Gaia DR3 5400741883744783616,670210.143546984,14.006564927186668,-10000.0,47849.71526074246,166.58097328757984,-35.743693472633254,1.5858792
100,Gaia DR3 5400694978404706560,676447.2370425067,12.34460963283949,-10000.0,54796.97269997118,166.59620860363762,-35.74860041729036,1.1436064
140,Gaia DR3 5467955991622144512,684337.5890114761,13.176022919058115,-10000.0,51938.09947170279,158.6016291751098,-28.32193377878965,1.1846538
39,Gaia DR3 5452103507851367296,700795.8698201072,0.0012070068991773062,0.0,580606349.721587,165.60703747127687,-30.883631958194908,1.1268283000000001
113,Gaia DR3 5401688425816913920,711269.7492973747,12.680733776846884,-10000.0,56090.58291216921,166.9497850554007,-34.348805980720506,1.0536466999999998
7,Gaia DR3 5447078808430555904,718079.0828587713,0.045641386051481776,0.0,15733069.15019638,154.79037053285796,-33.24616745452618,9.019219999999999
16,Gaia DR3 5393976588699151744,738475.2312204142,0.0008646162056551261,0.0,854107552.4496629,163.45348949242359,-38.98080557678678,1.2178782
4,Gaia DR3 5446665014103742336,754680.4334851047,0.002276628092201027,0.0,331490433.62435424,154.5546867185422,-34.64722224916603,1.017951
5,Gaia DR3 5461478699903920128,776101.9811842773,8.113270124691725,-6707.020200986765,95658.3435848275,155.19644767263514,-30.36394350296685,1.6069906
76,Gaia DR3 5445076219799025664,777043.9543045625,0.002216153164732858,0.0,350627369.38501716,155.30146295592894,-37.096786462757095,5.672589
167,Gaia DR3 5393746584610472448,813481.5052436392,0.000922568354081935,0.0,881757434.7140379,164.69236973278663,-38.90319317604003,1.1651951999999999
31,Gaia DR3 5446118385026456576,824764.5416517997,87.88792523274859,-10000.0,9384.275934010533,153.2457916029409,-35.73212979151902,15.953797
28,Gaia DR3 5467747187492069888,827386.5100879247,0.0008931516705549997,0.0,926367309.567692,156.23155496248626,-28.55931291050567,1.1120163
11,Gaia DR3 5403653974650286592,840889.0767225829,12.482319677369972,-10000.0,67366.41092817762,167.8529683383416,-32.26655288198655,1.1267688
37,Gaia DR3 5393673600229873536,846062.0842443786,10.862221625973783,-10000.0,77890.33527186298,164.9576338942631,-39.41913810837116,0.9690245000000001
14,Gaia DR3 5462508255104402688,853299.3422386692,24.237411958006497,-10000.0,35205.87691941232,155.79590030591925,-28.50336421052752,1.1097188999999998
78,Gaia DR3 5462412288353490944,857568.7429563669,110.26831559012611,-10000.0,7777.109302585168,154.74310696269487,-29.16531323792548,1.0071
119,Gaia DR3 5457752798592502400,865929.1056645123,0.0010771084649766817,0.0,803938631.828744,161.03788979274142,-26.62901119905776,1.0928751
201,Gaia DR3 5392573989820288768,878174.4789872657,32.14912538513059,-10000.0,27315.656910325575,159.8265628190087,-41.17671694676465,1.4703605
10,Gaia DR3 5459360662554215936,882749.7989378576,0.0008429988748124416,0.0,1047154184.0838876,153.5456040260453,-32.40588437864917,1.4584643
93,Gaia DR3 5440696864990921984,886579.7794585892,20.564804659718533,-10000.0,43111.50988928108,157.10330982406273,-39.98972315771589,0.9652333000000001
163,Gaia DR3 5452492082132835840,889732.8910030635,0.000722728422387577,0.0,1231074997.8031542,166.97418043057004,-30.175156666953004,0.9503541
18,Gaia DR3 5399998510805112576,902932.9393084847,0.0018658314484675642,0.0,483930603.7263319,167.00703826373768,-37.32842971544582,1.009865
102,Gaia DR3 5400448520298608384,910330.9292544808,0.0009196469210496428,0.0,989870034.2686635,167.61784969324646,-36.1401405063503,1.0742649
26,Gaia DR3 5446332686714616448,917449.1026950942,14.254451390286768,-10000.0,64362.28779174624,152.37992323415938,-35.85669552386096,1.3334161
22,Gaia DR3 5469802896279029504,919446.3717437275,10.251531200310652,-10000.0,89688.68686814957,161.2982527421597,-26.125850643670216,1.2977588
130,Gaia DR3 5461829817773068800,934531.6730511369,12.0062395745909,-10000.0,77837.16685355082,152.69309600474242,-30.779921725923,1.0799145
47,Gaia DR3 5469206548659837824,940878.3079627313,0.0008988770549307317,0.0,1046726360.1864176,158.2014408253345,-26.39949326176492,1.1996803999999999
85,Gaia DR3 5391794195555570048,956116.9340333022,14.087619558229107,-10000.0,67869.30397157115,161.69292830525222,-41.778054259289824,0.976016
24,Gaia DR3 5469171261208778240,971696.5912817251,0.0022331665351044932,0.0,435120523.26015085,157.49020830801925,-26.402325159349925,1.043967
20,Gaia DR3 5397416754423545856,979322.4135838279,0.000919966505668158,0.0,1064519640.1716393,168.0326579761358,-36.633349556840685,1.2695116000000002
187,Gaia DR3 5398789632129602432,988379.3961980125,12.41716943764475,-10000.0,79597.80215300704,169.92274091184692,-36.25699539354022,1.3245978
25,Gaia DR3 5468809762401380352,1005661.4922580774,0.0011284718222410442,0.0,891171115.1643322,155.3036130038995,-27.44186734260573,1.1069018
23,Gaia DR3 5403976440794825216,1011193.609624686,13.127447137020818,-10000.0,77028.9607012022,169.0804709376859,-31.41071563213282,1.1920385
84,Gaia DR3 3535702088357353728,1018826.0646199018,9.825820494916654,-10000.0,103688.65024014912,164.68191332714673,-25.90475845650359,1.44193
103,Gaia DR3 3531971582843325184,1028021.6695608355,0.007469897330485234,0.0,137621927.59536317,167.02368797500432,-28.268269922494913,25.52003
21,Gaia DR3 5460094483487341696,1036571.7788301603,80.67262792561036,-10000.0,12849.113825646058,152.18215930966716,-32.219841795098674,0.9241756999999999
19,Gaia DR3 5460094479188560384,1042111.9771650105,19.876094562813343,-10000.0,52430.41956113061,152.18221392316912,-32.21958880842083,2.2636445
27,Gaia DR3 5396650910215487104,1048951.2202935265,594.0667321781931,-10000.0,1765.7127785080022,167.66860769513772,-38.94546244040263,2.3967996
184,Gaia DR3 5392287051645815168,1072873.8237646602,34.17452267129001,-10000.0,31393.96661320395,158.05756461450562,-42.149860675363975,0.97347164
29,Gaia DR3 5465296307354616320,1103761.8290640654,0.001042472111052204,0.0,1058792669.2350547,153.02692332617912,-28.862280363389395,1.1440893
32,Gaia DR3 5399187174302649984,1121827.7113571712,13.173457666061319,-10000.0,85158.18244494211,169.74795679205758,-35.194853809816706,1.0900596000000002
34,Gaia DR3 5463691329615841408,1166072.9223514793,14.269469235519157,-10000.0,81718.03051012744,151.31105554441788,-29.61483255972135,1.0523392
191,Gaia DR3 5367995163296559232,1170087.0639275284,0.0008834958536934332,0.0,1324383197.7660196,158.65306105100984,-42.99731029016129,1.0762302
135,Gaia DR3 5460446292845923328,1172582.0975917575,101.38743704108198,-10000.0,11565.358902569256,151.2094339161456,-31.09212975546247,14.284049
40,Gaia DR3 5390947154990629248,1191832.2466152932,100.99989535119717,-10000.0,11800.331500057997,161.11498368508336,-43.54760961884185,10.673853
55,Gaia DR3 5389862113109816960,1205228.7459259478,0.0009334418979078187,0.0,1291166326.0748224,165.77618923996175,-42.029837387568065,1.1014031000000002
83,Gaia DR3 3535527678325156352,1227423.2838473802,0.0007565704543240971,0.0,1622351595.7201002,166.8221239939273,-25.82403426161832,1.3751008999999998
115,Gaia DR3 5395795730687103488,1235469.154101492,0.0009019766949542709,0.0,1369735117.3403974,168.95321909294125,-39.322663550827095,0.86357754
174,Gaia DR3 3531087369335473664,1237044.7270704221,0.0010380517381747105,0.0,1191698526.7474403,169.2070569926751,-28.388810107320765,1.1944442
185,Gaia DR3 3481588421005428608,1261481.109941536,0.0009750803855435096,0.0,1293720116.4582825,170.7064503616437,-31.67833799222304,1.2233106000000002
48,Gaia DR3 5389590533737965824,1267139.5877549974,0.0008962777867499599,0.0,1413779975.904389,167.79966095219487,-41.093016218287,0.95416355
49,Gaia DR3 5389590533737966208,1267207.3841440924,0.004267621511306266,0.0,296935279.0042096,167.8010528695049,-41.092438671040796,1.2706758
46,Gaia DR3 3536911070110763520,1271173.2605693438,35.86612264870419,-9681.688249115607,35442.171238302784,164.87852009659832,-24.16446195082528,1.0717728000000002
123,Gaia DR3 5421695414278278528,1300967.5034017,0.06370904992342048,0.0,20420450.5476928,150.83776400666343,-37.738304813747256,2.2284544
44,Gaia DR3 5395939835428619776,1322941.3293572522,767.3699131606919,-10000.0,1723.9942649148668,170.65126951478547,-39.2690439771839,1.1075957
60,Gaia DR3 5463744071814469504,1326944.6476021265,15.039291972571561,-10000.0,88231.85626173018,149.75083122468476,-30.128632786323248,1.0814302
53,Gaia DR3 3537043320744553728,1327205.0039753565,11.28398825666293,-10000.0,117618.43186886277,166.0630368816925,-24.17086805255424,1.7794136000000003
50,Gaia DR3 5416916936743969152,1342412.681197523,0.005006308660796891,0.0,268144210.06631285,153.68308364353916,-42.1217211333132,2.8734438
69,Gaia DR3 5474553886023212672,1343045.8371504142,13.500425790398891,-10000.0,99481.73916896379,157.39285266009028,-23.123198271763197,0.9756806
38,Gaia DR3 5421350717381784192,1349953.5501713227,9.790197824222114,-10000.0,137888.2811572384,151.14052254877555,-39.31642458590603,0.9613101999999999
63,Gaia DR3 5366988835279331712,1350092.939350725,32.34670656571809,-10000.0,41738.18860376932,159.20669905904703,-44.623570834413826,1.1418034
200,Gaia DR3 5474466887165383936,1352833.1815712003,0.0011887618597018492,0.0,1138018662.4682772,157.03993519200608,-23.24963461202973,1.0016228999999999
33,Gaia DR3 5434468784453279616,1366347.2323824817,0.0016555582488216691,0.0,825309066.2046889,149.71732201067496,-35.89104376556409,1.0205617
35,Gaia DR3 5434468784453280000,1367034.6367594688,0.0007833163056961901,0.0,1745188535.9956677,149.71028358648388,-35.88452604020695,1.4468444999999999
45,Gaia DR3 3482983495102507904,1367512.161482538,13.764467626144041,-10000.0,99350.89381045906,171.78961596381745,-29.67097574398829,1.0331692
52,Gaia DR3 5467029511341033344,1373494.0263062138,0.0008594477805836758,0.0,1598112249.9070675,152.5007507405061,-25.97712114663497,1.2650754
51,Gaia DR3 5467029309476932992,1373505.9005054554,0.0019727322437122163,0.0,696245476.2339371,152.5010956610661,-25.97661630147944,0.91262484
177,Gaia DR3 5466468833426746880,1374625.6740955075,11.853925390437889,-10000.0,115963.75283451386,150.89897853204477,-27.295622877826286,1.2356387
73,Gaia DR3 3549293838782079488,1382276.8804613214,0.000870204370113249,0.0,1588450860.4357283,163.1104378300713,-22.68819835504548,1.1430711999999998
75,Gaia DR3 5383345273328499584,1386236.233188098,234.06687081098542,-10000.0,5922.394008110258,169.3611872686899,-41.30527053436685,6.485069
82,Gaia DR3 5389280608897569280,1388615.761615447,13.018840287856316,-10000.0,106662.01680887943,168.28660613044298,-42.2603911549248,1.0636976999999999
61,Gaia DR3 3533006051485897344,1391791.8363046006,0.000880319460010679,0.0,1581007690.421517,168.47202268110325,-25.48720217236464,1.1665298000000002
43,Gaia DR3 5466259823138024320,1396376.4879606003,0.012080726167981845,0.0,115587131.8117852,150.6287296942399,-28.241251577659,13.414798000000001
64,Gaia DR3 3550081879381593728,1398425.3138353955,0.000964408999818941,0.0,1450033454.7872708,161.87921047465653,-22.34815777582912,0.9680476999999998
66,Gaia DR3 3550084490721711872,1405585.837695527,0.0008348004484014622,0.0,1683738719.099932,161.85518557064358,-22.286846789386907,0.9923086
57,Gaia DR3 3532750380672773760,1415775.2884183715,0.0028519736473642584,0.0,496419484.7055494,169.07718649265664,-25.82373362691377,5.697742
62,Gaia DR3 3536084890201929984,1438096.6506003072,10.335257104230546,-10000.0,139144.73883882858,168.31810856299748,-24.63409319718421,1.2610946
72,Gaia DR3 5387328735240580224,1441184.1591494812,10.499825162957919,-10000.0,137257.9197064919,166.5828148144741,-44.37370265910172,0.99614376
71,Gaia DR3 5387738200239483136,1447006.5630178463,0.00412164027113766,0.0,351075413.628575,162.6559888356653,-45.28309561806455,1.062476
88,Gaia DR3 3550148743432500992,1447916.284353245,12.650306098020344,-10000.0,114457.0157539374,162.91206631581224,-22.07170452197284,0.9725975
137,Gaia DR3 5383848123807499520,1452482.722664861,0.0009428968339585133,0.0,1540447130.962335,170.3476557297254,-40.415156175387786,1.2954419
41,Gaia DR3 5399430235092069888,1470485.939405815,0.0030588408845530174,0.0,480733060.30126977,172.5754983493175,-34.500236591019764,7.624847999999999
97,Gaia DR3 5473349302315730944,1475724.179081366,0.0015731085378029922,0.0,938094316.8373916,152.93964885128622,-24.426293192995196,1.10824
98,Gaia DR3 5473349302315731072,1475824.6335752343,0.0008815351098611685,0.0,1674152982.7526207,152.93850443148222,-24.42618036930068,1.2692244
86,Gaia DR3 5414044153377950080,1498032.6720549108,10.329220029534008,-10000.0,145028.63408579098,155.52673189839345,-45.408753008506864,1.2667876
95,Gaia DR3 3481936107197986048,1505458.409144401,0.0009907101233309708,0.0,1519575074.1727972,172.52686952875496,-30.71249233451665,1.3417615
65,Gaia DR3 5398553408927022080,1505927.8932789767,13.118336851856755,-10000.0,114795.6414204922,173.07659210166813,-35.438276161222454,1.3216503000000002
92,Gaia DR3 5475100618179880320,1510750.5074808465,0.0010251286932942939,0.0,1473717902.3113544,157.977474465008,-21.65190803985718,1.3618964
80,Gaia DR3 3537580256079443968,1514641.7793671824,16.983450419822134,-2933.176748597753,89183.39571323959,168.8737371809959,-24.493604561117746,1.2187393
81,Gaia DR3 5475827257925888768,1517062.536393806,0.0009368642153065822,0.0,1619298198.8295476,157.76594312638917,-21.6475969956212,1.1775101000000001
121,Gaia DR3 5463181705976708864,1527577.190617843,0.0009090852366544255,0.0,1680345394.4974003,148.37630607711702,-31.471083714465745,1.6455369
67,Gaia DR3 5433620854830342272,1529549.567425882,0.0027546448986161313,0.0,555261975.2165848,149.01469194432056,-38.19585573268103,0.9988155999999999
89,Gaia DR3 5366623277723123328,1533387.4623444786,0.0019387791309435497,0.0,790903635.1130011,160.98503126382562,-46.15792371282885,1.7538327
58,Gaia DR3 5418567956531111936,1534131.5906015271,0.0007778129266068564,0.0,1972365768.3269002,151.2145074521268,-41.895893151575535,1.14131
107,Gaia DR3 5366250032186491904,1537367.6227305592,0.0008152818107158487,0.0,1885688607.943665,160.77937193608756,-46.19458979269664,1.0471694
68,Gaia DR3 3533077004345702656,1538040.558409231,82.89569967969364,-10000.0,18553.924562458258,171.65452471712317,-27.11260945068799,1.092158
54,Gaia DR3 3477083206470783488,1538494.5654379053,11.682071399439408,-10000.0,131697.06919542825,173.43104721475913,-34.61224327943155,1.0304464
133,Gaia DR3 5475922468760821376,1557025.2804539604,11.140914424782315,-10000.0,139757.4042028766,157.58937831298866,-21.236990698333933,1.2197008999999999
129,Gaia DR3 3482326708703712896,1563714.4969444997,18.35759116530185,-10000.0,85180.81064470572,173.0682516830418,-29.260378098702933,0.93806934
125,Gaia DR3 3482326708703712640,1564782.4682405822,19.535369509966316,-10000.0,80099.9677760014,173.06672103365204,-29.262681479002644,1.0799328000000001
120,Gaia DR3 5415389027898591744,1573367.6750335952,10.86181160568229,-10000.0,144853.1545336781,151.2591812337095,-43.373326002898615,1.3064332
118,Gaia DR3 5387501977042327808,1578547.9808929365,0.0008149346084892801,0.0,1937024105.3073416,163.85551769295628,-46.118584841352884,1.1739620000000002
114,Gaia DR3 5386627109385889536,1599792.6928199036,14.266112202650284,-10000.0,112139.3600509256,165.68790616977654,-46.76522823143837,1.2966123
141,Gaia DR3 3539043194955549696,1610352.9263646167,0.0008291127230409712,0.0,1942260541.435498,166.69228363368367,-22.039836694507628,1.3232602
106,Gaia DR3 3549886711771965184,1618610.6912315278,0.025776485339688553,0.0,62794080.337218106,164.96468976206285,-21.21977996256139,2.4608218999999996
96,Gaia DR3 5365697802472641152,1639009.4852424758,0.0007746656141564188,0.0,2115763828.0192602,157.35156414184738,-46.61615686989665,1.2595285
70,Gaia DR3 5419631424793508608,1646017.2842984125,14.032878735921628,-10000.0,117297.19291914826,149.05124351585542,-40.78722475651318,2.1606607
112,Gaia DR3 5366183335638901888,1656754.6200222266,0.0008102597470984326,0.0,2044720382.5132873,160.95692110892696,-47.16405183995478,1.1561511999999998
134,Gaia DR3 3538891462352289536,1666227.2705166717,11.635520400773387,-10000.0,143201.7832572337,168.62444643063438,-22.042262735179413,1.5236541000000001
190,Gaia DR3 5376644127919488896,1675485.441084089,0.0012434906247620996,0.0,1347404964.4762197,169.31965746656417,-44.193015167293055,1.1138457
131,Gaia DR3 3551002857809958400,1694922.7502884548,0.0027212792612808824,0.0,622840431.852874,163.37343397843432,-20.13978974549812,1.3077816
104,Gaia DR3 5438607582442820096,1723540.9262000201,11.104578678455093,-10000.0,155209.9342178559,145.74829213268262,-33.596437793936666,1.5769395
77,Gaia DR3 5385364973112516224,1749397.0505411355,12.141210371647526,-10000.0,144087.53303759347,174.25319119640548,-38.75283654796964,1.204425
126,Gaia DR3 3484025454168955264,1755227.2291802263,9.718716314852248,-10000.0,180602.78459798943,174.78581371526866,-27.697440913654443,0.9949749
87,Gaia DR3 5432246843253098496,1758009.8443544966,0.0007205678668107277,0.0,2439756094.225438,147.14944123708497,-38.521806219048855,1.0477405
128,Gaia DR3 3484025454167211136,1758649.8007897208,17.294661174373097,-10000.0,101687.43886093906,174.78638615319647,-27.696627775942417,1.0577353999999999
127,Gaia DR3 5668410499101780352,1767212.4428689128,0.003705049682139654,0.0,476974020.4531761,156.2741152692986,-19.94765295218927,0.8821065
79,Gaia DR3 5382903681974370944,1769670.7926028678,0.0024976428917049143,0.0,708536355.8098067,173.2373622344321,-40.654521493272526,6.732775999999999
157,Gaia DR3 5669072538245328128,1786245.7490712113,11.83705627668924,-10000.0,150902.86869623757,153.7473228515597,-19.69197956950957,1.1439615
148,Gaia DR3 3551756950987102464,1793173.3074492076,9.518663471926464,-10000.0,188384.98836920125,167.36783420358708,-20.075773020672138,1.2257752
108,Gaia DR3 3538252061980108288,1795950.6899576972,1.546401911011584,-849.1001392409909,1161373.8169677183,170.07318887929878,-22.499891232351672,1.1048764
109,Gaia DR3 3464893058489831552,1798888.0439421653,35.870694347543065,-10000.0,50149.23955787264,175.3427798667985,-35.069277414588136,0.983039
122,Gaia DR3 5660488242946239872,1803891.8495848775,17.997170509719165,-10000.0,100231.9697205017,149.0496861841892,-24.27761783693907,1.0260575
90,Gaia DR3 5440115876171568000,1804105.6140645768,27.53103388601238,-10000.0,65529.88970680044,146.01589141972312,-31.40867107398445,0.9345408000000002
136,Gaia DR3 3554409179190858880,1817799.1064929413,0.001412894708214986,0.0,1286577899.9126558,161.41824265569053,-18.883696195236325,1.1949409
180,Gaia DR3 5384297381682335744,1828261.353878768,19.797726588130256,-10000.0,92347.03518811618,174.62569569783435,-39.95135658021883,1.1885683999999999
189,Gaia DR3 3483753359401247104,1833145.0647182516,0.0017004050096506682,0.0,1078063787.341378,174.7096819079038,-28.707810845037173,1.1393343999999999
94,Gaia DR3 5382624268582247552,1860167.0330728376,12.563222659063502,-10000.0,148064.48023356928,173.74593626898067,-41.47413799642624,1.3865248
111,Gaia DR3 5381188856152471168,1894856.3681906087,11.487454670990395,-10000.0,164950.06269541543,175.36032221344672,-41.01881014040518,0.93817836
158,Gaia DR3 3552037979286968576,1897505.00715501,522.8472146480349,-10000.0,3629.176849363831,166.3143758992702,-19.18160969985365,2.7688467999999995
132,Gaia DR3 5384914207705832960,1899658.3509764727,15.74971160672864,-10000.0,120615.43718457008,175.28966433384906,-38.93801377194715,1.4024142
169,Gaia DR3 5361403934691772160,1923847.2977465163,94.38941786698938,-10000.0,20382.02312527811,161.69286450438983,-49.42047691395185,3.4101672
171,Gaia DR3 3553142198198786048,1924777.7629548886,21.118444038448896,-10000.0,91142.02539972066,164.9765701283109,-18.281779345198604,1.0390513000000001
151,Gaia DR3 3480395137355028480,1936070.337232466,18.53450956468922,-10000.0,104457.59735239747,176.16341706927707,-29.884694802095872,1.6875634999999998
168,Gaia DR3 3555787657534497536,1938297.4721375674,0.0008857218703745721,0.0,2188381631.9426103,164.10914208751663,-18.27000362556159,1.3964885
172,Gaia DR3 5437808478004461056,1939015.4575324734,45.80687478998759,-10000.0,42330.22808087971,144.22708874266544,-33.772315011368995,1.0610383999999997
105,Gaia DR3 3480588449539357184,1945960.485017301,0.000766691969758182,0.0,2538125559.9051933,175.98445593205008,-29.74754447668325,0.9898243
144,Gaia DR3 3540134494606552704,1949309.9397673055,14.254278445733132,-10000.0,136752.62112975007,173.39767442615909,-23.62851910736675,1.0620146000000001
160,Gaia DR3 5362002309531896192,1953483.8104810955,10.611405551558871,-10000.0,184092.8424598868,165.20877247037816,-49.02010529422539,1.0231833000000001
147,Gaia DR3 3480776843983381632,1971962.934689054,32.67694212286874,-10000.0,60347.22977671124,177.26984536398734,-29.363518895234698,1.0086051999999999
152,Gaia DR3 3491778282454680704,1996917.9439067757,12.75261609813259,-10000.0,156588.88564827034,174.8814125081516,-24.6496477882298,1.2280008
192,Gaia DR3 5657734928392398976,2003375.8037256973,33.687725262133924,-10000.0,59469.01395498958,144.6655761416691,-27.805901486774157,0.9033953000000001
116,Gaia DR3 5432789383518999168,2008783.9579816498,23.8112265075284,-10000.0,84362.89316497545,144.39855088975662,-38.87138104484768,1.0410359
159,Gaia DR3 3541036746976010240,2012994.5933979172,16.73268488105853,-10000.0,120303.14367998621,172.905188854095,-22.709108786381,2.8318062000000004
199,Gaia DR3 5374165725625934080,2014788.3631803168,0.08465763948300782,0.0,23799250.43368021,168.86832847365562,-47.86461237574425,2.8033345
142,Gaia DR3 3463773893093461632,2031351.2939116948,0.0015403634259633986,0.0,1318748069.2364626,176.92930607927875,-36.502781485042036,1.0375271000000001
196,Gaia DR3 5669287119106654592,2032208.5078684902,0.000994796323217389,0.0,2042838780.6017246,152.3552950220845,-19.328969652868487,1.332882
156,Gaia DR3 5439615082987191040,2043927.1951952642,0.0008227974828939828,0.0,2484119406.887665,144.00614542487327,-32.633627432785175,1.3124626
166,Gaia DR3 5374222625358312704,2047547.1501156646,0.0011058095871460056,0.0,1851627236.656718,168.12446742723117,-48.57072012512925,1.1412659
179,Gaia DR3 3545839448125924736,2048600.2947204113,0.002307265671627647,0.0,887890943.7746882,169.20390720814456,-19.356093755905185,0.94898236
186,Gaia DR3 3545597177611374848,2055280.4060081146,19.53777539050186,-10000.0,105195.21106826079,170.04864335255698,-19.578215678397967,1.0845467
197,Gaia DR3 5359132618553808128,2069560.7762237324,10.62544366806401,-10000.0,194774.05752420812,153.81104356927514,-49.20207210755011,1.2509608
161,Gaia DR3 3491709013222259840,2078131.0632977514,54.620606075097896,-10000.0,38046.64965526981,175.36508124635054,-24.94740554451889,7.8768953999999995
117,Gaia DR3 5432553057241381760,2078677.8530894655,0.0007210303322270819,0.0,2882927056.159969,144.6851741890377,-39.38900564418918,1.0236696
110,Gaia DR3 3465195492908497408,2081056.4911075365,0.0008835732838738613,0.0,2355273217.387849,177.57236149022518,-34.1189814476045,1.0913783000000001
164,Gaia DR3 5408571437333543296,2084422.6412146215,0.0011777426170942054,0.0,1769845644.5071414,149.84594893772237,-46.79253375087777,1.2601992
194,Gaia DR3 3539966849145897728,2086050.1011757911,0.0008776681181518065,0.0,2376809705.209066,174.23702947053937,-23.497345415097946,1.2975528
195,Gaia DR3 3539966819083068160,2086055.444669948,0.0010248273283693856,0.0,2035518947.3616931,174.23659310568007,-23.496688896163203,1.9468316000000003
138,Gaia DR3 5632725432610141568,2117394.760575706,0.00870004069502606,0.0,243377569.69185805,143.8667878896382,-29.58284328207928,1.5026832
143,Gaia DR3 3479307174896191232,2125735.226482438,19.97797432253494,-10000.0,106403.94226979416,177.92330903889786,-30.836108895595512,0.8765772
175,Gaia DR3 3464118555629154560,2126013.28790045,0.0010772447159353086,0.0,1973565761.2899563,177.75947078727154,-36.19627763533784,1.141235
154,Gaia DR3 3481142603399586432,2130126.7461348725,0.0009084764753137685,0.0,2344724166.246762,177.20722390970525,-28.55679403511025,1.1741303
155,Gaia DR3 5425169905375776896,2147923.815323734,11.703152381069643,-10000.0,183533.78178669998,144.93484107612932,-43.009136447765634,1.2495551
146,Gaia DR3 5633501314159395584,2158997.6704047364,0.0008600757755927311,0.0,2510241227.195172,143.61479599472258,-29.197647263771056,1.1678561
188,Gaia DR3 5375292995629584384,2165281.5041694026,299.99715461266214,-10000.0,7217.673470820351,173.02552104479798,-46.51025609365796,5.985376400000001
153,Gaia DR3 3480933043353667328,2173132.705809499,0.0047899510291494595,0.0,453685787.7220046,177.65582161001106,-28.837933423375173,0.98488414
149,Gaia DR3 5426730352898163328,2181808.493106712,10.103154099483191,-10000.0,215953.20348704953,143.48244854182443,-39.59405715509997,1.0489146
193,Gaia DR3 5407005354810576256,2197998.292750732,0.012511215894893932,0.0,175682228.74706984,151.89997640298574,-49.30801891893404,6.288382
182,Gaia DR3 3464392093506134912,2204913.7997630136,0.0009192634347196468,0.0,2398565760.896885,178.57363551617462,-34.371443165418704,1.1505742
150,Gaia DR3 5437911149202712576,2213740.3217302472,11.133375797661259,-10000.0,198838.19265269733,142.1634402088896,-34.11822522141525,1.150596
139,Gaia DR3 5381471151464274816,2216353.9361988446,0.005960124018624795,0.0,371863727.8809902,177.45382644431908,-40.2127958284519,0.94396013
183,Gaia DR3 3487222490385290880,2261556.721035529,0.0008325725005253695,0.0,2716348089.3356943,177.98010174214988,-27.487830077109226,1.0662472
162,Gaia DR3 5633102260158519936,2264331.2557458756,0.002043387776468521,0.0,1108126064.872131,142.5482744940419,-29.995038440597977,0.97120786
181,Gaia DR3 5633007186761960192,2264408.17793302,11.497582835533255,-10000.0,196946.45477437845,141.86973304292974,-30.297908804523818,1.0700313999999997
176,Gaia DR3 3466924200065405184,2283608.04178254,0.0009223155130934619,0.0,2475951026.914076,179.17539118766786,-32.26819317735372,1.0586638000000002
178,Gaia DR3 3466924200065405824,2284358.9814528776,0.000931365511894082,0.0,2452698701.294259,179.1814695837761,-32.26744402877798,1.0270574000000001
173,Gaia DR3 5379963347362725248,2291967.8352982868,10.903557788044239,-10000.0,210203.66744985123,177.46712494324078,-42.96004945195976,1.0829406000000001
170,Gaia DR3 5630361315112319104,2313653.0016115103,10.4721726802575,-10000.0,220933.42730809705,141.49997361391772,-33.02107573107564,1.3127813
198,Gaia DR3 5380480736302186624,2325192.216616176,0.001078553672584356,0.0,2155842843.726739,177.77877635834972,-41.705784317758244,1.0837852
165,Gaia DR3 5429692918260640640,2362605.310663851,0.009033459992873949,0.0,261539356.18551406,142.32166762553132,-39.62510137708523,27.051523
0,Gaia DR3 5444751795151480320,,,0.0,nan,160.62479038000887,-33.67126227095639,1.1870896


==> anc/V1247Ori.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
2,Gaia DR3 3217487750942058368,100428.55020022443,3336.0122606517352,-10000.0,30.10437083363847,84.53658451739052,-1.3271329029668408,1.2689251
6,Gaia DR3 3217492565599244416,107642.26253553019,3338.0619315476306,-10000.0,32.246933922410435,84.4567574861521,-1.2083868998132543,0.9096964
3,Gaia DR3 3217493080995308672,128048.67658644801,0.25443361349304766,0.0,503269.4966223357,84.51603921974521,-1.1675896387331934,1.2010243999999999
467,Gaia DR3 3217490229138857984,129091.00865589031,0.06312521683828103,0.0,2044999.0530187874,84.60853990577873,-1.2342465683017567,1.08905
93,Gaia DR3 3217490297858327808,135216.09844289592,235.48803600475262,-10000.0,574.1951936792534,84.63842452526673,-1.2258479880048845,1.0334083
447,Gaia DR3 3217494141852753408,175985.79790941882,505.30115189012866,-10000.0,348.27903568223945,84.4682278073034,-1.1464394111608671,0.95920056
425,Gaia DR3 3217495108220991104,196164.81031422195,3744.6280117904016,-10000.0,52.385660123401834,84.56970332453697,-1.1275155723829264,1.0841832
14,Gaia DR3 3217393433460272640,203162.6142240674,0.04400747999433354,0.0,4616547.32900468,84.45327021976631,-1.3787816611452466,1.0304526
151,Gaia DR3 3217495172645646080,207363.3109583643,0.16205235532345205,0.0,1279606.8933677196,84.56885130331852,-1.1203995729234757,1.0840758
1,Gaia DR3 3217491569168639104,215246.86802975537,0.014083093207724351,0.0,15284061.878657162,84.64918782641733,-1.1786278823556766,0.988591
189,Gaia DR3 3217681299349385856,230505.61309926,2236.453999825613,-10000.0,103.06745102614836,84.38438133759318,-1.1666467143516108,1.0068519
5,Gaia DR3 3217398724858754816,242020.00552713595,1030.3822681123602,-10000.0,234.88370580222792,84.32436029854095,-1.278432651965731,0.9301417
7,Gaia DR3 3217491977191373696,242089.9096326848,3554.1972575251007,-10000.0,68.1138080111118,84.64830061844586,-1.140513916935961,0.9747245999999999
81,Gaia DR3 3217477065064977280,263194.40427397547,0.18236600154995966,0.0,1443220.7869725798,84.70002158569649,-1.29417428356469,0.98537964
96,Gaia DR3 3217478645612959872,263802.15617369884,5027.082151565494,-10000.0,52.476197567518895,84.71531234127104,-1.2360134115391466,0.97760826
99,Gaia DR3 3217681509801662848,273166.94858111325,0.07764365799838405,0.0,3518213.2787561156,84.36076698503561,-1.157066077866567,1.0027139999999999
401,Gaia DR3 3217478409388128640,274553.6259248479,3837.318642552288,-10000.0,71.54830012819473,84.71768090407336,-1.2507942639181084,1.0345868
531,Gaia DR3 3217501700995353728,297912.2727474462,1130.1955647883974,-10000.0,263.5935602908009,84.65878332494238,-1.049162570442271,0.9273285
196,Gaia DR3 3217395873000478208,311178.92666879017,0.3964149647517072,0.0,784982.794137693,84.33791708985915,-1.3680610053575852,1.0529828
209,Gaia DR3 3217501052454913536,334144.8397135275,381.97384811113494,-10000.0,874.7845994323369,84.6749581023767,-1.080403105973404,0.9966518
260,Gaia DR3 3217690095441411072,342323.87076812406,0.007208594751004794,0.0,47488294.54179098,84.54764004234221,-1.020483820333337,1.0846462
230,Gaia DR3 3217376872067462656,349571.99667539715,0.10453761258991018,0.0,3343982.9743073485,84.60765934747951,-1.4822825607970669,1.0109738000000001
409,Gaia DR3 3217683365227863168,355635.94086533325,0.40462672219532514,0.0,878923.5148282109,84.38092871828681,-1.0542146219025594,0.96712095
200,Gaia DR3 3217397384831573504,357328.13546727825,0.1633108435653577,0.0,2188024.5528477356,84.27767741146411,-1.2952661407692336,1.0012974000000001
17,Gaia DR3 3217391234437400320,362116.9028123528,3743.973533454221,-10000.0,96.719941948484,84.36604637682363,-1.4547765667074637,1.0296475
82,Gaia DR3 3217378559989610624,366432.156207108,0.023555060043461966,0.0,15556409.346059652,84.48144782494501,-1.5064237975827408,1.1623117
128,Gaia DR3 3217395533700255744,375375.6280436183,0.03155802707918561,0.0,11894774.888864987,84.29777258775066,-1.3875055976558168,1.017314
13,Gaia DR3 3217395533700255872,376130.9588202644,0.013844929950068703,0.0,27167415.08817803,84.29763934569681,-1.3883102192436614,1.0431852
207,Gaia DR3 3217391273090887168,381961.51111905056,0.025615234089261817,0.0,14911497.96984182,84.34972970167493,-1.4566890564262738,1.4199641
234,Gaia DR3 3217329322484497024,384546.4173344628,445.09530230123045,-10000.0,863.9642237208122,84.72493433855513,-1.5027340438954455,2.275402
26,Gaia DR3 3217471915398310144,387088.72829514166,0.030408265315748917,0.0,12729720.82674714,84.7600212113921,-1.3788261553715953,0.95676744
86,Gaia DR3 3217586981865540864,390530.8933867095,0.07649997613746687,0.0,5104980.590908209,84.25248602164216,-1.2337114129085147,1.1328261
28,Gaia DR3 3217392303883040384,395541.436652064,0.25506112392116387,0.0,1550771.1664217429,84.30863590563848,-1.4277429638261916,1.0107744
533,Gaia DR3 3217588188753561344,396421.5192253587,387.7684650746343,-10000.0,1022.3150021986932,84.25439535799501,-1.1823921085144804,0.97275203
203,Gaia DR3 3217470845951727360,397766.41659651004,1477.3846938366855,-10000.0,269.2368604168579,84.77701690279146,-1.420016468437575,1.0476881
77,Gaia DR3 3217587772139260288,399807.58775898034,0.05000985317475462,0.0,7994576.316028987,84.24854164167259,-1.212785154729099,0.9288572
38,Gaia DR3 3217470541008785280,411833.80795260496,0.012002328203823234,0.0,34312826.72485318,84.74204376865309,-1.43710953752513,1.0188595
120,Gaia DR3 3217376292247232640,413103.9613055353,150.44123337569815,-10000.0,2745.9490462557383,84.68516845820294,-1.492902743732422,1.0701276000000002
4,Gaia DR3 3217473560369183360,414156.849065841,0.02224848077909547,0.0,18615061.99807495,84.79512567809755,-1.3427375255664185,1.0028504999999999
118,Gaia DR3 3217385084043403264,423596.99148060894,0.043633574537327656,0.0,9708051.562867722,84.34158300912647,-1.4872489034030214,1.0472035
22,Gaia DR3 3217686453309074048,424339.74601482606,1152.162404206036,-10000.0,368.29855276109436,84.3138655106448,-1.0481648380936666,1.0567847
31,Gaia DR3 3217688480533706880,425791.915719243,0.00715780579250031,0.0,59486374.46483563,84.43976180330786,-0.9729761515263752,1.0509703000000001
42,Gaia DR3 3217484933442798592,428108.9558146023,0.013675450535630306,0.0,31304925.179554287,84.81078632728665,-1.1901141820115255,0.97935903
182,Gaia DR3 3217479985640307584,434905.65617226314,225.5245189901148,-10000.0,1928.4185068645504,84.8626099980666,-1.2979854600791194,1.0471299
318,Gaia DR3 3217689133367599616,458191.22231114487,86.52361459055241,-10000.0,5295.562656269046,84.36034674237001,-0.9632151829849008,1.0886711000000002
34,Gaia DR3 3217472357778270720,460533.5351910119,0.007768188868967744,0.0,59284544.04999666,84.80513534830688,-1.4022600778233922,1.0726885
32,Gaia DR3 3217691057516876160,463287.9698393858,0.5585682203117113,0.0,829420.5667140284,84.5868904529947,-0.9420089879276344,1.3463717
48,Gaia DR3 3217390581601889280,474531.51927462267,87.996888460157,-10000.0,5392.594301666471,84.20557042705241,-1.3845361448113334,0.91779757
574,Gaia DR3 3217694944460465408,474860.3685183369,0.13806378504653471,0.0,3439427.423768544,84.51266315412255,-0.9274695314261876,1.1194413
150,Gaia DR3 3217689515621834496,478363.10667705035,203.26482150593878,-10000.0,2353.3984047656472,84.36684675020388,-0.9485898166161651,1.0556517
43,Gaia DR3 3217373814050700672,480503.00568847463,430.8156084075257,-10000.0,1115.3333266281004,84.5447024328142,-1.5901739430780686,0.9747065999999999
10,Gaia DR3 3217389348947353728,484117.01298311295,0.00968177576632945,0.0,50002915.23655594,84.23882981295381,-1.4353945719799892,1.2380447
80,Gaia DR3 3217368453930683392,484524.5598736545,387.92399453284884,-10000.0,1249.0193097159029,84.45796993119382,-1.6198122743901204,1.0399187
41,Gaia DR3 3217591452927876352,489251.5180862383,0.9015619906373298,0.0,542670.9679057986,84.2012612038682,-1.1470017778692951,0.99797297
8,Gaia DR3 3217592857380831488,492053.5390317777,0.10246434047329507,0.0,4802193.004502088,84.23242660491184,-1.0765368181517354,1.0182560999999999
12,Gaia DR3 3217592689880001408,497201.6307480858,2108.8247854585766,-10000.0,235.77190204541643,84.20190889469443,-1.105513548913746,8.126911999999999
75,Gaia DR3 3217486960668177536,500272.49923498643,0.3145265305083846,0.0,1590557.3956714289,84.83889581987911,-1.1167055440364686,0.9814584000000001
323,Gaia DR3 3217578602384669696,502683.0332214704,5530.532483536579,-10000.0,90.89233897782343,84.1691549409458,-1.3495276421142075,1.1338701
30,Gaia DR3 3217499128311042304,509584.9319016263,0.02149457071656995,0.0,23707611.49971664,84.81985275830671,-1.0672755433785974,0.9834108
18,Gaia DR3 3217585779276714752,511415.32062772976,0.26456275937441,0.0,1933058.6127731353,84.16789435385645,-1.2579517698882294,1.0122539000000002
9,Gaia DR3 3217389172852293504,516873.7932995177,0.014439910912722419,0.0,35794804.85881123,84.21502881623414,-1.4399896846439246,1.6233983
11,Gaia DR3 3217689756139998208,519180.0903586157,104.42055563992214,-10000.0,4972.010416693496,84.37045189990641,-0.929812727959758,1.281302
15,Gaia DR3 3217328390476927744,522486.41066511197,0.02544952376592019,0.0,20530302.07837448,84.70295380770195,-1.5690912071030318,0.9884459999999999
345,Gaia DR3 3217578430587909888,525104.2527462809,273.0922105941045,-10000.0,1922.8093382961426,84.17214975372904,-1.3593370178190842,1.0482671000000001
19,Gaia DR3 3217425426672287360,532343.2537445162,0.03621103103781988,0.0,14701134.943893783,84.85601670602695,-1.4113673230736912,7.4162993
347,Gaia DR3 3217695592999641600,532623.9286075463,0.05695865939993487,0.0,9351061.528111655,84.4243779764667,-0.9004845193639341,0.9866421999999999
63,Gaia DR3 3217368419570940416,533392.5711729388,0.07490165229825965,0.0,7121239.048892546,84.47623386070572,-1.6224015643839291,1.0579348
33,Gaia DR3 3217326779864646784,541833.4417707607,0.02880467990898681,0.0,18810604.508808076,84.67235872217834,-1.5995656900718578,1.0035247999999999
36,Gaia DR3 3217590662654949760,569620.940532092,132.5286255465542,-10000.0,4298.097397320382,84.14055610758209,-1.1553132960874937,1.0801347
198,Gaia DR3 3217695872172601728,571005.2634974708,0.18781027442458775,0.0,3040330.2761093024,84.39616365305571,-0.8813177205364755,1.0268139
605,Gaia DR3 3217320526391516928,571416.5099303077,1140.736191038917,-10000.0,500.91906824652807,84.55145960496138,-1.6564215499866812,1.0600133
59,Gaia DR3 3217425667190446592,573275.3204129834,263.09365755691096,-10000.0,2178.9781089229627,84.90477618084809,-1.3828050245763797,1.0468189
108,Gaia DR3 3217425151794484480,581128.2487138988,158.98722391144955,-10000.0,3655.1883504649873,84.88732680123537,-1.4252317369133465,1.1780977
468,Gaia DR3 3217369897040871296,582280.2888539281,429.0963482694225,-10000.0,1356.991946452837,84.33149265845857,-1.6262657569194758,1.0185089
53,Gaia DR3 3217369901335577344,583116.2597392019,157.16970626732316,-10000.0,3710.105933184125,84.33093526135931,-1.627208228554283,1.5158743000000001
16,Gaia DR3 3217696834246047232,592044.2299709915,0.011689749775348058,0.0,50646441.65605021,84.57806945701309,-0.8500979952202451,1.0342083
204,Gaia DR3 3217371065271978880,594631.9249785742,0.3206419099078838,0.0,1854504.6876417496,84.27101709420184,-1.5823365812830577,1.1160979
76,Gaia DR3 3217382545719314816,599591.2045498622,186.18597092251608,-10000.0,3220.3887413160173,84.20346249122511,-1.5922847810389853,1.0310262
27,Gaia DR3 3217717862406435968,605162.7963701462,1781.4776576346885,-10000.0,339.69710132297456,84.66138107192342,-0.8098733810515869,1.0608103000000002
365,Gaia DR3 3217693187818870784,606252.137960073,0.22435668839904935,0.0,2702179.918442056,84.68943121961402,-0.8712937153581964,1.0483825
20,Gaia DR3 3217701335370601344,608091.8754076929,0.11884826758820258,0.0,5116539.6664818935,84.25316236119329,-0.9320617799327116,1.0627446000000003
40,Gaia DR3 3217425701550294784,608728.910042883,181.77445427466094,-10000.0,3348.8144000866837,84.92198355332363,-1.3968256642122727,1.1176251
289,Gaia DR3 3217702125645831808,619341.0189796735,243.98881910241374,-10000.0,2538.399182626916,84.25419234164251,-0.920109827022386,1.0535663
21,Gaia DR3 3217696559368158336,619362.7675256524,0.028840356864444125,0.0,21475558.379419178,84.46812468452151,-0.8307020140693637,7.2696757
457,Gaia DR3 3217708035520790144,624934.5423100509,0.050916108428590096,0.0,12273808.065801462,84.38698353128143,-0.8450337428053123,1.051261
46,Gaia DR3 3217320075419222912,625127.5654249009,3730.9812013296096,-10000.0,167.55044630139764,84.5434439477322,-1.6970695239311182,0.9917798000000001
134,Gaia DR3 3217702052630204160,625830.9883699737,0.23664352276188028,0.0,2644614.9088124787,84.32833518704969,-0.8684833301799276,1.0601074
67,Gaia DR3 3217524447142783616,637088.9924903304,5123.925161800264,-10000.0,124.33612364988028,84.84970130887551,-0.9566044628211022,1.0859956
35,Gaia DR3 3217590868811148800,638942.0487900837,0.663021695509942,0.0,963681.9626221458,84.09145361793536,-1.1543967061919105,1.0001290999999999
123,Gaia DR3 3217528780765151232,642566.508963802,0.014249214586158741,0.0,45094872.07722816,84.76396517579518,-0.8829103190736788,0.98447645
95,Gaia DR3 3217370485451141760,650292.0389756758,103.01994995168918,-10000.0,6312.292320862394,84.26019574345774,-1.6226038855858729,1.1049044
44,Gaia DR3 3217483009297492608,653640.962324312,0.027755334275859737,0.0,23550102.327278312,84.96550707801715,-1.1671672198272178,1.0206206
55,Gaia DR3 3217479611979656576,653958.6949382266,252.63311343671998,-10000.0,2588.5707777655657,84.97608065893748,-1.2663717218200814,1.0379843
23,Gaia DR3 3217523278911100928,656516.4329071608,415.97194655685996,-10000.0,1578.2709347141524,84.90017877849981,-1.001838813179022,1.0167874
29,Gaia DR3 3217482807435313408,657274.1793331718,5937.798217624374,-10000.0,110.6932494577321,84.97581241901683,-1.17258020782048,1.1424097
24,Gaia DR3 3217702366164070528,658286.4819340172,317.25879684281,-10000.0,2074.9195561633987,84.22149151609571,-0.9118591065469506,0.97065246
49,Gaia DR3 3217716518081223680,658784.4246748353,0.25330826386930994,0.0,2600722.197577904,84.74720887468084,-0.8595931037001354,1.080582
78,Gaia DR3 3217324164228734848,659674.3894835621,285.3405140134333,-10000.0,2311.884773055767,84.76683657114286,-1.6417791433920643,1.0428108
57,Gaia DR3 3217576643881536896,669709.9694362311,137.19832961656604,-10000.0,4881.327428022613,84.0801547334793,-1.399657520408218,1.2431555
25,Gaia DR3 3217709921011593472,674253.7404392445,0.16583407037872142,0.0,4065833.6305647343,84.48035126253679,-0.7911752961472301,1.103457
130,Gaia DR3 3217717651954603648,678938.3107912376,2484.1236936522596,-10000.0,273.3109919309352,84.70913930926682,-0.8213343936430209,1.0053809999999999
537,Gaia DR3 3217716896037474816,690389.4110900701,0.14788278178033523,0.0,4668490.83293262,84.72744745867936,-0.8246287188971485,0.97754395
39,Gaia DR3 3217703976774662656,695687.4173964374,2757.5821807058537,-10000.0,252.28166263330127,84.17860290205127,-0.8890192560005625,3.3669472000000003
52,Gaia DR3 3217603062223123712,709134.2997559013,0.05653487367414127,0.0,12543307.40780014,84.05563834213027,-1.102567030963736,1.0637313
61,Gaia DR3 3217382197828232576,711668.0734219248,0.26665713097959587,0.0,2668850.7103017634,84.19151762399548,-1.621430961370363,0.9880899999999999
139,Gaia DR3 3217706107079191552,723797.3565070373,0.12605297835527948,0.0,5742009.161156187,84.27267788376804,-0.8214060962742094,1.0446767
253,Gaia DR3 3217323442674361088,724555.120127111,1363.1575499721039,-10000.0,531.5270565327819,84.88326374213517,-1.6487946613961484,1.0004182
437,Gaia DR3 3217318464805329024,724965.2730113503,8045.085008057778,-10000.0,90.112816991398,84.54994016239145,-1.762414113306705,1.2141715
37,Gaia DR3 3217387661026452608,731127.731833587,0.5413728139721135,0.0,1350506.9204883422,84.08192605577187,-1.5061284209026211,0.97990996
322,Gaia DR3 3217602035728162176,731661.6547675373,157.8482859803076,-10000.0,4635.220776859217,84.01798409893851,-1.186691997610659,1.031213
105,Gaia DR3 3217315574293258368,734072.568453639,0.023953472439739963,0.0,30645768.387040924,84.59992168589606,-1.7581124594056616,1.064009
106,Gaia DR3 3217317915051430656,744962.5174412171,90.8061695573757,-10000.0,8203.87558546354,84.45883842261172,-1.7686752025638286,1.1883365
195,Gaia DR3 3217718446521432960,754762.5510761006,0.007361076899743178,0.0,102534257.05991927,84.72547458181221,-0.7749001795013148,1.0348773999999998
271,Gaia DR3 3217346876014205184,766356.8502333141,0.029564629566333663,0.0,25921408.84139448,84.18059768704812,-1.6621224108647934,0.9875980999999999
70,Gaia DR3 3217609285632909440,773108.5283188182,0.04507260737299359,0.0,17152513.985291343,84.06634035537225,-0.975230884225694,1.006533
403,Gaia DR3 3217511459161082752,774687.1930093451,794.0892331434895,-10000.0,975.566927085336,85.00878488916983,-1.0211325458199874,1.0340247999999999
47,Gaia DR3 3217734110269023872,780317.4564288636,0.520614615295881,0.0,1498838.9367159535,84.57425248356685,-0.71845348052805,1.0115495
45,Gaia DR3 3217358764483689216,792409.3947773934,430.390652706209,-10000.0,1841.139880234118,84.13983218155472,-1.6516202992137374,1.0264369
51,Gaia DR3 3217363372985165312,793975.1389512727,501.52178178475,-10000.0,1583.131915279488,84.0583976558047,-1.55542946570528,0.96349233
127,Gaia DR3 3217604024297273216,802016.2886398422,716.9567349133697,-10000.0,1118.6397303831036,83.9943014940283,-1.0792240665760442,1.0421909
71,Gaia DR3 3217358493902482176,803181.56968262,0.015140983805585321,0.0,53046854.814436585,84.15195587063931,-1.6710390770792485,1.3262147
430,Gaia DR3 3217712983323101696,810610.6285520153,84.23419481278378,-10000.0,9623.296457616203,84.334193774027,-0.7266226142358398,1.0011176
62,Gaia DR3 3217595576095499776,815619.2603433123,0.34851490373611144,0.0,2340270.8222799073,83.95737561336912,-1.2484545373618356,1.0309163000000001
50,Gaia DR3 3217525099976641920,816470.5640846614,91.45241368728645,-10000.0,8927.818645405154,84.99793639958477,-0.9501082129635348,1.3087707
356,Gaia DR3 3217313615788132224,820697.8582788658,0.6176746892347837,0.0,1328689.4745446031,84.55860019564649,-1.8229137656379264,1.0462173000000001
101,Gaia DR3 3217734629958209920,834046.4975064852,0.015905616496962597,0.0,52437231.69521648,84.59354716552612,-0.6831836997438706,0.9998632
362,Gaia DR3 3217715281129492352,846160.7701910632,0.46471029011865667,0.0,1820835.0195452073,84.3355224168084,-0.7007720887605019,1.1568903
136,Gaia DR3 3217310798290476416,847026.7426865107,0.016143686917148386,0.0,52467986.218610905,84.88207753256509,-1.7186333627999242,1.0212107
185,Gaia DR3 3217609869746379648,848213.734918104,0.27366154901742146,0.0,3099499.1366657293,84.00607458555778,-0.9755823875882444,1.0059069
451,Gaia DR3 3217345158027184128,856469.1833621599,0.03235599773438533,0.0,26470183.067542188,84.1987960451677,-1.7530869842539574,1.1039277
58,Gaia DR3 3217607258408380288,858853.5961397501,0.40954622581261885,0.0,2097085.8526058167,83.9639575267223,-1.0507725745417151,1.0086411
542,Gaia DR3 3217581243790146944,860976.0528283683,482.1861642481423,-10000.0,1785.5677260480113,83.89441009730612,-1.3511423436079355,1.0317197
56,Gaia DR3 3217552317186913792,861170.7192619351,447.6308471081173,-10000.0,1923.8413188578459,83.97282529060058,-1.4939445281189505,0.9943801
543,Gaia DR3 3217552312894062976,861745.271865715,719.1304976757642,-10000.0,1198.315569498002,83.9732659479978,-1.4940746666326732,0.9873469000000001
309,Gaia DR3 3217427041578975488,861757.5101849484,0.3652701936443035,0.0,2359233.042223312,85.09787286087695,-1.4110693852569842,1.1297548000000002
586,Gaia DR3 3217293927657690880,862743.5607288422,0.11260936592622106,0.0,7661383.701370727,84.35716151138128,-1.830038123519192,0.9948428
54,Gaia DR3 3217723153805567104,862806.3264325503,0.05420682582824697,0.0,15916931.368870988,84.76498139293862,-0.7105278100779848,0.9494738000000001
222,Gaia DR3 3217301761679104768,875611.8462936447,781.1625649856105,-10000.0,1120.9086117814338,84.77400184229516,-1.8477913835417088,0.9865833
470,Gaia DR3 3217715251065800704,877198.3554482652,103.41162805329027,-10000.0,8482.589162953955,84.41705702762611,-0.6495017872030238,1.0408319
211,Gaia DR3 3217293687140209920,879359.7729606353,0.2161365477755892,0.0,4068538.070079935,84.3712989993918,-1.8457858202435384,1.0515337
188,Gaia DR3 3217754519949905792,888484.0898720685,795.4746179140956,-10000.0,1116.9232428834293,84.17398076298716,-0.7478235068403176,1.0195261
85,Gaia DR3 3217513898705085440,889926.6797750922,4407.3544636481065,-10000.0,201.91856296452085,85.05125769867597,-0.9202961105859389,1.0417604
245,Gaia DR3 3217610140329012480,892542.5750203433,717.5123819939843,-10000.0,1243.9403101866283,83.97911888410847,-0.9551857255617544,1.0387752000000001
280,Gaia DR3 3217754416870684800,892726.2628865766,0.04236848515067402,0.0,21070525.88054059,84.15945573521131,-0.7555466041565512,1.0285905999999998
169,Gaia DR3 3217752355286336512,902669.1261183389,0.4164463359495559,0.0,2167552.090619616,84.08743151919569,-0.8069841868940641,1.0040344
248,Gaia DR3 3217751771170752896,904674.0755866505,0.02523012246970801,0.0,35856903.852639936,84.04007974191885,-0.8560398435168045,1.0096121
341,Gaia DR3 3217292621988678528,905704.973851393,0.07749663644102732,0.0,11687023.017322926,84.42277094269636,-1.875058166396244,1.0444019
109,Gaia DR3 3217752011688931968,906727.3183174521,3770.9063171985354,-10000.0,240.45341942917156,84.0247506454808,-0.8389741593216388,1.0950004999999998
83,Gaia DR3 3217720641249571712,909308.8304351832,0.14190657249422906,0.0,6407799.261532881,84.81171117749129,-0.6973245499706648,1.0309315000000001
60,Gaia DR3 3217428690847512576,910184.3857055622,0.008416470783287437,0.0,108143235.9407595,85.14240193791994,-1.3649811120242397,1.1164533
220,Gaia DR3 3217551664351789952,913242.9076397809,719.388424292902,-10000.0,1269.4712297288097,83.94833070112192,-1.5255961675778351,0.95818937
117,Gaia DR3 3217430267098888448,916025.3060550931,414.75004466110295,-10000.0,2208.620150489888,85.15462841002694,-1.298724019285579,1.0245601999999998
540,Gaia DR3 3217596950486905088,924941.0138307562,186.38531752018255,-10000.0,4962.520793681078,83.88407566482614,-1.1842060823463332,1.0697726
520,Gaia DR3 3217736137491861504,929278.0716752996,0.629408070108871,0.0,1476431.7710679478,84.55186030110106,-0.6134996935285928,1.2168487
65,Gaia DR3 3217581213726914560,930501.6828484586,2741.0887682906086,-10000.0,339.4642645698541,83.88491272492195,-1.363963488861089,1.0701156
145,Gaia DR3 3217760670343743232,931245.6272499374,0.12888157290400773,0.0,7225591.729420763,84.19034835466415,-0.7032337953024598,1.068525
292,Gaia DR3 3217356702899326720,933167.1093204049,669.5483004891555,-10000.0,1393.72635049429,84.06042245526956,-1.7084245786223238,0.9723246999999999
72,Gaia DR3 3217428617832725632,933971.8172837707,0.6104062411592319,0.0,1530082.3522217767,85.15578037370749,-1.3829389064967337,1.0882635
415,Gaia DR3 3217343100739720960,938956.1750093077,250.45299958720042,-10000.0,3749.0314612198945,84.15901222124936,-1.8217801758254648,0.9868885000000001
98,Gaia DR3 3217737000780128256,941452.6572633446,109.50277927391878,-10000.0,8597.522944219723,84.66372721315554,-0.6109905663948817,1.0821370000000001
269,Gaia DR3 3217344234611804032,941598.1425344724,0.037060407730638574,0.0,25407117.73540566,84.12194850379805,-1.7706565563340848,1.1331446000000003
489,Gaia DR3 3217339179432444928,943012.1239492348,1503.6197573618192,-10000.0,627.1613014741172,84.23141179891239,-1.8540627571426629,1.1282017
89,Gaia DR3 3217362028659176576,945081.1106138071,646.1454048925307,-4235.395159448107,1462.644636110964,83.95927346806944,-1.5899937919226728,1.0622214
68,Gaia DR3 3217512730471453952,948786.1625548266,0.019357862540458088,0.0,49012961.042153075,85.11385635462642,-0.9716658241405288,0.9853616
69,Gaia DR3 3217594884607771776,950759.138347073,2398.531061397566,-10000.0,396.3922559306314,83.84793841007323,-1.2527665097150158,1.0671309
64,Gaia DR3 3217344234611085184,951507.5241926325,295.23409324239,-10000.0,3222.8917525844004,84.1149838938365,-1.7751904682989077,1.036195
126,Gaia DR3 3217751912906490752,951769.6500665718,0.029461923925854054,0.0,32305074.592611875,83.9912008053655,-0.8656554972628328,1.0686035
180,Gaia DR3 3217762835006692224,953696.0523500055,600.6650793021178,-10000.0,1587.7334727999446,84.26968220277683,-0.645731867640215,1.0249641999999999
390,Gaia DR3 3217753252936274304,953713.2998348793,381.5445380030043,-10000.0,2499.6119845578023,84.03995244761053,-0.7999753464053458,1.1682478
393,Gaia DR3 3217311760362907520,954318.1714727677,517.9087168958808,-10000.0,1842.6377860417854,84.5440183993953,-1.929779218409725,1.0681821000000002
316,Gaia DR3 3217292106592578688,957939.528351826,515.481998635832,-10000.0,1858.337499441126,84.3958446788789,-1.9094504395396,0.9773896000000001
112,Gaia DR3 3217729849659459968,958176.3847462923,5162.865807014973,-10000.0,185.5900231697642,84.78578367883043,-0.6414728847061391,1.0100232
229,Gaia DR3 3217608426639486976,958517.2635173526,1546.5829329133003,-10000.0,619.764542281475,83.90297729587753,-1.0150106763731126,1.1036559
66,Gaia DR3 3217657835943035264,960100.9746666081,376.4513011416538,-10000.0,2550.398874316374,83.95909030189324,-0.9004141447271959,1.0104188
582,Gaia DR3 3217594132988380800,960646.055234086,233.07109267540045,-10000.0,4121.686839010892,83.85515903461099,-1.2722017440715665,1.0136068999999999
88,Gaia DR3 3217356290582428672,965950.8231210206,0.04709973149824572,0.0,20508626.958032627,84.06406529151108,-1.7433163892118535,1.0594772
91,Gaia DR3 3217740020143783936,966942.9334747626,0.32461569610182206,0.0,2978731.2969963783,84.46036312086056,-0.589562980098683,1.0612329
527,Gaia DR3 3217301108843689600,970829.2522967922,0.19043524420719898,0.0,5097949.470112277,84.69050371387979,-1.9065197638557692,1.0876077
183,Gaia DR3 3217512833551378432,971451.190243732,0.14450066603815848,0.0,6722814.620018426,85.12193276618324,-0.9525701802626688,1.0934403999999998
74,Gaia DR3 3217555993678825856,989551.7200890279,228.1701384373109,-10000.0,4336.902834289617,83.86613975160131,-1.4580005702447947,1.0659486
73,Gaia DR3 3217355882562400128,996469.981725655,416.35232434672116,-10000.0,2393.3335385821833,84.04502363038776,-1.7600791219827006,0.9956936
122,Gaia DR3 3217305678689705856,1010097.2063629326,3476.0478087675847,-10000.0,290.58783478615544,84.99349236981284,-1.8040740074525563,1.067234
79,Gaia DR3 3217459477171846272,1019992.0211479234,2303.814728111387,-10000.0,442.7404724441921,85.22951955898067,-1.1532972915321702,1.1432149999999999
386,Gaia DR3 3217300769542179968,1021808.4433457246,0.007920009439756374,0.0,129016063.82140325,84.73205938787302,-1.9313563018852984,1.4467458999999998
87,Gaia DR3 3217287644122164224,1024124.2492474661,102.93996175799073,-10000.0,9948.752960052158,84.4604170060665,-1.9940861968890309,1.027971
431,Gaia DR3 3217598629819318784,1026404.3088295285,0.2053126616274375,0.0,4999225.574758037,83.81541330674975,-1.1808394846070325,1.0899643
369,Gaia DR3 3217299257713695104,1027070.965228067,378.8003519609626,-10000.0,2711.378064754048,84.70873607627763,-1.9456845007183483,1.0190868
131,Gaia DR3 3217416424419776640,1035145.9220914373,0.6028353550122397,0.0,1717128.7541196386,85.21866191494716,-1.4230084541491157,1.0877115
104,Gaia DR3 3217290633419229056,1035490.8551862322,0.04016711596704362,0.0,25779566.948143188,84.31165318063684,-1.941253351501488,0.9742885
351,Gaia DR3 3217452983182529664,1039875.8156240748,174.26822001808875,-10000.0,5967.099540674355,85.2427020855867,-1.2846456492398597,1.5999706
254,Gaia DR3 3217649005490309120,1040734.9176400964,219.15113699353623,-10000.0,4748.936884004359,83.82913756283754,-1.0410439885329164,1.1520476
534,Gaia DR3 3217659141613089664,1045040.7015822824,471.01149269308127,-10000.0,2218.7159290044074,83.92873252907508,-0.840363395666562,0.9747429
168,Gaia DR3 3217597809480389760,1045475.9496964663,266.46250403517854,-10000.0,3923.5387113169286,83.7956367168861,-1.2374947308162034,0.9573546000000001
84,Gaia DR3 3217361380120358144,1046732.5220930695,0.014113990235200253,0.0,74162763.65860885,83.91255826064477,-1.648034275899113,1.1717532
170,Gaia DR3 3217758716134659328,1046899.2352674162,0.007756722698605875,0.0,134966696.10937318,84.06674553044188,-0.6921497381592917,1.0199555
102,Gaia DR3 3217743151173273088,1051594.1608541503,0.02345757742709042,0.0,44829614.827987194,84.70952293018858,-0.5527372746767462,1.0276431000000001
110,Gaia DR3 3217755963058860544,1056097.0055465247,0.07224443237429404,0.0,14618386.093407862,83.94028905182407,-0.8131672903255903,0.96773434
94,Gaia DR3 3217361277041144192,1061398.178018731,227.3055762673255,-10000.0,4669.477077722285,83.90387799569511,-1.6548649263668338,0.9395378000000001
391,Gaia DR3 3217569978092331392,1065958.1662690316,89.34385962172728,-10000.0,11930.96168871805,83.78793251813487,-1.335030304456574,0.99982095
119,Gaia DR3 3217298669302529792,1066351.3746284903,0.030362831004560012,0.0,35120288.173008025,84.63719149610506,-1.9850758152492018,1.0534465
107,Gaia DR3 3217742219164940928,1066629.1660438266,381.5592685606891,-10000.0,2795.448188343965,84.54635268096376,-0.5117110006433646,1.0005465
239,Gaia DR3 3217758608758824960,1068350.7303303797,592.859053713659,-10000.0,1802.0315682762182,84.03271510220728,-0.6939378653194185,0.90916026
439,Gaia DR3 3217764621713184384,1068406.1391292864,0.030129184062547918,0.0,35460838.7970708,84.29423624173468,-0.5524079121081458,1.0105882
160,Gaia DR3 3217601348533416448,1069039.8626568806,0.0286078643670087,0.0,37368740.60021495,83.79689281517467,-1.1078857443340826,1.012483
114,Gaia DR3 3217557264989148288,1072833.2874769005,585.277145082554,-10000.0,1833.0346511746607,83.79496928870984,-1.4146492928797527,0.9955904000000001
92,Gaia DR3 3217533827351157504,1075607.7030796872,0.26378047310060837,0.0,4077662.3471648726,85.0762936024005,-0.7591084598404207,1.105223
303,Gaia DR3 3217336911690385664,1075969.2401491639,2432.364826916094,-10000.0,442.3552043849219,84.06739184417772,-1.852956560066152,1.1022261
90,Gaia DR3 3217360482470586752,1079343.9936997246,436.9828590608817,-10000.0,2469.991605664668,83.90159544647322,-1.6736796116408337,1.0211694
177,Gaia DR3 3217554614992568064,1080331.273946272,1522.44991772442,-10000.0,709.6005335669923,83.80930925210556,-1.482957741190804,1.0295362
146,Gaia DR3 3217296783812524160,1085207.3249548343,2687.0705950815936,-10000.0,403.86260299271436,84.81036483776525,-1.964237771355983,17.41137
442,Gaia DR3 3217599729332776320,1087745.7246640052,7006.253070124615,-10000.0,155.25355903889127,83.7730322746969,-1.1388086973761264,1.0530868999999998
518,Gaia DR3 3217361238384842368,1090115.33711498,0.03970666818639927,0.0,27454213.282200728,83.88722210172992,-1.664153489247594,1.0076708
232,Gaia DR3 3217285372083710336,1092362.4826319919,153.0261695443967,-10000.0,7138.403097223643,84.37348562563542,-2.0769976986535585,1.1247068999999998
558,Gaia DR3 3217597637681707648,1093601.1810449604,0.02303965602703423,0.0,47466037.67702749,83.76491333985516,-1.257976345471458,0.9713478000000001
121,Gaia DR3 3217764694729103232,1094367.1499074008,109.17492328884731,-10000.0,10023.979105641334,84.27461565764361,-0.5399432878016219,1.0266231
113,Gaia DR3 3217275648277989376,1094410.1165612678,0.28328645100950706,0.0,3863263.1834712755,84.53087178948236,-2.0135069347812085,0.9913992
100,Gaia DR3 3217519327541556608,1100157.3207743946,5361.819184629604,-10000.0,205.18359215248205,85.20173262654794,-0.8900936853700426,1.0873282
279,Gaia DR3 3217759811349693824,1109891.8774926788,669.9215718008069,-10000.0,1656.7489751213623,84.02710008022397,-0.6668010301636094,0.9873863000000002
257,Gaia DR3 3217649104274065920,1116818.0136516278,678.4924229078115,-10000.0,1646.0287188842678,83.77510101165619,-1.0490758521070698,1.0046809
551,Gaia DR3 3217303002925149696,1119012.685330796,124.1322882052345,-10000.0,9014.678626407604,84.91775313913732,-1.9232389027618717,1.044993
97,Gaia DR3 3217350900398106240,1123139.4825698426,0.020497541853506274,0.0,54793862.14194851,83.93015993395747,-1.7602539767171768,0.93191594
135,Gaia DR3 3217274926722952960,1123229.5690634933,2917.151539439164,-10000.0,385.04327042243386,84.59565568672797,-2.038479422194619,1.0379798
103,Gaia DR3 3217728578349299328,1123338.9471110238,0.2967445669215628,0.0,3785541.74981054,84.94367913379195,-0.6028241802114527,1.0192081
250,Gaia DR3 3217659893232978816,1128609.4837070166,0.2000942352106691,0.0,5640389.80192888,83.82691011373855,-0.8992490614019332,1.0010565999999999
454,Gaia DR3 3217533930430594688,1130600.359279016,0.10539288868424572,0.0,10727482.407909555,85.15449016715559,-0.7953361606272993,1.0297517
577,Gaia DR3 3216649240181538176,1131535.471482482,97.32460351596963,-10000.0,11626.407204390127,85.11046760073957,-1.7808391225036098,1.0363171
132,Gaia DR3 3217515719771438592,1133111.727533595,0.3643946600677131,0.0,3109572.8113113297,85.24775251813351,-0.9589315333701316,1.0963793
141,Gaia DR3 3217766550154990208,1133473.2985934871,264.24001695639794,-10000.0,4289.559589229518,84.13481086415456,-0.5732686217188985,0.98109114
264,Gaia DR3 3217272079160664192,1134043.732399953,717.7425037719333,-10000.0,1580.0147357029057,84.64248222475408,-2.033924050330936,0.9491086
153,Gaia DR3 3217336774253855360,1136281.7763568491,0.18910448694600557,0.0,6008751.006956742,84.0381472676887,-1.8761946490666928,1.0085135
480,Gaia DR3 3216552242639340672,1137666.979765614,4553.977638787937,-10000.0,249.8183061057826,84.96795428391853,-1.928293957817748,1.0878236000000001
116,Gaia DR3 3217351136621985408,1138222.6593839559,0.23059980112100623,0.0,4935922.120707635,83.90899463767451,-1.7510934789512111,1.0471896
164,Gaia DR3 3217274720564835968,1140391.2998417616,1072.485859256755,-10000.0,1063.3159309271134,84.51637105951265,-2.051665806147457,1.1123229
181,Gaia DR3 3217767439211323008,1142656.7404749778,0.006951387335372039,0.0,164378229.17169133,84.18389994533794,-0.540954775121779,1.0125957
419,Gaia DR3 3217539878960674688,1146078.5849587556,283.049187143356,-10000.0,4049.043901257702,85.02655052463454,-0.6436287806561023,1.1034845
376,Gaia DR3 3217337293942233472,1146731.309359604,0.24239147396475685,0.0,4730906.1271946225,83.99894236775472,-1.8531628637677575,0.96902585
137,Gaia DR3 3217408998422511232,1150442.5090819935,0.10856892374495627,0.0,10596425.472398946,85.24744359898746,-1.584171748341639,1.0311472
273,Gaia DR3 3217534278323321856,1153774.3747018822,140.47721751741338,-10000.0,8213.249059826101,85.16461061351481,-0.7799192808760677,1.1397947
261,Gaia DR3 3217767993263987584,1162432.8031959722,0.011619420255333907,0.0,100042237.70651175,84.2295766070413,-0.5063882761883011,1.0061126
115,Gaia DR3 3217402710590670976,1162622.998941598,0.30739826163666345,0.0,3782139.146628576,85.23542490403403,-1.6281481095594268,1.2294155
424,Gaia DR3 3217285165923659392,1163238.2886086493,0.09561781442532263,0.0,12165497.565489082,84.16032898203576,-1.9754614750477608,5.6119666
335,Gaia DR3 3217415702866404480,1168920.480453755,0.03622356164192786,0.0,32269617.549168855,85.30894342661148,-1.4436051262961884,0.9776870999999999
111,Gaia DR3 3217454765593253760,1169391.650045906,0.07956883150211135,0.0,14696604.536851548,85.3312265945298,-1.2442253163818502,1.0815545
162,Gaia DR3 3217567847788576896,1171897.5719973205,0.01797800767904751,0.0,65185063.49082885,83.7243495469308,-1.4041278431689996,1.0513967
199,Gaia DR3 3217456350436880512,1172620.605479254,213.2209966654344,-10000.0,5499.555033593693,85.3415421890512,-1.1828165309470706,2.166337
157,Gaia DR3 3217415702866403584,1173899.5478387312,0.01668851688660939,0.0,70341753.90268803,85.31412052983781,-1.4365767612043854,0.9935152
262,Gaia DR3 3217650345520107776,1174105.8230434079,380.4309679009524,-10000.0,3086.2519671350565,83.7514675063313,-0.9879557415457082,1.0202757
402,Gaia DR3 3217273900226829312,1175156.2615551443,153.10385917473548,-10000.0,7675.549577192261,84.45013396217708,-2.067752888735958,1.5609325
544,Gaia DR3 3217758028938028928,1175625.4676588175,0.09005046163137431,0.0,13055185.35231162,83.9275211588179,-0.7002251158164231,1.0022689
435,Gaia DR3 3216552551878596224,1175934.4068373195,168.27400177102217,-10000.0,6988.212049758376,84.98570448184901,-1.9267238174806092,1.0548041000000001
300,Gaia DR3 3217521973240386688,1183102.8492261437,0.09745411636270619,0.0,12140101.345979618,85.21740261393055,-0.8237297493072241,1.035523
302,Gaia DR3 3216552169628139904,1185070.342106993,0.008589259727712344,0.0,137971184.90706342,84.97872246216144,-1.9373239808584632,1.0549604
172,Gaia DR3 3217539118749813504,1188445.005243876,2806.641948192362,-10000.0,423.44019193802137,85.10969941183262,-0.6691678769244487,1.0207778
325,Gaia DR3 3217555203404870912,1189724.5092670787,0.008274190672590859,0.0,143787417.56679216,83.72809259034584,-1.4752566278806207,1.1772755
286,Gaia DR3 3216651160032908800,1193592.5820460336,1035.9381451857923,-10000.0,1152.185183635618,85.21796956338542,-1.7101878121976823,1.116033
343,Gaia DR3 3217520976807917568,1196150.7539909922,0.04323883048715924,0.0,27663809.139014907,85.24288703117394,-0.8490190406663184,1.0506415
307,Gaia DR3 3217748713155569408,1200540.335382626,0.029255779307445606,0.0,41036006.00641283,84.59590749357635,-0.4283417239715319,1.0135220999999999
549,Gaia DR3 3217772077776764032,1200897.5479927429,4888.780946532525,-10000.0,245.64355840989472,84.00630226609877,-0.5991646685881705,1.082519
306,Gaia DR3 3217349491648861568,1219082.419138022,0.20624256426213156,0.0,5910915.738947973,83.89993418422729,-1.8263144594659968,0.9591046999999999
570,Gaia DR3 3217535992013617664,1219816.107973552,460.7699287056568,-10000.0,2647.343135868529,85.15396382665644,-0.6938752317951306,1.0112158000000002
144,Gaia DR3 3217649830124041472,1220307.304201441,0.056615380256403454,0.0,21554342.630480144,83.71134805741231,-1.0183110667611546,0.99065137
125,Gaia DR3 3217279462209470464,1226491.3233544896,622.1269002917735,-10000.0,1971.4487876657852,84.34534139555288,-2.0988852962306783,0.90458757
267,Gaia DR3 3217646905253383168,1227958.322311147,0.30688236621547077,0.0,4001397.4652716373,83.68315049489716,-1.1182632413404296,1.1351069
453,Gaia DR3 3217409101501722880,1229290.863924582,0.09483902170732272,0.0,12961867.823966239,85.3047689964865,-1.5893538342735658,0.98806167
124,Gaia DR3 3217350316284623488,1230959.8434601622,174.87847933358736,-10000.0,7038.944117944092,83.87443778412303,-1.8111187265149284,0.9688396
143,Gaia DR3 3216651611003483648,1231187.6756338521,181.92303965221697,-10000.0,6767.62920181808,85.25950872700759,-1.6874647096185333,1.0643485000000001
191,Gaia DR3 3217334815752419840,1231525.4305987528,0.05597822419038552,0.0,22000080.360003132,83.97451760039769,-1.9095169353617407,1.019615
173,Gaia DR3 3217793763067739520,1231772.4747987557,123.4983867701304,-10000.0,9973.996478929514,84.37419031959885,-0.4039739042865185,1.0147958000000001
427,Gaia DR3 3217771768538687616,1232343.844440812,416.6301641208333,-10000.0,2957.8843554001555,83.94215971946227,-0.6258710096365186,1.0808802
545,Gaia DR3 3217649654031465600,1235463.8144208023,195.80840790554646,-10000.0,6309.554465182936,83.6927116694267,-1.0436899508188064,1.8300164
214,Gaia DR3 3217649688388819584,1235836.6437649794,0.008181220024168103,0.0,151057744.45794153,83.69346508989601,-1.0427800176471749,0.9757404000000001
193,Gaia DR3 3217347735007460992,1237609.2326445107,0.07700508221070824,0.0,16071786.395319374,83.91667517071517,-1.862309541520133,1.0545541999999999
364,Gaia DR3 3217651131498634752,1240415.0138330553,206.69054404209723,-10000.0,6001.314765422537,83.66766408975924,-1.0469626916185617,1.0431309000000002
133,Gaia DR3 3216553135992505472,1243707.9987502676,490.43984742797016,-10000.0,2535.9032412898064,85.08973706979198,-1.9143956462983496,0.9652332
212,Gaia DR3 3216553135994143104,1243808.8178339128,292.9157699852876,-10000.0,4246.301992877973,85.08945768140353,-1.9151720794790468,1.1587815000000001
129,Gaia DR3 3217796129594553600,1244394.4269046881,0.09345173649703922,0.0,13315904.803375307,84.60688914888644,-0.39888802516568056,1.0353626
580,Gaia DR3 3217792693619535104,1250027.437091943,0.06366208178738449,0.0,19635352.819072485,84.25105711761094,-0.4342605714562705,1.0046737
373,Gaia DR3 3217566954433817344,1256258.3975216548,5133.080485769845,-10000.0,244.73771666045573,83.67021601264139,-1.4620698444841584,1.1501883
601,Gaia DR3 3217749572149051776,1257640.2726573749,0.042468986823657,0.0,29613145.18473082,84.73951308188829,-0.4131576776385489,1.0247173
342,Gaia DR3 3219230751748829056,1264612.8239362224,3122.9345516266653,-10000.0,404.94374858977255,85.00219718374261,-0.5150432191175247,1.2032243
155,Gaia DR3 3216547702862400512,1266237.9590049584,209.83113912557025,-10000.0,6034.55695032565,85.03181153841119,-2.024082449047723,1.1037879
156,Gaia DR3 3217794003585902848,1266248.8693040835,282.5601630984333,-10000.0,4481.342505677172,84.42101603532367,-0.38522612738805295,1.0452591
138,Gaia DR3 3217272177946670208,1274853.7922245257,3938.392481360732,-10000.0,323.6990214301999,84.46980557663072,-2.155667323814356,1.0202026
242,Gaia DR3 3217549220513718400,1275187.4188285095,0.2979922787454118,0.0,4279263.2889591055,83.67369200728726,-1.5002951469944326,1.0361016
573,Gaia DR3 3216647693993311744,1284992.4107149225,0.0356374249658765,0.0,36057386.63624902,85.18422345601037,-1.849680164323052,0.94532174
291,Gaia DR3 3216648381188077440,1285974.6216208853,0.045198863906150646,0.0,28451481.087910492,85.23360078927573,-1.790616685098287,1.9599456999999998
152,Gaia DR3 3217267371876558848,1288771.627349974,0.008861658246155552,0.0,145432332.3638757,84.38941492060529,-2.1382036491297294,1.0074027
564,Gaia DR3 3217443461238505728,1295773.0684440031,211.66873874751326,-10000.0,6121.7026005415555,85.41893302767181,-1.2301234397759362,1.2001153999999998
247,Gaia DR3 3217282833758675072,1295833.1360863463,0.02242441173239581,0.0,57786717.06309686,84.12240544029586,-2.059112279780794,1.1122898
158,Gaia DR3 3217746999463916160,1297726.2007994426,0.01204954341581681,0.0,107699201.20757313,84.78825809187072,-0.39817303709402857,1.0134338999999999
140,Gaia DR3 3217781118684043520,1298235.0856591563,243.21256292433745,-10000.0,5337.8619510828175,84.15485481994763,-0.4356310883988209,0.9790530999999999
149,Gaia DR3 3217799982180536832,1299922.0492339078,1326.2649490222627,-10000.0,980.1375284721389,84.4723032890636,-0.3555335970793594,1.0294601
147,Gaia DR3 3216518978120612992,1308743.3672922656,5520.282860586735,-10000.0,237.0790411187667,84.77452471028614,-2.137370263885625,0.9608948
161,Gaia DR3 3217441541390078080,1308856.1159762267,2144.5227052639843,-10000.0,610.3251379728854,85.44322637108016,-1.329755075879966,1.0446076
142,Gaia DR3 3217573070468809472,1313724.5372074086,0.00829752082064596,0.0,158327356.52058724,83.61428412875726,-1.3122342962309184,1.014145
174,Gaia DR3 3216644189299996672,1314052.9014903514,122.575975282364,-10000.0,10720.313654150585,85.28373613081162,-1.8560789350350584,1.004872
259,Gaia DR3 3216544301247875712,1316384.9654594196,0.3133740218459443,0.0,4200683.125248202,84.90382304770985,-2.0832932205512167,0.9801433
148,Gaia DR3 3217797332185936256,1320116.8231182029,0.18674974512142425,0.0,7068908.29896376,84.56457679390407,-0.34326735220850546,1.052629
154,Gaia DR3 3219040364440122368,1320263.6818034684,2474.855117102947,-10000.0,533.471100057349,85.19548169355349,-0.6337672862839959,1.0386927
581,Gaia DR3 3217541420852631168,1328315.5583233167,0.05499264396603658,0.0,24154422.528650988,83.71985017878131,-1.7055935940154263,1.0317975000000001
256,Gaia DR3 3217800252763697792,1334631.2884721416,0.0966333048581718,0.0,13811297.155064426,84.44591926123866,-0.3353510661489921,7.9740167
296,Gaia DR3 3217346979092807808,1334800.7918860337,85.56834680136173,-10000.0,15599.235485811581,83.85977509140302,-1.9230704599179016,1.0630323999999998
178,Gaia DR3 3216519257292166656,1335318.9486323441,0.01980759013350569,0.0,67414508.2583052,84.70745157187426,-2.161492668088992,1.0296929
346,Gaia DR3 3216644597323416704,1339803.4693835462,0.08651739013492961,0.0,15485944.123996735,85.23015642702413,-1.854689567820024,0.9566913
506,Gaia DR3 3219235222811873024,1341196.997183133,188.67660091761573,-10000.0,7108.443710880486,84.94669768360825,-0.4304654384580126,1.0143511
167,Gaia DR3 3216650541558041856,1341355.2250800866,1416.24949199814,-10000.0,947.1178861202009,85.32151271008985,-1.7310715747110754,1.0552928
275,Gaia DR3 3216539834480996992,1341420.2406024812,0.025618003029030802,0.0,52362404.63717482,84.88529294222299,-2.1104629675116966,1.0300759
301,Gaia DR3 3217560799745212160,1344058.3549177567,470.9119062713181,-10000.0,2854.1609099672482,83.6268751770393,-1.513725904749403,0.9895796
299,Gaia DR3 3217353339941604992,1347552.1586407353,228.142231598039,-10000.0,5906.631793691626,83.72682224744182,-1.746491736953954,1.0547913
159,Gaia DR3 3216539770055944192,1353729.828897449,0.507329394333878,0.0,2668344.9530356745,84.9004812200895,-2.1131653671460366,3.2359598
187,Gaia DR3 3217278019097954688,1355053.3982791905,724.7137168471334,-10000.0,1869.777495276824,84.13046728518405,-2.1661479746648764,1.0463335999999999
163,Gaia DR3 3217348151621117056,1360130.7404252805,332.5827856544871,-10000.0,4089.6005418581412,83.80509791216402,-1.8691448228038443,0.88545716
438,Gaia DR3 3216541728561016704,1361553.767734992,90.57527178406376,-10000.0,15032.290170555694,85.02470146326084,-2.057553010120552,1.0475104
472,Gaia DR3 3217548640694871296,1367354.9420406672,0.010876989390015093,0.0,125710791.1952068,83.62140426246103,-1.5474460200036046,1.1452153999999999
251,Gaia DR3 3217797680078040576,1368729.5090953726,0.007870551373344466,0.0,173905161.68040115,84.54015994268755,-0.30879687561561564,1.2402999
166,Gaia DR3 3217277331904118272,1370263.6698501185,0.16631180182760816,0.0,8239124.673007129,84.25235806708496,-2.1654003740803116,1.1101991000000002
197,Gaia DR3 3219251642469868672,1372141.9086273499,0.1012444933430231,0.0,13552755.940794148,84.77853064820887,-0.3415919337632589,0.97115725
179,Gaia DR3 3217541352133150976,1373830.107488413,0.09414604483979644,0.0,14592541.936585762,83.6908231184205,-1.7182296928620668,0.98888034
469,Gaia DR3 3216653500789093760,1373977.1454824058,352.6583344807741,-10000.0,3896.0574900500783,85.35478569689637,-1.7187375416056427,1.2159681
492,Gaia DR3 3217347013453357312,1375968.1764399614,0.06021760281916803,0.0,22849932.777496304,83.83563436035077,-1.91646030446098,1.0434318
270,Gaia DR3 3217672675055294720,1376489.035507883,550.8093844601123,-10000.0,2499.0297448491706,83.64864011507869,-0.8658641380872261,1.0196759
598,Gaia DR3 3217262935174483712,1376635.1446968897,0.024399372685455275,0.0,56420923.70339982,84.45964892418803,-2.2068768729484316,1.0640839
395,Gaia DR3 3219230339431980416,1376869.5669200588,320.80556320225287,-10000.0,4291.912999189503,85.10583784003147,-0.5015865621175596,1.0061033000000001
186,Gaia DR3 3216657211640836224,1378354.168472683,160.43232752263907,-10000.0,8591.498918933154,85.39591669545051,-1.6485930835154965,1.0566193000000002
165,Gaia DR3 3219023940484383360,1378678.5609413402,0.12257805461143025,0.0,11247352.271266835,85.32409912271764,-0.7391862965511471,1.02741
190,Gaia DR3 3217782454417450880,1380014.6705670569,586.9526280338247,-10000.0,2351.1517022929656,83.9414506852092,-0.4967135913574736,0.98550504
579,Gaia DR3 3216653535148831872,1381314.44522271,185.62693730748848,-10000.0,7441.346957821006,85.36192369796424,-1.7128370482938111,1.2200336
171,Gaia DR3 3217542593380932096,1382895.2783149963,0.025302605211385245,0.0,54654264.521850266,83.6530799991997,-1.6578306387187776,1.0065618
501,Gaia DR3 3217623815507202688,1383224.1939663175,9574.193956698078,-10000.0,144.47421894963992,83.55428575560339,-1.150396944580834,1.2112893
184,Gaia DR3 3216518226500020224,1392021.11165399,0.04638365155428155,0.0,30011028.994233992,84.71270976511543,-2.2004752081706624,1.0038871999999999
176,Gaia DR3 3217802142548200704,1397384.9137723965,0.010557054566370709,0.0,132365036.57220252,84.54251864457932,-0.2890059763007557,2.6429605
252,Gaia DR3 3217806437514986880,1397437.5015428134,1090.1783311831157,-10000.0,1281.8430357409918,84.20873290964433,-0.3142582066162847,1.5230216
217,Gaia DR3 3217801352275072128,1400304.4798258194,0.022236172011678774,0.0,62974170.15349396,84.41172098866744,-0.2930453275890448,1.0329621999999998
175,Gaia DR3 3217442297303885184,1402856.5293902901,160.26408707732625,-10000.0,8753.40542584205,85.49353565685783,-1.2635311264816778,1.0012633
287,Gaia DR3 3217776750700419200,1404108.1408521133,0.00835218749540714,0.0,168112622.18720916,83.9039280838514,-0.5058838930866523,0.92747813
330,Gaia DR3 3219037581299905280,1411611.232425267,0.01882894562212142,0.0,74970275.06239213,85.27574359641406,-0.6344198061859856,0.97650427
421,Gaia DR3 3217774551677545344,1412374.7866990604,549.7605179831427,-10000.0,2569.072788057814,83.8150560809373,-0.5783890397745421,1.0247011000000001
216,Gaia DR3 3217620624347264768,1412955.967252768,0.1687176208662757,0.0,8374679.3014149135,83.54388442904965,-1.2490262780318862,1.112377
288,Gaia DR3 3217540871096808320,1415096.9351361939,0.03644834779862289,0.0,38824721.02589133,83.67155411648857,-1.7422104039488555,1.0707016000000003
266,Gaia DR3 3217464798635643520,1415344.768475238,295.5035951294099,-10000.0,4789.602535479868,85.48471997707291,-1.0405877293616417,1.0506415
246,Gaia DR3 3216653359055859968,1417083.5970463671,323.2449838060394,-10000.0,4383.930665716616,85.39484093413274,-1.713937693536712,1.0670543
523,Gaia DR3 3219234501257811968,1420351.8401661138,0.06019591389757845,0.0,23595485.942497693,85.06060539299769,-0.43362890243440544,0.99746984
519,Gaia DR3 3216646349670113920,1420637.8604361038,3873.0346049693803,-10000.0,366.80226368577337,85.34959796384648,-1.7874739209333592,1.1549774
276,Gaia DR3 3217561491237020288,1424926.1647703703,194.294116440574,-10000.0,7333.86162625358,83.56416531684552,-1.4948514091597784,2.4352834
565,Gaia DR3 3216490150297640192,1426501.2030173182,1742.2327638954457,-10000.0,818.7776240803865,84.66560432815402,-2.546377218656477,0.99976015
566,Gaia DR3 3216547084387107968,1427254.6382357008,100.3415913222974,-10000.0,14223.95857418043,85.13122450267416,-2.0341685244663203,1.0577343000000001
228,Gaia DR3 3217438345933976576,1427694.161481591,550.473916755257,-10000.0,2593.572770708316,85.50588504326083,-1.3526015083440346,0.97908175
213,Gaia DR3 3217774482958055296,1430704.273074255,0.018644091760218025,0.0,76737676.01418008,83.7878725864495,-0.5912447439507493,1.0101311
227,Gaia DR3 3219043800412644352,1433678.9010205048,0.08523219379183136,0.0,16820861.19385922,85.19910094883288,-0.5306581651966262,1.0026164
192,Gaia DR3 3216516538578251776,1441345.3410224635,0.07851732055975104,0.0,18357036.775415834,84.65869946744995,-2.24427648296968,0.95941603
210,Gaia DR3 3216959268102193280,1443990.253327942,90.9241268933005,-10000.0,15881.266091479385,83.81507498097511,-1.9933017690732933,1.2571355
392,Gaia DR3 3219231546319946496,1446594.9851860043,0.02972860022033739,0.0,48660043.677279696,85.18241453214337,-0.5034938963722296,1.0551012
446,Gaia DR3 3217561388157809792,1449156.707789459,166.55943628643183,-10000.0,8700.538018736735,83.54729704882058,-1.508753755122911,1.8827759999999998
320,Gaia DR3 3219236008788844288,1451526.3408423671,0.06414448576217466,0.0,22629012.043593578,85.08282551417854,-0.4224811429741023,1.0639266
194,Gaia DR3 3216538086428775040,1451545.4904757657,0.0156316290080456,0.0,92859515.13618031,84.88721035568967,-2.191990870418019,1.0001769
221,Gaia DR3 3216658822253956096,1452577.616360905,235.4987620990582,-10000.0,6168.090241382692,85.46603386030513,-1.6085106032136758,1.0825666
474,Gaia DR3 3217540463077174272,1456030.959055191,0.008927819935097758,0.0,163089194.1862678,83.66238988074538,-1.7823484221203545,1.0780558999999998
205,Gaia DR3 3217558742457964288,1458061.5896366967,0.01854211643415987,0.0,78635122.09159313,83.56434890284831,-1.5749398445337377,1.104354
240,Gaia DR3 3217445149162166656,1459247.3800522934,431.04738469895824,-10000.0,3385.3525896495717,85.53553552634784,-1.2662654878765178,4.8217287
201,Gaia DR3 3216684901296145280,1461279.283113074,0.5408133749833012,0.0,2702002.8547892226,85.51437760012412,-1.4510269309871322,0.9263505999999999
538,Gaia DR3 3217802383067021312,1462262.9189617157,0.11423650050154482,0.0,12800312.619362332,84.5760544194898,-0.2453292171264716,1.0423723
202,Gaia DR3 3216652538716447232,1463541.089553764,112.16841637329661,-10000.0,13047.711083689528,85.42255432824778,-1.7315391754556322,1.2530643999999997
231,Gaia DR3 3216513484854609408,1464245.8265568463,0.4182828787170832,0.0,3500611.430828437,84.71849427146323,-2.2503004531884847,1.2785937
215,Gaia DR3 3219026173867132416,1465681.115681535,0.08286843050218899,0.0,17686845.361971937,85.35795781121185,-0.6813805857721174,1.0529517
244,Gaia DR3 3217802726664406272,1468062.2657575582,668.0726383149135,-10000.0,2197.459050950607,84.60829303059852,-0.24250842952469026,0.97157437
236,Gaia DR3 3216957889416094976,1470145.337519002,0.13595189659893353,0.0,10813717.015335366,83.88602309746351,-2.0505165509612326,4.4075356
243,Gaia DR3 3217546437374470784,1470303.059779015,767.3159159856398,-10000.0,1916.1639021788926,83.52173004922092,-1.6223785769656474,1.0294615
516,Gaia DR3 3216513416136652672,1471271.7587469819,162.43161536814992,-10000.0,9057.791830810502,84.7439616893083,-2.2577474506515034,1.012062
380,Gaia DR3 3216516096196261632,1473445.4071195428,0.008493161200686829,0.0,173486099.2630621,84.62150374446749,-2.2710443268968934,1.1616893999999998
219,Gaia DR3 3216659337651249792,1474588.4032407529,0.5739540964244709,0.0,2569174.8040948086,85.49161936642551,-1.5744661863024247,1.007317
206,Gaia DR3 3217814237176054400,1474726.7036630537,0.2986118063798951,0.0,4938608.160009925,84.33256478313777,-0.2529604545203929,1.0146452
348,Gaia DR3 3216977440107423744,1476083.9647967475,0.05564831938563971,0.0,26525220.906808868,83.66130184192109,-1.80676628238032,1.0294017
235,Gaia DR3 3216528809298204160,1476764.5549184568,0.7479630070903155,0.0,1974381.8088855557,85.09135640056753,-2.104893087015173,1.0761907
208,Gaia DR3 3216646246590900224,1477947.322830651,408.99720162998017,-10000.0,3613.587860602895,85.40477080747401,-1.7833182340275289,0.99770814
443,Gaia DR3 3216957893710978560,1479692.4238570991,0.15756253982419488,0.0,9391143.513604885,83.87757469231487,-2.0521999199841643,1.0010896
285,Gaia DR3 3217667143136919808,1481096.2139726253,568.9750187266413,-10000.0,2603.095329716407,83.56087910984344,-0.8831419025891806,0.9945665000000001
265,Gaia DR3 3219044113946910976,1481572.1442303958,1784.5214741673753,-10000.0,830.2349765343507,85.24749862417757,-0.5015691347329272,1.0016559999999999
557,Gaia DR3 3216536712037971072,1488618.8577871358,0.6186026183712917,0.0,2406421.8507617945,85.21064950619424,-2.0223921609342663,1.0798562
412,Gaia DR3 3216957859352922240,1489108.4541350128,0.02022392362292833,0.0,73631036.28648874,83.86982835119247,-2.054301781586674,0.9783806
563,Gaia DR3 3219024906852742912,1490388.9984033352,824.5027547165296,-10000.0,1807.6216117867823,85.4335213913112,-0.7198856725710983,1.0316669
282,Gaia DR3 3216954556525628416,1490534.6063325922,0.3695692347136597,0.0,4033167.4455733593,83.91376854591704,-2.089484090873352,1.0969417
224,Gaia DR3 3217558708098231424,1493432.7139694598,318.22866843772806,-10000.0,4692.954664647692,83.53835370803719,-1.5776929884554067,1.0244544
218,Gaia DR3 3216633636566881664,1494090.9817605251,666.7357303582983,-10000.0,2240.904324952876,85.36299572815713,-1.86943834886352,0.91491187
241,Gaia DR3 3217785997766903808,1494216.4786967775,92.50192296268987,-10000.0,16153.355852931416,83.94774182085234,-0.3759523346614897,1.0402455
315,Gaia DR3 3217451432697406464,1498052.7611614887,466.32796368508366,-10000.0,3212.4446265743136,85.57689396246539,-1.1359258319194043,1.0663083
355,Gaia DR3 3216513209978224384,1498583.6789660912,0.009451077139191973,0.0,158562210.0947336,84.74300149055613,-2.2694796039464316,1.0971713
338,Gaia DR3 3216633675220090112,1500426.2650348605,816.1854213345923,-10000.0,1838.3399480248324,85.37220534570181,-1.8585072686199209,1.2201129
223,Gaia DR3 3217803860536116480,1507145.5831166368,0.0500797771088941,0.0,30094893.98963339,84.53946886510145,-0.2129597464789928,0.9744593
357,Gaia DR3 3217777781493051008,1507517.9746799804,0.08066037562647056,0.0,18689696.929520044,83.83024909441069,-0.4746930443273058,0.97367
329,Gaia DR3 3217664639171293440,1507882.9681436294,0.023142209237635488,0.0,65157261.0315615,83.52372146399232,-0.9509946193968616,1.0199656
225,Gaia DR3 3217437757521792640,1511463.4517421555,0.020404870431187654,0.0,74073660.83697213,85.56324599027361,-1.356573339696325,1.0426307
263,Gaia DR3 3219039986482074240,1512141.3215460705,0.10143066846140128,0.0,14908127.33942994,85.31040673990438,-0.5677282776882419,0.9966181000000001
313,Gaia DR3 3216631918579962368,1516312.2655717353,1881.7021846413545,-10000.0,805.8194744885939,85.35410221501307,-1.8997730856310036,1.0987958999999998
283,Gaia DR3 3216654600300746880,1516409.00504201,0.02423413789178199,0.0,62573259.746790394,85.48094473240725,-1.6825520939708072,3.1947683999999996
420,Gaia DR3 3216954801336211200,1516774.7867142071,0.017414056252903758,0.0,87100602.21961716,83.8721206235076,-2.0806911492006317,1.0374314
340,Gaia DR3 3216653054112520576,1517024.7114554706,181.2843941128868,-10000.0,8368.203555959764,85.47872378046571,-1.6939249715624745,1.0208322
233,Gaia DR3 3216971014840002944,1517495.8619048719,4343.402882436325,-10000.0,349.37948492903104,83.7570695863223,-1.9836142973416349,1.2279278
226,Gaia DR3 3216514172050881408,1518122.277563563,0.007965622057216666,0.0,190584271.59347588,84.86000421888129,-2.2509607843929107,1.0717466
464,Gaia DR3 3216901406302108800,1518335.9471126534,0.20665085279655435,0.0,7347349.050659083,84.14761533976052,-2.23809420975638,0.9131051
521,Gaia DR3 3216528534421619584,1522693.7922580366,0.024597653793526693,0.0,61904025.68633437,85.11854824631249,-2.1248586713403257,1.0463656
324,Gaia DR3 3217664501732345472,1526564.9698445534,708.637994929417,-10000.0,2154.223991329459,83.50325240603357,-0.9658631675036946,1.0368899
238,Gaia DR3 3217775032714403840,1528277.3036522628,0.2645455157825342,0.0,5776991.906786131,83.69910510395738,-0.5911419090090873,1.1054037
249,Gaia DR3 3217814168457309824,1528624.560985237,0.051529700090915814,0.0,29664922.52600396,84.40474682124743,-0.20444776403463874,0.97513014
255,Gaia DR3 3217558295781376512,1529311.9787456957,143.60454168335897,-8950.497677164123,10649.468051767848,83.51677383749954,-1.5973542781775665,1.0269963
281,Gaia DR3 3216652710515137664,1530296.4025200221,121.6507922141282,-10000.0,12579.419950068335,85.47715789269174,-1.720557419479644,1.1881328000000002
410,Gaia DR3 3216534203778445952,1530790.3685987215,161.77628414112365,-10000.0,9462.390465485994,85.1719456266298,-2.09409046407431,1.107301
237,Gaia DR3 3216652710515138048,1531056.778448699,143.14469686567085,-10000.0,10695.867971172316,85.47429326767583,-1.725219260077912,1.0647413000000001
517,Gaia DR3 3216512381048522624,1533950.8161101618,0.6638234231648339,0.0,2310781.395445377,84.77047300844384,-2.2882908679146463,0.97702724
354,Gaia DR3 3216502451085512448,1534586.64819422,0.04950236786924895,0.0,31000267.54775726,84.88928409823087,-2.2526795578767653,1.0148668
485,Gaia DR3 3216526331103733504,1538546.3787662743,0.015493501135434974,0.0,99302692.48488232,85.01682605863266,-2.198980226527988,1.0757324
268,Gaia DR3 3217810152662958720,1539957.0105571027,0.01849644084781556,0.0,83256937.0089907,84.0602794465456,-0.2952332758439975,0.95871896
258,Gaia DR3 3216527847226864256,1545120.786867817,135.31236567532864,-10000.0,11418.917843585801,85.04511082703871,-2.1907035947137308,1.1303644
308,Gaia DR3 3216509739644673792,1546284.7133036526,0.24641011827126882,0.0,6275248.452262716,84.58199009311154,-2.3246503462044257,1.4840912
293,Gaia DR3 3216951983837679488,1549605.348903789,177.13998172446253,-10000.0,8747.914128805585,83.87936490731606,-2.16149673442418,1.0622593
374,Gaia DR3 3216508154801126016,1554434.3097306287,995.6040677136388,-10000.0,1561.2976685604742,84.44015317855894,-2.3912243800165918,1.0348651
583,Gaia DR3 3217810633699283456,1555838.424622832,0.00803760409958692,0.0,193569925.2346594,84.13582544060719,-0.25068254197985906,0.91689193
528,Gaia DR3 3217627732516007424,1557063.0109564562,127.50551932353008,-10000.0,12211.730278166187,83.45344408822372,-1.110678420873531,1.6775203999999997
493,Gaia DR3 3218970751610605696,1557391.1599272531,2610.578626280652,-10000.0,596.5693368700034,85.53880073558936,-0.8920530842072589,0.9607278
294,Gaia DR3 3217671266306390144,1558729.0685051421,0.16577633440138745,0.0,9402603.056302689,83.54654987639526,-0.7947226288173782,1.0295594000000001
295,Gaia DR3 3220789107618963072,1559571.6669067065,0.019792960263075324,0.0,78794260.493523,84.00437472875171,-0.30865365736684475,3.39866
503,Gaia DR3 3217804204133650560,1559719.2338118285,0.040161336100359116,0.0,38836338.26111382,84.54322818366904,-0.17663203625245688,1.0340064
379,Gaia DR3 3216509597910970112,1560950.302116218,0.015720123389357805,0.0,99296313.61373083,84.53740914881178,-2.336379201198384,0.9804212999999999
327,Gaia DR3 3217565751844357632,1562511.120099994,362.7927888000445,-10000.0,4306.896852244717,83.45635088952258,-1.446705631206532,1.0320876
434,Gaia DR3 3216632644427938560,1564814.9171506742,339.7570428874455,-10000.0,4605.687946457272,85.4079488368576,-1.8864986578056493,1.2373207
274,Gaia DR3 3216632644427938944,1568789.0412647882,0.010599142842048619,0.0,148010934.90703163,85.40558871245811,-1.8870698160738284,1.2032024
526,Gaia DR3 3216632640134477184,1570955.463630694,739.4501158257412,-10000.0,2124.491470092494,85.40937188670982,-1.8859010368743532,0.9352956
314,Gaia DR3 3217443706053155712,1571126.2301273108,111.72263011336226,-10000.0,14062.739379954866,85.60918720175404,-1.3396172308289558,1.0066355
304,Gaia DR3 3216634121896684928,1571406.8434896688,173.358057673003,-10000.0,9064.51574609666,85.44546111085828,-1.8326335580715776,1.1849011999999999
371,Gaia DR3 3219039849042711808,1572682.9141760431,0.08725202715592793,0.0,18024600.29227177,85.3546205416152,-0.5549189907192058,1.0663966999999999
272,Gaia DR3 3216956274508473344,1573441.8042189253,0.07634481366234676,0.0,20609675.08779115,83.8216362970681,-2.0901830771346672,1.0478483
310,Gaia DR3 3217624266478766720,1575304.1473471355,0.017345892841714516,0.0,90817126.66636238,83.43187878389097,-1.226725652417354,1.0757638
339,Gaia DR3 3216632644427938688,1577123.1052143327,0.0388589373256732,0.0,40585852.670046225,85.41079502754805,-1.8897049804718935,1.5940803
481,Gaia DR3 3217815955163020288,1577403.884911799,0.03929350153564329,0.0,40144141.48051758,84.49411596989285,-0.1645330744373861,1.3918117
484,Gaia DR3 3217804238491069056,1577915.4622647979,287.2037553059428,-10000.0,5494.062779868351,84.5576346880173,-0.16349103050621847,1.0373350000000001
312,Gaia DR3 3216632644427939456,1578156.0442073038,297.68634642338674,-10000.0,5301.405533604014,85.40726383513015,-1.897662326694902,1.0614934999999999
397,Gaia DR3 3217678722368846592,1580861.0509849053,826.9330502807055,-10000.0,1911.7158885453618,83.56625593882414,-0.7213936796690185,0.97475815
278,Gaia DR3 3216631063879977088,1583310.4298111678,138.99144401039396,-10000.0,11391.42370297819,85.39530308587102,-1.9218444762048612,1.154064
277,Gaia DR3 3216501871264551040,1585217.5266249129,154.87402152859974,-10000.0,10235.52892201601,84.87015451382287,-2.2976004346243157,1.0139452
375,Gaia DR3 3217812003792661760,1585858.9161476835,2353.627329182598,-10000.0,673.7935511219798,84.24045289078076,-0.18951831748507245,8.432752
596,Gaia DR3 3217812519189138816,1586282.366527198,2275.6978878772998,-10000.0,697.0531435553746,84.1420328472207,-0.1999784650420292,1.0163996
326,Gaia DR3 3216502180502330368,1588649.6950322946,106.17007169646058,-10000.0,14963.253482339467,84.91408476045928,-2.284583349782684,1.3029431999999999
284,Gaia DR3 3217621066729121152,1597746.7708534503,0.04684994161458669,0.0,34103495.453577965,83.41603857717992,-1.2699814486368155,1.0217793
321,Gaia DR3 3216500290716597632,1601456.5154098305,116.17184191258758,-10000.0,13785.238221623718,84.81057598275345,-2.326859486986317,1.0577285
333,Gaia DR3 3219305381100952448,1603415.5215783117,0.06389941055735587,0.0,25092806.140036173,84.59884376416679,-0.14884688755678896,1.0758705
359,Gaia DR3 3216902918131294976,1603576.3680678864,79.82006738979834,-10000.0,20089.889930020738,83.96886944992488,-2.267054743921717,1.0261474
290,Gaia DR3 3220813326939321344,1606471.8375072808,0.21607654741894944,0.0,7434734.850666152,84.09792022100775,-0.2280538857063844,1.184999
331,Gaia DR3 3217562625108411008,1610755.5449094935,245.70304264226323,-10000.0,6555.700440611591,83.44057847051977,-1.5311366897672802,1.0559661
298,Gaia DR3 3216501527667171712,1617128.561739399,105.84980906654356,-10000.0,15277.576558714194,84.86171241023958,-2.3235548326760056,1.0657383999999999
422,Gaia DR3 3216508330895679744,1619061.3567961482,152.4789485547398,-10000.0,10618.261551134103,84.413961087984,-2.3913212310795857,1.0000612
411,Gaia DR3 3219046068155393152,1622200.5671524233,4801.237564246092,-10000.0,337.8713395130964,85.36715689219851,-0.5110597504507131,1.0813282
413,Gaia DR3 3217668654965388288,1623671.8810232794,0.06679503676806814,0.0,24308271.386407677,83.45351968529816,-0.9071747524021038,1.012147
297,Gaia DR3 3217818703941653120,1630415.7741782076,328.21005331670295,-10000.0,4967.598517175689,84.23684316508191,-0.1637177589281323,1.2160374
556,Gaia DR3 3217625980171578368,1630455.682066846,0.03400695890719258,0.0,47944765.84973317,83.39813088419434,-1.1518279450779083,1.0643021000000001
372,Gaia DR3 3216955690393377280,1633132.70216438,0.2110188249108852,0.0,7739274.933665582,83.79150349102338,-2.118820189241579,1.06987
366,Gaia DR3 3216632433975845504,1634602.5874712793,1417.954028866431,-10000.0,1152.789550432778,85.45454889441764,-1.9024378403954505,1.0369263000000002
305,Gaia DR3 3216524651771210240,1638515.9457743776,95.86939700079363,-10000.0,17091.126021798318,85.01524836135498,-2.2794956694946897,1.1842511999999998
490,Gaia DR3 3216530286766950016,1639207.586376533,517.5828293163102,-10000.0,3167.0439850985954,85.191561563096,-2.1789473598511586,1.0004554
311,Gaia DR3 3216975176658905472,1645950.9935843842,0.03245001539012569,0.0,50722656.79372329,83.58176605075226,-1.8995984221364928,0.9649713
370,Gaia DR3 3217626048891195776,1646810.26575986,0.3483354900180242,0.0,4727655.70247995,83.3875380141055,-1.1436994608273583,1.1189103999999999
353,Gaia DR3 3217618111791621376,1647312.7100711619,0.13819689655299489,0.0,11920041.26836134,83.38189723833828,-1.2801571417316226,0.969915
483,Gaia DR3 3216530080609845376,1647580.2717215782,134.40153151419744,-10000.0,12258.642094026562,85.19489354312033,-2.1805761787857114,1.1254487
377,Gaia DR3 3216973385657599488,1653728.523434205,99.04755859596304,-10000.0,16696.307782609063,83.56487187551728,-1.982092373873953,1.0968086000000001
337,Gaia DR3 3216693804762194304,1654615.7191145252,120.64067466687729,-10000.0,13715.239273017853,85.69780093550094,-1.2832500562235218,0.94307137
568,Gaia DR3 3216627730984701184,1657279.0333711677,0.17758515153703508,0.0,9332306.32756785,85.42353427227688,-1.965217731400964,1.1432474
317,Gaia DR3 3217611519015871872,1659691.1240111294,220.37666127261517,-10000.0,7531.156495551141,83.38312035561572,-1.427297675111125,0.9768433000000001
358,Gaia DR3 3216522212229775360,1667236.613196292,129.22020472640162,-10000.0,12902.290448512582,85.09350410903696,-2.261105454576134,1.1212062
383,Gaia DR3 3216629448972269312,1668287.8472724382,357.87204261422806,-10000.0,4661.6881136780685,85.46707148441057,-1.921750260076713,0.99124134
603,Gaia DR3 3219243121258582016,1669339.9726321802,0.6006095058736814,0.0,2779409.8433454884,85.20157333489362,-0.32159554084005104,1.2284603
319,Gaia DR3 3216627623611063936,1669554.598817933,1190.405305390249,-10000.0,1402.5093732849293,85.42443988352865,-1.9803147896674618,1.1045247
417,Gaia DR3 3216946653786396416,1670385.3316662742,1374.7263681610136,-10000.0,1215.0675002333496,83.74700756174006,-2.178497429803239,1.0361311
368,Gaia DR3 3216500531234897920,1673265.9465370192,87.58392914067842,-10000.0,19104.714334628654,84.91737970169022,-2.3466769525002613,1.0801511000000001
344,Gaia DR3 3219317853686110208,1674024.7303822206,376.8272284154268,-10000.0,4442.419772641058,84.59807197771269,-0.09414168088943113,0.9947003000000001
584,Gaia DR3 3219032912671759872,1676638.4371372012,0.01776644817771628,0.0,94371053.81818181,85.47556244575055,-0.5947120195046842,1.0579103
497,Gaia DR3 3216498877672514560,1678079.5000846449,1629.2455915062944,-10000.0,1029.9733255888093,84.86618108906127,-2.3861930464162,2.6697612
332,Gaia DR3 3220790408996523008,1679404.953393375,6779.4327481061355,-10000.0,247.72057129153237,83.90387470200416,-0.2571298831665482,1.0080953000000001
552,Gaia DR3 3217562831266617472,1683096.5767233775,0.020575655866359868,0.0,81800385.25406878,83.38576497020303,-1.513874730818446,0.9546261999999999
363,Gaia DR3 3217614439593621888,1685789.466022012,0.03446534815313395,0.0,48912590.65574599,83.35832416650356,-1.3439255428443173,1.8390789
587,Gaia DR3 3217562728187407872,1686564.8113711223,116.29002955619815,-10000.0,14503.090400850533,83.38488029171434,-1.5371828552889757,1.7456764
384,Gaia DR3 3216957000358660992,1686781.9510700144,0.6911412032095757,0.0,2440575.013089661,83.69006840973226,-2.075347786792364,0.9675879000000001
328,Gaia DR3 3218973740905898240,1687230.6911317452,0.09325369646608568,0.0,18092909.50461523,85.59733688446025,-0.8007105919199698,1.0955238
507,Gaia DR3 3217169167446742400,1687643.8067255379,0.008234193507886721,0.0,204955567.91434526,83.4645979633167,-1.752759046225946,1.0544016
350,Gaia DR3 3216955522890747008,1691472.1261871487,222.0958815337449,-10000.0,7615.954490043748,83.75982350703903,-2.14571569863424,0.9850484
349,Gaia DR3 3217669857556267136,1696353.0386934406,275.4773198448643,-10000.0,6157.8682399289555,83.41276717993975,-0.8614385918163671,1.0107207
389,Gaia DR3 3217563552821128960,1697807.8329781091,99.2916142049589,-10000.0,17099.206680973828,83.36622769423283,-1.5211900635917868,1.2434895000000001
385,Gaia DR3 3216497988614248832,1699985.1382073758,280.7830778304968,-10000.0,6054.442993297564,84.98311500148677,-2.343545454626148,3.168011
334,Gaia DR3 3216666660568908672,1700623.6126982528,0.013293796314910993,0.0,127926107.21669832,85.63574048605211,-1.6367883451743457,1.0352308000000001
336,Gaia DR3 3216969915324630400,1702278.9360005916,0.016099981604496195,0.0,105731731.73845124,83.63081817286196,-2.0269801114469046,1.0294377000000001
388,Gaia DR3 3219260644722275072,1702331.8439100308,2489.7266066939824,-10000.0,683.7424797297305,85.02771201628299,-0.17861208155374453,1.067915
398,Gaia DR3 3216627451812364032,1703509.3222267823,0.09212305422072095,0.0,18491672.216438707,85.44921750572273,-1.984324667267448,1.0091077
436,Gaia DR3 3216521765553185152,1703943.89176685,96.90702681875288,-10000.0,17583.285213710762,85.07092716425522,-2.3031290734577863,0.9947091
414,Gaia DR3 3216504100352656000,1704888.5819855933,1734.0166821297505,-10000.0,983.2019492982146,84.49288141405901,-2.440035099124365,4.230993700000001
486,Gaia DR3 3217169992081070464,1705280.1989351553,0.23896037814206808,0.0,7136246.653917339,83.44057176253536,-1.729345156791778,1.0323093
360,Gaia DR3 3218954396373661696,1707692.6505613797,881.2350455570133,-10000.0,1937.8401473831275,85.69181043350234,-0.9843390802894268,1.0118555
426,Gaia DR3 3219033320693601536,1711083.448298943,3616.9115542622417,-10000.0,473.07859830925855,85.49451193192023,-0.5718935504020581,1.2944653
352,Gaia DR3 3219257689784021760,1713522.281318423,0.09957812893653509,0.0,17207817.616361476,85.0426686778583,-0.19041309113354188,1.049532
361,Gaia DR3 3216680954220063488,1719443.8897082787,96.27643055369848,-10000.0,17859.447840136258,85.68557757300343,-1.530333831645832,1.1263621000000001
441,Gaia DR3 3217187004448214400,1726147.1567445649,0.03390777985103529,0.0,50907112.30071471,83.37579107781153,-1.5937297215174453,1.0115216
450,Gaia DR3 3220817003434076416,1731794.872304766,0.7018220899817503,0.0,2467569.6262991643,83.9324711362773,-0.2122306832099275,1.1901844
589,Gaia DR3 3220817175229761792,1737480.9476371268,0.06671673279494318,0.0,26042656.389924712,83.97184883804171,-0.18652686360306395,0.95138174
458,Gaia DR3 3216497713736341248,1739179.3269916808,147.02549105536337,-10000.0,11829.100617230939,85.00815968152888,-2.3590648522344986,1.0142953000000001
423,Gaia DR3 3216497267059750912,1742931.1050062708,198.18710983989644,-10000.0,8794.37167439538,84.96553726766999,-2.3797956013985915,1.0916073
378,Gaia DR3 3219318334722545664,1743790.5199273138,0.024831588820280935,0.0,70224685.68354721,84.59103857163477,-0.05099306737177569,0.89119554
487,Gaia DR3 3220687845173773568,1746289.5795365116,0.0802483045514606,0.0,21761077.561665785,83.55165889214014,-0.5350974869956939,1.0550168
400,Gaia DR3 3217611141058764800,1753263.6181031987,1253.4474350172118,-10000.0,1398.7532058567128,83.3057328288633,-1.4518500697013157,1.0594808
367,Gaia DR3 3216893847160378624,1753268.677537672,299.3693375048026,-10000.0,5856.540593471919,83.95179680173744,-2.3281657774913262,1.0284706000000001
536,Gaia DR3 3216626322236083584,1758626.2508157252,0.013667887782315265,0.0,128668473.05339989,85.46753320846906,-2.022537589886292,1.0637873
433,Gaia DR3 3216667102951818496,1760237.895376049,2836.611003494111,-10000.0,620.5425746455204,85.70899834488134,-1.5997694006651622,0.9897336999999999
462,Gaia DR3 3217643812874376448,1760400.807890938,0.024854240387179566,0.0,70828992.57701701,83.32331506938334,-1.036434045036485,1.0051363000000002
588,Gaia DR3 3216492899077902336,1761383.1036362858,0.06398308742900458,0.0,27528885.74798318,84.66203553949916,-2.4671440858543807,0.9983373
381,Gaia DR3 3220817626201685760,1762492.3229883474,289.89710170890777,-10000.0,6079.716949906267,83.96541309335676,-0.16555453303180465,1.3872616000000002
387,Gaia DR3 3216497576297392640,1763445.9277504366,79.38509484868383,-10000.0,22213.816474134674,84.99710752339577,-2.3817896400467773,0.9619665000000001
408,Gaia DR3 3216626455379784576,1765617.621155583,0.029119194471406897,0.0,60634150.539064586,85.49198944059859,-1.9993244820448075,0.99441993
460,Gaia DR3 3217167522476587776,1766052.8725901262,0.014611643917726354,0.0,120866131.32199386,83.42451894069706,-1.7946658575799403,1.6754702000000001
404,Gaia DR3 3218980101753555968,1767332.4424391186,0.011347855400327319,0.0,155741537.06506884,85.62690388252932,-0.7312207707023992,1.0861161
399,Gaia DR3 3216496923462354176,1770289.598211961,84.71396027415732,-10000.0,20897.259347607225,85.05359840636045,-2.367287346300554,0.97164947
382,Gaia DR3 3216131473284797824,1774030.1413026063,0.02050693475516657,0.0,86508791.41533586,84.43863100571248,-2.4811554357376004,1.0350226
475,Gaia DR3 3219246114848841728,1776711.925782284,0.05579791040284908,0.0,31841907.930866957,85.19808402855983,-0.2288123792267385,1.0564921999999999
595,Gaia DR3 3217183499754913536,1777654.9204866781,0.03155899544343914,0.0,56327994.45953969,83.34998522992619,-1.631117799575434,1.0937991000000002
429,Gaia DR3 3219309985306597632,1783942.4201602822,5731.214559712148,-10000.0,311.2677778111105,84.85106047206864,-0.06369143044596644,1.0620337
504,Gaia DR3 3217188172678961152,1788536.49745045,0.022272616130815666,0.0,80302039.37183155,83.31597473051751,-1.5360533498225717,1.0398451
396,Gaia DR3 3216496403770669568,1789998.3664459584,132.03724415194955,-10000.0,13556.768606788048,84.9761896915763,-2.410559024932274,1.2934256000000002
405,Gaia DR3 3216578905797137920,1793813.161495495,126.31067288668063,-10000.0,14201.596116147768,85.46911726984128,-2.064338548927589,1.1436728
548,Gaia DR3 3219308232959517952,1793836.5757317927,0.10947048905372467,0.0,16386485.446789538,84.71686162971923,-0.029773887172896186,1.0658727
394,Gaia DR3 3217186931431717504,1795433.3650793175,0.03607880860504854,0.0,49764208.81115461,83.32238372297024,-1.581102497534984,1.0713837
448,Gaia DR3 3220823978458255104,1803470.3220907492,1707.4941278799836,-10000.0,1056.2087989900904,84.2612348792809,-0.026503213247684742,1.0024855
444,Gaia DR3 3217631168490308352,1808864.757945595,0.042518713544083056,0.0,42542791.33046156,83.27027837583935,-1.2221016072160389,1.0279793
456,Gaia DR3 3216628040222995584,1809653.8181038268,261.56768235685405,-10000.0,6918.491618681451,85.55500201964587,-1.9760063482658532,1.0911864
406,Gaia DR3 3217188413197132160,1813303.4035358822,118.18954132807225,-10000.0,15342.333874555687,83.29461281055433,-1.5266447062336912,1.1487792
428,Gaia DR3 3217188447556870400,1814497.6820460034,157.3077858874663,-10000.0,11534.69722944321,83.29413010589776,-1.5259074855472559,1.0402142
407,Gaia DR3 3216491151026233472,1815999.1807548278,95.50232916689771,-10000.0,19015.234461781856,84.66781011054195,-2.5051578660936413,1.1161336000000002
562,Gaia DR3 3220673693257900544,1816389.445526294,140.14279839808836,-10000.0,12960.990263421703,83.35418132681119,-0.7837592154766607,1.0050673
491,Gaia DR3 3216494793158603392,1818849.5731511808,0.019531573452592377,0.0,93123555.94729464,84.94421592743188,-2.442052270335372,1.0609735
554,Gaia DR3 3217180647896645248,1828400.2928662512,133.177060709377,-10000.0,13729.093307264391,83.34468402885557,-1.7283951293237283,1.0513781
479,Gaia DR3 3218954499452952832,1832828.6169306827,0.09455051343043658,0.0,19384650.071510665,85.76845273626742,-1.0203755037643796,1.0184666
478,Gaia DR3 3220825868243753856,1833061.2683825383,0.18269680690267534,0.0,10033351.427751174,84.10404191417267,-0.0579931220744057,1.0542467
416,Gaia DR3 3216490871853212928,1833185.8751068944,541.1333905359025,-10000.0,3387.6783565165492,84.6070259781866,-2.5227019714976406,1.0321633
418,Gaia DR3 3217167930496219008,1833524.871214162,0.08627554473695163,0.0,21251965.163528748,83.37481963381413,-1.799118687643693,1.0264963
432,Gaia DR3 3216127277101536512,1833895.2834318024,0.007882157437603919,0.0,232664127.54999277,84.53269316804223,-2.525372215122964,1.5568416999999999
455,Gaia DR3 3216496476785764736,1834393.1710166745,230.93752033269215,-10000.0,7943.244425479322,85.03890712010906,-2.418559147803124,1.0751298999999999
449,Gaia DR3 3216893327468868096,1836872.2393083533,524.0100909660567,-10000.0,3505.4138669771123,83.87848672442053,-2.373975517832508,0.9926164000000001
465,Gaia DR3 3216876254974563584,1837335.8250945031,371.1551328212965,-10000.0,4950.317704427766,84.1149547933463,-2.4797738820082764,1.928827
488,Gaia DR3 3217168140951886592,1843351.130858239,0.011672472591844854,0.0,157922935.03829888,83.35866041315406,-1.7803613519190395,1.7641485000000001
547,Gaia DR3 3217645324702965248,1848718.2348197135,0.039247294852914956,0.0,47104348.00023947,83.27494431277009,-0.9685432258625936,0.9237665999999999
452,Gaia DR3 3220685989749977856,1849679.7616909095,0.10685730054087206,0.0,17309811.798805658,83.43060532913839,-0.5864620799646498,1.0792481000000003
525,Gaia DR3 3220818377820215808,1849768.6127447798,0.048977813380935764,0.0,37767480.51934854,83.86062873054891,-0.15962351119558876,0.99841374
498,Gaia DR3 3216490223313304576,1850016.05170467,87.15920163546022,-10000.0,21225.711307479458,84.64778984927403,-2.5310299890928465,1.0395669
477,Gaia DR3 3216494449561218048,1854459.1384935456,241.95761333601516,-10000.0,7664.396721909271,84.97586169245864,-2.459092799511896,0.9839924999999999
539,Gaia DR3 3216963627498406784,1856480.0548433098,0.39892820579498395,0.0,4653669.577320854,83.53440482051148,-2.0783251100720035,1.1806618999999998
445,Gaia DR3 3216635015249879296,1857779.5587743113,0.013039924206278253,0.0,142468585.6594057,85.63873990571922,-1.89338298461337,1.0618228
590,Gaia DR3 3217615676544223872,1858471.755764966,0.02023396267693804,0.0,91849124.43686508,83.23936472031181,-1.3559074053148212,1.0807205
440,Gaia DR3 3218951480091164032,1859242.3805908577,3102.5612704803084,-10000.0,599.2604878687949,85.79183742444441,-1.0434078637629454,0.9673197
473,Gaia DR3 3219052875678370304,1861951.8836929905,0.20505675536806905,0.0,9080178.218712462,85.44179849978613,-0.3533779719918906,1.0228796999999998
459,Gaia DR3 3216490188952103296,1863215.0553132312,1400.617872578446,-10000.0,1330.2807937779446,84.66569576981854,-2.5389999853238376,1.0228057
515,Gaia DR3 3216483248286437120,1863534.1041671848,101.69526660929742,-10000.0,18324.68871266829,85.4295888007069,-2.1739851491225552,1.0926453999999999
494,Gaia DR3 3216489978499576704,1871677.9281559954,117.58718188643972,-10000.0,15917.363594643977,84.68435404800617,-2.5426978371472813,1.8866816000000002
541,Gaia DR3 3219324966152697856,1878876.7981354366,0.05772089483592529,0.0,32551068.43849604,84.49939806894052,0.04429963869754943,0.9459926
560,Gaia DR3 3219258548778123904,1879273.9617842985,0.1720024611184012,0.0,10925855.069542663,85.21127474060847,-0.1529368435056836,1.0834908
463,Gaia DR3 3220797280940608896,1881640.7074813913,0.32476562391638386,0.0,5793841.9860774735,83.58064851423028,-0.3557950202484869,1.0559201999999999
461,Gaia DR3 3216115182473827456,1883207.7828775663,664.6510576604533,-10000.0,2833.378148086286,84.57811304690811,-2.563092224940024,0.98167205
482,Gaia DR3 3216488780204423808,1883738.8672624766,111.04913616545004,-10000.0,16963.11139652567,84.81275046978074,-2.5271230516314698,1.0912518999999998
496,Gaia DR3 3216126903439604992,1886283.1617961263,0.012867888774498435,0.0,146588394.94590285,84.46754448680149,-2.560549029919204,1.0229876
509,Gaia DR3 3216488329232163328,1891138.168010896,88.21603030352365,-10000.0,21437.579558999467,84.77254302134342,-2.5417704701555137,0.98226815
466,Gaia DR3 3216488436607047040,1893782.0784674103,346.1932292615099,-10000.0,5470.303629297359,84.78424963535561,-2.5412432800648235,1.0061824000000001
471,Gaia DR3 3216487057921844736,1900878.0398786806,0.008966567503740345,0.0,211996177.92268243,84.7224100073379,-2.5564118204810145,1.6275102
476,Gaia DR3 3217161818760042752,1904445.4780143325,1469.4428719644643,-10000.0,1296.0323360297248,83.3397401486683,-1.841680736836088,1.048923
499,Gaia DR3 3216126246309693184,1905202.8163610636,3404.014711983563,-10000.0,559.6928854784172,84.36760504798495,-2.57360354853486,1.0686788999999999
512,Gaia DR3 3216489536118543104,1905900.374365623,118.06316562249455,-10000.0,16143.056679165413,84.64502058395574,-2.571056495411438,1.0529828
567,Gaia DR3 3216578149882891264,1907443.921668488,142.70849101090866,-10000.0,13366.015631982842,85.55175270148892,-2.0860522158320003,1.2532157
500,Gaia DR3 3216447239280699008,1907686.3850690722,94.90011596262528,-10000.0,20102.04482595554,85.01410371725706,-2.48374864248232,0.98483676
495,Gaia DR3 3220678984657591424,1913597.8505802308,320.1584691803934,-10000.0,5977.033359383079,83.32404934945745,-0.6833751634291191,0.99284464
592,Gaia DR3 3219314834325379840,1916343.3163244894,0.006736798179496876,0.0,284459065.75571597,84.80260147074074,0.04038276596518372,1.0165726000000002
508,Gaia DR3 3219076480819976576,1916895.2085625406,585.8950915270269,-10000.0,3271.7379549408897,85.4745006858632,-0.3261822961962785,0.96392834
597,Gaia DR3 3216662601824451840,1917811.733665176,9304.796601635995,-10000.0,206.11001140293394,85.78796827684505,-1.6855296073535562,1.2274587
505,Gaia DR3 3216489604838028928,1923286.8000757082,145.90222717923714,-10000.0,13182.024957802732,84.6146354855388,-2.5845096160742136,1.0032424
502,Gaia DR3 3216489463103531904,1926019.2986240464,0.007688317800873651,0.0,250512446.09128746,84.66038090495086,-2.5819710271523166,1.306438
602,Gaia DR3 3220804741299835904,1928209.3907684314,0.08544030383751956,0.0,22567913.550907727,83.69330288793826,-0.20970091716057948,5.0203233
535,Gaia DR3 3219326894593549824,1932521.9210338977,0.006991096339545646,0.0,276426160.815786,84.75008458400976,0.0620167718945371,0.98229235
524,Gaia DR3 3219270093650329216,1934384.2049392182,0.30967118108579483,0.0,6246574.828683508,85.29746081791654,-0.16458568875211382,1.1387204
532,Gaia DR3 3216478266124377984,1935404.9461234647,0.011139879978470348,0.0,173736606.66577676,85.40995438195363,-2.2590216545209034,0.9387698
600,Gaia DR3 3216577428328388352,1936210.3628196223,148.0827203609925,-10000.0,13075.194446047284,85.53775430530239,-2.1381754838735096,1.0657504999999998
514,Gaia DR3 3216446792604124544,1936257.661398817,312.49055815574917,-10000.0,6196.21172820768,84.91383294012499,-2.5403730956086417,1.0003487
522,Gaia DR3 3220830575527894528,1938225.2596601513,0.09884244922495199,0.0,19609239.500419643,83.83554760791472,-0.10327376680488608,1.0399056999999998
510,Gaia DR3 3217181296440051328,1938252.5518374057,0.00916437850423174,0.0,211498526.7077739,83.25524224105847,-1.6982701898480077,1.2085803999999998
511,Gaia DR3 3216114637013003520,1939855.2793193639,122.0321896247533,-10000.0,15896.258891071138,84.53444577433072,-2.598968385699127,1.0852195
571,Gaia DR3 3216486478101979520,1944403.696467547,0.015638822787796578,0.0,124331845.36017768,84.69777441221487,-2.5903669141631878,1.1434239
530,Gaia DR3 3220798483532334720,1947215.2124756868,0.21829331436054208,0.0,8920177.964129433,83.57406587170034,-0.2977596127963345,1.097444
585,Gaia DR3 3216471737774127488,1950091.9807790034,103.00581824306116,-10000.0,18931.86243302687,85.16381035652618,-2.4461586591058007,1.1031113000000001
513,Gaia DR3 3216487680692797568,1953000.8769740409,0.021683458925229732,0.0,90068696.31401989,84.85150405334277,-2.5670585376688004,1.7867627000000001
529,Gaia DR3 3216440848369388800,1956319.9012085884,315.5455432931112,-10000.0,6199.802034254551,84.91596478622856,-2.554459263539536,1.4044986000000002
599,Gaia DR3 3216486478101982592,1956356.1934284153,0.019955768159647315,0.0,98034622.25946158,84.69011276263117,-2.599692808256089,1.0688758
546,Gaia DR3 3217235142441336192,1956448.9070797565,0.10541385368378817,0.0,18559694.373270437,83.19679153565369,-1.5353911570459304,1.0459965
561,Gaia DR3 3216113949818228736,1964246.9802047783,422.06038818686693,-10000.0,4653.947717394198,84.59617168779317,-2.6137242783487995,1.2017285
593,Gaia DR3 3216128754569653504,1967622.6798441208,0.6924100149780198,0.0,2841701.6468292736,84.26870726017356,-2.5942436736604466,1.1648121
604,Gaia DR3 3216486336370992000,1968097.7786040432,180.90265216992057,-10000.0,10879.319650634105,84.67233741757394,-2.612381564018102,1.1586368
550,Gaia DR3 3216486237583815808,1975087.3226625295,0.03297452948841644,0.0,59897361.79120779,84.69522832557308,-2.6121142898388703,0.96323967
576,Gaia DR3 3216486233291778944,1975196.4145829945,0.015004265642463543,0.0,131642325.03275569,84.70122268157691,-2.6114107340753767,1.2187423000000002
594,Gaia DR3 3219265012705102848,1980326.5454139567,335.23209635099414,-10000.0,5907.3297782934205,85.42855559751891,-0.2267108457446086,1.0136948000000001
575,Gaia DR3 3216890406891979648,1982633.4915696655,0.03972637382884339,0.0,49907235.43285422,83.8770428021505,-2.467436667151119,0.9904798
555,Gaia DR3 3217157004108210432,1984231.4772247262,593.0348549315446,-10000.0,3345.8935182718237,83.33777543713784,-1.9524222171568533,1.1608703000000002
553,Gaia DR3 3216486095852823296,1986145.4862564865,88.09881049047604,-10000.0,22544.52103494859,84.67206099439595,-2.6229537248546184,0.9733944999999999
606,Gaia DR3 3219330635509420288,1986847.2581177466,0.007088207430144135,0.0,280303204.68165886,84.6700128808765,0.11122813199533953,0.9960538000000001
559,Gaia DR3 3217236173233484288,1990188.591782804,0.022314986331527835,0.0,89186189.14728872,83.1654070166508,-1.4961992006308815,0.98151094
578,Gaia DR3 3216677861843601024,2002982.7280627224,858.310932644522,-10000.0,2333.633013261731,85.9142216479617,-1.3876915947633093,1.0040272
569,Gaia DR3 3216445070321554816,2017246.7847166685,0.007553670908224315,0.0,267055158.90562862,85.14373483705893,-2.506211666663341,1.2645615
572,Gaia DR3 3220692208862128896,2023016.7903142849,0.02097684772183135,0.0,96440457.45771703,83.27188334265409,-0.6248954408148559,0.9407969999999999
591,Gaia DR3 3216965860877302272,2040047.5819988193,0.43795431214793185,0.0,4658128.771454438,83.3713498952457,-2.07472172170874,1.0706375
0,Gaia DR3 3217489022251372160,,,0.0,nan,84.52188137507031,-1.2560298178716354,1.2486026000000001


==> anc/V599Ori.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
5,Gaia DR3 3016076878799144192,112797.78490501372,0.008211652138153778,0.0,13736308.237038154,84.71824596999559,-7.352586108093001,1.3423758
22,Gaia DR3 3016094711503437696,128007.64972711938,537.1119345788481,-10000.0,238.325833939048,84.67712581913649,-7.216011868085049,4.7277894
136,Gaia DR3 3016075671912248960,175237.92153089857,0.048769107916979366,0.0,3593215.6444036174,84.74596222480496,-7.400120661108451,1.0092437
177,Gaia DR3 3016101652170495104,232731.99331817892,0.026490221810308915,0.0,8785581.147063447,84.72887817923485,-7.119671796975544,0.9597604999999999
16,Gaia DR3 3016095879734361600,244720.4684538376,0.012782484818849934,0.0,19144984.087362725,84.61877794984858,-7.166695684771452,1.7977832999999999
1,Gaia DR3 3016083578948114176,246897.93884606662,0.06911506715283133,0.0,3572273.7315744953,84.91261899738423,-7.304670184862054,2.414271
2,Gaia DR3 3016087186720638720,283235.87870333984,100.28909127867222,-10000.0,2824.194287655029,84.91189220757798,-7.17673047420796,1.0739573999999998
4,Gaia DR3 3016102682961199744,283546.12099769193,1572.1242837520333,-10000.0,180.35859119291797,84.6996454518808,-7.0849695045203225,3.8382576
9,Gaia DR3 3016084128703926272,285291.16401220317,117.96466993058297,-10000.0,2418.4458294172696,84.95185524791803,-7.274661600862179,1.7945052
43,Gaia DR3 3016094054372377728,309108.8080901897,614.8872964450682,-10000.0,502.7080732961677,84.53662398268305,-7.2313773033539865,1.3832405
194,Gaia DR3 3016099006470651520,335977.0904741886,177.1364003208992,-10000.0,1896.7140004286787,84.54332491161318,-7.1582244911991335,0.99285436
245,Gaia DR3 3016106118936392960,347607.7719202278,0.09664012076885534,0.0,3596930.230992147,84.69655080048133,-7.044556608905325,1.2269367
92,Gaia DR3 3016106355158428928,364053.94142531767,0.04863821565180813,0.0,7484936.208012062,84.66912030772879,-7.039944566988761,1.0620025
54,Gaia DR3 3016023140168341888,371714.61063873983,589.4142407742535,-10000.0,630.6508817134384,84.8504401210882,-7.5699008899350835,0.97827655
3,Gaia DR3 3016086632669536384,372781.8601993886,3019.0076166394892,-10000.0,123.47827747925282,84.99361127321174,-7.1808277806970215,1.0543236999999999
84,Gaia DR3 3016106389518168576,374585.7628161604,0.043261526047838554,0.0,8658634.98208417,84.67280632673338,-7.031253393423188,1.0717107
175,Gaia DR3 3015699127835266944,375467.19866707607,0.013372846339930033,0.0,28076834.88787029,84.63621468103008,-7.5144803496712225,1.0386956
61,Gaia DR3 3015651913260038912,398201.5339078332,0.5215337146085145,0.0,763520.2150003674,84.67115448376623,-7.543881500263933,1.0156886999999999
11,Gaia DR3 3015703113564919808,398849.6696105231,0.25395061124298457,0.0,1570579.6794830177,84.54787914380618,-7.471663584847298,1.0624174
129,Gaia DR3 3016107974362263296,425193.9858884677,0.026761432413516886,0.0,15888311.93033252,84.74500706398557,-6.986266041133764,1.1056373
82,Gaia DR3 3016107282871476992,434247.43184480845,0.08441391333755037,0.0,5144263.719990807,84.63437931719649,-7.0009516408081405,1.0238458000000001
15,Gaia DR3 3016107042352977664,436104.1405159958,0.04104967710552084,0.0,10623814.150716996,84.58843756145035,-7.022329279091082,1.0489671999999999
35,Gaia DR3 3016097219764158848,443368.6280866409,271.0467888836503,-10000.0,1635.7641789918475,84.44921561773971,-7.193837429116073,1.1657138999999999
220,Gaia DR3 3016127525053473152,444860.31923287676,0.015370567424777616,0.0,28942348.51185483,84.90180643671165,-7.0162348948277975,0.97569716
8,Gaia DR3 3016032275563472896,446081.49982796656,0.0613049104268764,0.0,7276439.957612303,85.02730466103122,-7.399625290235379,1.0073286
42,Gaia DR3 3016108867715461632,455304.8675169748,0.040419799619546705,0.0,11264401.897153217,84.68728663425938,-6.970738514998222,1.0632681000000002
337,Gaia DR3 3016098697231573632,456630.35107913835,0.13500406262285308,0.0,3382345.258414774,84.45925076937897,-7.1459487237529125,1.0354007
146,Gaia DR3 3016108902075536384,456672.3076744652,6171.153680496089,-10000.0,74.00112382839801,84.66873620082521,-6.972773396531822,1.5873195
39,Gaia DR3 3016022899650242944,458661.5602833985,0.010070379539992284,0.0,45545608.133429885,84.92456614658758,-7.539082649223998,1.0238558
283,Gaia DR3 3016109211312845184,493280.35504470207,0.02495524737101113,0.0,19766598.491734985,84.6675922235427,-6.9481078664098765,1.0170504999999999
199,Gaia DR3 3016039216229794432,501368.80065218615,86.90946488400763,-9998.728801835345,5768.8630498568855,85.08701722248314,-7.222586670659628,1.0465617
7,Gaia DR3 3016860452632752768,512943.9001882075,155.87704357582484,-10000.0,3290.6955919951806,84.67504313052814,-6.8883431027849165,0.9805540999999999
86,Gaia DR3 3015714967674577024,525860.4631071652,0.02197278344105125,0.0,23932355.430432726,84.40421639675613,-7.40465405860244,0.9781973
157,Gaia DR3 3015646660514896256,535174.8899115794,183.0132337774799,-10000.0,2924.241481696793,84.892313675738,-7.6366686303485185,1.0013294
20,Gaia DR3 3016024888219268608,547115.8690133007,0.05040183386879862,0.0,10855078.615542086,85.06382074937096,-7.479702973137612,1.0930041000000001
137,Gaia DR3 3015649443653596288,549738.8148810138,0.014269562660622473,0.0,38525274.24670441,84.60851479507261,-7.633091306528352,2.102954
309,Gaia DR3 3016848839040487040,550578.6034123136,0.2207838487903426,0.0,2493744.929390853,84.38371175841547,-7.161123787379057,1.1305996
314,Gaia DR3 3016013004045591296,554675.4160478214,0.047449845145188296,0.0,11689720.258319302,85.04819096755274,-7.5113863912556065,1.0454004000000001
277,Gaia DR3 3015647038471902720,555639.357628153,0.028897651857707516,0.0,19227837.623767145,84.7685025932977,-7.661571742043222,0.9280299999999999
6,Gaia DR3 3016858872084795136,557004.7038272239,0.01826486940630335,0.0,30495958.74115569,84.54372762221381,-6.951986929948694,0.95839894
13,Gaia DR3 3016115018108694144,563945.0846345547,0.01268536090764045,0.0,44456368.93900969,85.05572385007402,-7.046672404632722,0.9763016999999999
14,Gaia DR3 3015697959604175616,569987.8115608831,0.03481536995457393,0.0,16371729.276597846,84.47194130807088,-7.562467904534262,1.0035530000000001
23,Gaia DR3 3016010525849058304,582989.9633895593,0.2675234691354928,0.0,2179210.53907346,84.98418727280333,-7.6017532346945424,1.1014918
12,Gaia DR3 3016058633777810560,595883.8369729341,10904.323763980112,-10000.0,54.64656496547702,85.18266892584941,-7.246736654242582,1.0358745999999999
33,Gaia DR3 3015714173104601088,607526.0765252318,0.06185388568075887,0.0,9821954.915828632,84.36402104872721,-7.454615755482786,0.99049026
386,Gaia DR3 3016061554354770944,611724.8710188753,0.21851824477425835,0.0,2799422.4081875705,85.16452944330976,-7.244368964998372,1.0929878
10,Gaia DR3 3016061653139370368,612273.2924544498,0.09673526308416185,0.0,6329370.210341583,85.16354210541724,-7.23065138102505,1.0711483
121,Gaia DR3 3016859078243227136,619826.6340602919,0.006539787172691339,0.0,94777798.98534723,84.47713489062377,-6.9459738831714235,1.3583459999999998
18,Gaia DR3 3015691461317511680,631846.5510586788,541.3212012539822,-10000.0,1167.2303792923549,84.43072686313837,-7.610535293583609,1.041239
36,Gaia DR3 3015708301885336576,637462.1455183744,0.023471890794987484,0.0,27158534.056170158,84.34757538127786,-7.46815103768044,1.0744447
21,Gaia DR3 3016884431434851968,651645.013776598,0.31405464301676184,0.0,2074941.5054558457,84.7357263911864,-6.830259283507936,1.1893236999999999
25,Gaia DR3 3016861723943073664,653791.3814161073,0.01583914084623944,0.0,41276947.26392509,84.61163364394707,-6.848677671225643,0.9803988000000001
85,Gaia DR3 3016473111006171392,654494.9237782864,1350.3528713530416,-10000.0,484.68436485234287,84.2577343109587,-7.217449957383358,1.06371
95,Gaia DR3 3015718536791195776,659813.0769592725,84.17545376267437,-10000.0,7838.54493757242,84.29839447102003,-7.3898895162314435,1.044546
107,Gaia DR3 3016884435730127488,666633.0403966606,0.008668143958736203,0.0,76906087.80496699,84.74304017071822,-6.8198476893952416,0.97682744
29,Gaia DR3 3016019772914060800,679644.4542579841,522.2330028361954,-10000.0,1301.4199611416796,85.25645194339224,-7.467718381621139,0.9798766
32,Gaia DR3 3015694519334230656,681401.8776681598,0.0528972948168955,0.0,12881601.6022528,84.39329241117309,-7.5913821082590625,1.0390778
349,Gaia DR3 3016885397802803712,688086.9405325186,134.85084735070632,-10000.0,5102.577803927418,84.67615038517445,-6.806115298924754,1.0566666999999998
17,Gaia DR3 3015633157137720704,693517.7548055854,0.014677792048027702,0.0,47249460.44584242,84.90137441190733,-7.730840028759409,2.2372807999999997
262,Gaia DR3 3016135389138597504,698984.0086368328,7972.2052440432435,-10000.0,87.6776233475809,84.88579416787914,-6.803466485060576,1.0802704
19,Gaia DR3 3015633397655887488,704976.1178007119,0.014562334480268694,0.0,48410927.43446614,84.94547824103412,-7.721683844574457,1.0358206
310,Gaia DR3 3016853443246145792,707030.2890034233,0.008700416040316511,0.0,81263963.20901711,84.3084282288248,-7.061419766928879,1.1794944
83,Gaia DR3 3016131476423358208,710250.0174253656,10.820177820907178,-1120.7698473088892,65641.25185197902,84.9820389691955,-6.851353005090767,0.9741921
77,Gaia DR3 3016135633951645696,711617.7376057332,0.019554562066403564,0.0,36391392.2075685,84.85573792072884,-6.801657810941715,2.0709727
24,Gaia DR3 3015632950979291008,726426.2407927882,0.013867249329405668,0.0,52384306.61604913,84.91115497656321,-7.75144782867658,0.99200773
67,Gaia DR3 3016864678880575616,728403.6383112711,0.006506408127459473,0.0,111951728.82517709,84.53876814654109,-6.821279391339782,1.1756772
26,Gaia DR3 3016863300195037184,733744.4541654639,1402.149845726839,-10000.0,523.2996005395624,84.43431843622656,-6.8787903702667705,1.1385744
103,Gaia DR3 3016863716807904640,735360.2980357602,166.98426459538643,-10000.0,4403.770018795395,84.45560611594422,-6.860356940652371,0.9878663000000001
246,Gaia DR3 3016470744480694144,745679.8272561567,0.0294257609314193,0.0,25341055.0365737,84.23065796472676,-7.297162909320545,0.9668691999999999
233,Gaia DR3 3016885810119658624,753052.4354991425,0.008452860332804256,0.0,89088474.88898656,84.76161681701987,-6.7605664832176755,0.9526495
134,Gaia DR3 3016855092513584256,755929.4966932745,118.80980972793122,-10000.0,6362.5175263247775,84.31459764257029,-6.984316184808848,1.0598701000000001
303,Gaia DR3 3016477818290267392,756190.5575424639,949.6951562790663,-10000.0,796.2455663196607,84.24117865390532,-7.120955758547724,0.9880363999999999
105,Gaia DR3 3016863991685811840,772801.1621139692,108.76829334853575,-10000.0,7105.022413449247,84.43534097380702,-6.843489383927244,1.0758858
58,Gaia DR3 3016857394616051072,788610.4462327613,219.54282137263831,-10000.0,3592.057537122669,84.34236318078173,-6.9125521689150204,1.0479511000000001
31,Gaia DR3 3015707202373713024,790424.1028623226,170.2093452021679,-10000.0,4643.83493117542,84.2212273001198,-7.503425104475634,1.0987642
70,Gaia DR3 3016472737345515904,790474.4753433395,0.024889381206611758,0.0,31759506.94721785,84.20656856456307,-7.191696683838687,1.0040218
45,Gaia DR3 3016140753552659200,800994.6469496612,0.008890338012840353,0.0,90097209.55410033,85.00346412009608,-6.791822613224486,1.4367098999999999
200,Gaia DR3 3016478097464698880,802549.9147443328,164.15281039982244,-10000.0,4889.041575283324,84.21805708309957,-7.102850659958272,0.9812056
30,Gaia DR3 3015630644580548864,803299.5757854426,0.03825050544841442,0.0,21001018.58441563,84.8119178891692,-7.828902399141415,3.4943168
228,Gaia DR3 3015637482171010944,813216.9415947376,2035.0818702997346,-10000.0,399.5991284001581,84.60205174305351,-7.825995990026553,1.0268575
265,Gaia DR3 3015628003177209344,819049.1987524448,0.05860862028464431,0.0,13974893.023834568,84.91766443401015,-7.816631494903861,1.0099322
315,Gaia DR3 3016867079766910848,821471.6467186025,3098.5307716262755,-10000.0,265.1165043255162,84.26326805483242,-6.962532846949668,1.0790723999999998
28,Gaia DR3 3015637177227123072,823929.9474585485,0.024347107388722297,0.0,33840978.90167425,84.64666685656648,-7.838802081109438,7.977988000000001
27,Gaia DR3 3016869347508982912,829354.9625034849,1318.1690451384882,-10000.0,629.1719302332366,84.33814675734776,-6.876715803197737,1.0084059
38,Gaia DR3 3016136561664149504,830629.7394003837,0.7700238167439498,0.0,1078706.5560033016,85.09683815016966,-6.828191007924018,1.1889243
191,Gaia DR3 3016890169509871232,845406.0708754029,0.07411100780693458,0.0,11407294.218394073,84.67082360577356,-6.701276002221503,1.0762718999999998
50,Gaia DR3 3016141337666806784,860189.1340694895,0.06664359309192934,0.0,12907304.275790317,85.01914124917181,-6.753962915150378,0.9884219000000001
104,Gaia DR3 3016045680155601152,860377.9224116795,0.20435389714150842,0.0,4210234.962222892,85.33644930782066,-7.312453665396495,0.97891706
37,Gaia DR3 3016017299012218880,860905.8810418649,2795.696195348767,-10000.0,307.9397119308472,85.3226853165383,-7.459782484211866,1.1330547
98,Gaia DR3 3015818390487807104,865983.7392237845,97.5945588107868,-10000.0,8873.278897676315,85.27382498674962,-7.694679820792271,0.95153767
69,Gaia DR3 3015621543546162688,869941.1941650878,397.0773219531799,-10000.0,2190.860938332973,84.7756630307158,-7.894671508514746,0.994158
87,Gaia DR3 3016044954306183936,872332.8747015095,1796.4770579071321,-10000.0,485.5797466836363,85.38816457627935,-7.313592869818013,1.8424924999999999
316,Gaia DR3 3016015890263608704,875776.7885896809,341.477434547068,-10000.0,2564.6695798546743,85.34203787817904,-7.49642355342672,1.0555632
295,Gaia DR3 3016119583657523712,882654.384580762,588.8010707535274,-10000.0,1499.070617264964,85.28156679392494,-6.960028545327918,1.463264
34,Gaia DR3 3016124913713307392,885058.1926257084,0.013433256102004416,0.0,65885604.04901729,85.1878276928123,-6.8604432398859485,1.0417341999999998
63,Gaia DR3 3016878388416178432,894383.134376242,0.013390223534304,0.0,66793741.87331148,84.51060587154645,-6.708886237966187,0.99001455
90,Gaia DR3 3015668719466310272,899641.3743176169,3150.502401793207,-10000.0,285.55489238972103,84.26609991688008,-7.699498359322821,1.139108
47,Gaia DR3 3015616900685200768,902146.6067342892,630.4746949048687,-10000.0,1430.9005801896817,84.3797259249255,-7.829695296938557,1.1106325000000001
338,Gaia DR3 3016901920540395776,909559.760119723,0.022942299927211293,0.0,39645535.234282106,84.51358157854698,-6.696410360880723,1.0676655000000002
232,Gaia DR3 3016897213258287488,932675.2843559571,0.2545225589489235,0.0,3664411.0769887487,84.8272394617182,-6.64183639660393,1.0666765
78,Gaia DR3 3016868252293380736,934533.975951615,0.04308298882463719,0.0,21691484.30614911,84.20757227478988,-6.923216009033751,0.96768486
40,Gaia DR3 3016015611090300416,937709.2968867477,2121.3174053451885,-10000.0,442.0410140057094,85.36452794751298,-7.502934328946456,1.1113545
242,Gaia DR3 3015626319549790464,938598.3497866624,0.013137775406697893,0.0,71442715.43172726,84.93273282572703,-7.898261872197213,1.0667843000000001
138,Gaia DR3 3016464280555835648,940502.3279590115,0.29464908964708314,0.0,3191940.3826616304,84.10139277916798,-7.362312136820319,1.0813235
46,Gaia DR3 3016870760554275200,941174.4137916173,0.013353824311046692,0.0,70479766.08566348,84.28681220122337,-6.8194183277470435,1.4362044
51,Gaia DR3 3015612163337512704,942842.0978627715,167.97195970507101,-10000.0,5613.092206093416,84.4011303481651,-7.935793918934902,0.9571016999999999
371,Gaia DR3 3015620821990668416,955081.8088518034,0.2872778314746061,0.0,3324592.7955851606,84.79783563404388,-7.935485557587402,0.95660955
41,Gaia DR3 3016492180661377024,963384.664379103,0.07165637346890417,0.0,13444507.693334091,84.14757538724467,-6.988079883565617,1.1236073
189,Gaia DR3 3016880175122582016,964875.9838918906,120.86453054835954,-10000.0,7983.119443845691,84.3452637451953,-6.74623088340837,1.1447014
62,Gaia DR3 3015682115469709952,966896.2490728113,0.464388502446243,0.0,2082084.8147176898,84.16607880454826,-7.610699197908442,1.1423693000000001
234,Gaia DR3 3016879625366771328,967914.5072796269,0.01948232512410874,0.0,49681673.0607716,84.29452069062701,-6.786617170144032,1.0361662
66,Gaia DR3 3016071209442346240,977704.0489644681,113.77382503642288,-10000.0,8593.400535241492,85.37902010535569,-7.035248384834696,1.1026158000000001
53,Gaia DR3 3015612090322137856,985602.3575096233,2837.4029322115016,-10000.0,347.3607312943158,84.44611606614608,-7.920554018271173,1.1016483
174,Gaia DR3 3016468992134043648,996503.6641164559,0.011051148819645001,0.0,90171952.29015718,84.05747888978685,-7.274363116564507,0.95863736
44,Gaia DR3 3016072240233150080,999672.4391247988,0.5425848174069735,0.0,1842426.1185601517,85.36309099492924,-6.976136190448653,1.1798017
128,Gaia DR3 3016904536177058048,1005071.587932461,0.060011546237170504,0.0,16747970.198273787,84.6937749936793,-6.588413782950253,0.91573715
131,Gaia DR3 3016042995801091456,1012518.2315477483,366.2487378264898,-10000.0,2764.564425686645,85.49308827584949,-7.336827027357612,0.9561301999999999
122,Gaia DR3 3015664836816028160,1014127.1905649309,0.5545355066544188,0.0,1828786.7564753168,84.25464526425921,-7.7781762025630545,1.0495795
275,Gaia DR3 3015599690752474368,1015046.8461971376,0.03917959611483221,0.0,25907537.260519937,84.53549208002542,-7.947100699280801,1.0329053
142,Gaia DR3 3016874815003402112,1015891.675929478,178.02850298623014,-10000.0,5706.342854593647,84.2410491861078,-6.769006420145859,0.94360125
288,Gaia DR3 3016125940209210240,1019312.4628814788,0.0693406945270685,0.0,14700061.339644793,85.278343833829,-6.8227603544097875,1.0393434000000001
115,Gaia DR3 3016139104285238912,1024657.2646093534,0.03982318776851839,0.0,25730166.820532143,85.21520549036654,-6.752935539254973,4.6135483
56,Gaia DR3 3015814817075016576,1030188.1351644911,93.21382364811625,-10000.0,11051.881521923922,85.35015138120728,-7.753581209250943,0.9646193000000001
298,Gaia DR3 3015434656632820608,1031206.6096431793,485.3203340331574,-10000.0,2124.7958046050603,85.04838709811037,-7.960647363749162,1.0817035
48,Gaia DR3 3015817600213825664,1033848.1396717096,454.5723183667338,-10000.0,2274.331493361273,85.27098199571965,-7.759499787487693,1.0489728
99,Gaia DR3 3015621818424077824,1040719.4489470804,0.022181252749201463,0.0,46918876.075858556,84.6356414160589,-7.988409710140214,1.0533698
49,Gaia DR3 3016054334514908416,1042706.8334191552,0.06527767382181128,0.0,15973406.715831146,85.45342820532031,-7.162132444694103,1.0185624
207,Gaia DR3 3015812996007228160,1045076.8167799473,0.10094552137387178,0.0,10352879.479509525,85.23958468180608,-7.802441413051528,4.2281528
385,Gaia DR3 3016895499565837056,1047346.7565530031,3634.7073726932877,-10000.0,288.15160318585095,84.99724715459088,-6.589234144861794,1.0045389
211,Gaia DR3 3015814439117897088,1059347.46435652,339.5626879922214,-10000.0,3119.7404833265637,85.27287083477098,-7.785435434469953,0.9757389000000001
75,Gaia DR3 3015710878865725312,1059991.5267951232,0.02383099883791308,0.0,44479525.76409712,84.04879638662587,-7.503069986769722,1.0159966
125,Gaia DR3 3015431358097916032,1060200.5672999902,73.41097635043188,-10000.0,14441.989740594874,84.91664765400374,-8.001156654380244,1.014349
80,Gaia DR3 3016899721519216896,1060340.3416710035,3519.629839803983,-10000.0,301.2647323532342,84.87443207730864,-6.540348093335308,0.98931646
112,Gaia DR3 3016910652209411456,1061113.0393918662,0.1121135657912421,0.0,9464626.621257251,84.70274228584849,-6.549121655963969,1.0939225000000001
221,Gaia DR3 3016463043603063424,1063082.5720942821,7469.805707233583,-10000.0,142.31729897135318,84.00537181074891,-7.408399309242718,2.0873215
72,Gaia DR3 3016144941144737152,1071298.9402642052,0.13441740088052007,0.0,7969942.382805433,85.0546470686902,-6.609285418000053,1.0994287
57,Gaia DR3 3015436310196498304,1072628.4182460217,216.88515931208414,-10000.0,4945.605414626718,85.10402578328824,-7.926445585843513,1.0637188
254,Gaia DR3 3016233383112198272,1076998.2870514134,392.39773859084505,-10000.0,2744.6597702603085,85.23789523167629,-6.692639050631895,1.0573021999999999
52,Gaia DR3 3016875051225593216,1084289.978192743,0.007065928352657807,0.0,153453293.61921617,84.20260644269747,-6.764453941947641,1.2078062
356,Gaia DR3 3016874295311969152,1094190.6784127469,0.41383888766704385,0.0,2644001.5934246457,84.15691106192249,-6.806308784011318,1.0434456
74,Gaia DR3 3016221047966114944,1102140.8301673087,846.1831788590306,-10000.0,1302.484920172254,85.28615005312588,-6.740231164795457,1.0305399
55,Gaia DR3 3016881068475698944,1113664.7776149926,195.84021707618024,-10000.0,5686.5989746211635,84.21954519864217,-6.7189505123837145,0.9790328000000001
60,Gaia DR3 3015613636510020992,1114559.874998043,0.05375688713668483,0.0,20733341.05384692,84.3515572052903,-7.939592280700512,1.0221672
59,Gaia DR3 3015851581993301376,1115959.8980512253,1575.8697455138006,-10000.0,708.154910155582,85.4854424605295,-7.49326504530513,1.1049135
119,Gaia DR3 3015823059116563200,1118882.461526982,648.1811622992545,-10000.0,1726.187872473857,85.47354119751057,-7.634706797071898,0.99001503
353,Gaia DR3 3016875124240963072,1124425.447912255,0.014589006033247429,0.0,77073478.84768572,84.18653651202919,-6.7412362898068645,0.9979353000000001
239,Gaia DR3 3015826907407279616,1125019.1833984677,594.723009451099,-10000.0,1891.6691729092622,85.47971068482791,-7.563161697547962,0.9703914
64,Gaia DR3 3015436065382451584,1125145.8412359045,1296.4038541916343,-10000.0,867.8976366801094,85.14760996780805,-7.943457633709456,1.056606
300,Gaia DR3 3016922055348301696,1125761.6945540837,749.2268049599473,-10000.0,1502.5646267611387,84.18287883469448,-6.742754150173912,1.0390619
94,Gaia DR3 3016490153437044864,1137353.648881804,0.3111101804958807,0.0,3655790.5211233143,83.98773650857723,-7.074036595002773,1.0210015
158,Gaia DR3 3015827014782122496,1140165.006754394,0.006338233934848244,0.0,179886860.98909235,85.48110037304524,-7.552843348273325,0.90996325
68,Gaia DR3 3016928175677001088,1142688.3799827343,417.83814826199585,-10000.0,2734.7631726202217,84.20947064196284,-6.6984497434975445,0.9870867
91,Gaia DR3 3015686861408611072,1143339.1490556328,0.11246531074222336,0.0,10166149.379840584,84.00315103809325,-7.547157167528088,1.0079725
285,Gaia DR3 3016930787017107712,1151286.4000907273,551.0371161077431,-10000.0,2089.3082633395943,84.32219957360401,-6.605019723438443,0.87708664
255,Gaia DR3 3016928175677000704,1151650.217275242,122.33973609143355,-10000.0,9413.541781833897,84.2089386904807,-6.691421730754257,1.0561091999999999
120,Gaia DR3 3015826804328059264,1152416.2243858427,0.015420338559245243,0.0,74733522.87034665,85.47514075759682,-7.590619406732359,0.99757457
123,Gaia DR3 3016239121188523008,1155250.5273120343,1550.8468304094154,-10000.0,744.915941832279,85.16200850738835,-6.566254125733815,1.067012
173,Gaia DR3 3016900065115101568,1155729.6568148332,0.1210658929774454,0.0,9546286.145431116,84.9709678668438,-6.515639412557786,1.0566456
186,Gaia DR3 3016220021470328576,1165738.2836036724,0.008071893826814456,0.0,144419427.28869203,85.36477076304824,-6.768753151694553,1.0632337
322,Gaia DR3 3016056331674275328,1171879.5283269524,0.17965345293288634,0.0,6523000.305286283,85.53593110157611,-7.118600807084071,0.97761446
65,Gaia DR3 3016054648047788032,1174822.3533002506,0.3805684464041792,0.0,3087019.863051235,85.54182099871498,-7.138774248983647,0.9915341999999999
71,Gaia DR3 3016909514042742400,1177856.0800542848,0.011762845316473628,0.0,100133602.74360839,84.52532841349597,-6.497565487676217,0.9963786
164,Gaia DR3 3016053789054991232,1187855.2437170525,0.017255978095561064,0.0,68837317.54519421,85.55512350253174,-7.16534638044438,1.002575
163,Gaia DR3 3016164015096991744,1187955.9535862284,102.94724834892726,-10000.0,11539.462905893271,85.57484507994606,-6.959620924944002,0.97890836
127,Gaia DR3 3016930683937893248,1192801.9040195765,0.0093895982925561,0.0,127034391.33974537,84.29455181130291,-6.591105917463569,1.9231663
289,Gaia DR3 3016928313116040320,1195081.5808471458,0.017002228745172144,0.0,70289701.35380012,84.17062627600166,-6.688224884068598,1.01756
291,Gaia DR3 3016928343179900032,1197253.276918337,247.69680914131675,-10000.0,4833.543399565056,84.17173477371419,-6.6836115390492425,1.1677486000000001
143,Gaia DR3 3015813751921444736,1205754.8512665106,0.32767297656428496,0.0,3679750.6584433215,85.40038478030084,-7.789567738433359,1.0063751
88,Gaia DR3 3016483698102062336,1205815.946592417,0.01572764542750881,0.0,76668561.23824842,83.92866594231019,-7.119678652684663,1.0719736999999998
374,Gaia DR3 3016921853485147776,1209191.3430797553,0.02745897751054161,0.0,44036284.40336287,84.1047178723375,-6.744955360757571,1.7997825
236,Gaia DR3 3016496273766125568,1210502.987492481,0.01408097749202171,0.0,85967255.3399331,83.97731051667594,-6.950918733885581,1.0152881
81,Gaia DR3 3016955182431343488,1211244.6355916604,0.010342645125589377,0.0,117111688.63319552,84.40182107368399,-6.517947125538724,1.021927
152,Gaia DR3 3016994283814269056,1212008.7396448955,92.75836021739673,-10000.0,13066.301913965752,84.95976327223809,-6.4665399491316125,0.99755645
73,Gaia DR3 3016901198988000768,1213197.1946786516,9084.649359752926,-10000.0,133.543645619763,84.9393154615073,-6.462205094779217,1.173092
147,Gaia DR3 3015590929018458112,1213681.9717411047,1664.4495373193622,-10000.0,729.1791937986717,84.37572672670449,-8.091658815256585,1.0042014000000001
268,Gaia DR3 3015853776723023872,1215598.341334795,0.0492212908580403,0.0,24696596.13033548,85.56935554637305,-7.42561110611165,0.9563795
79,Gaia DR3 3015847630623383936,1218683.2366159274,4062.3398616815557,-10000.0,299.9953913534621,85.55061859294871,-7.529287816945481,1.1443362
287,Gaia DR3 3015421428133555072,1218729.052741606,758.11960765363,-10000.0,1607.5683051036708,85.13081413982721,-8.049140015207147,1.0308012
150,Gaia DR3 3015659854654389120,1219547.3742475659,107.4027388361992,-10000.0,11354.900140000223,84.10472094159365,-7.854506951217138,1.3467118
238,Gaia DR3 3016929614490265728,1219792.248583633,0.049233010821391726,0.0,24775901.94531905,84.19500512940863,-6.642829015732723,1.0763022
109,Gaia DR3 3016492872152204672,1229186.251768058,0.05774833823410016,0.0,21285222.906071927,83.92537700523438,-7.062194748972642,1.0357825999999999
76,Gaia DR3 3016913882025404800,1232179.6003730288,0.42991474176259004,0.0,2866102.2306917543,84.79014281025802,-6.431261665038672,1.2963272
149,Gaia DR3 3016050421799303296,1232389.1792836615,2127.5689436829257,-10000.0,579.247588165268,85.59823903561252,-7.210443292319755,1.0387048
201,Gaia DR3 3016920066778758528,1232846.7560615395,139.48773968345367,-10000.0,8838.38793903535,84.03455422776265,-6.810098656628687,1.1801716999999998
352,Gaia DR3 3016056189940856704,1234534.3128133682,500.9673832734506,-10000.0,2464.300778918183,85.58413674704111,-7.1173054755923655,1.0385743
161,Gaia DR3 3016916046689401344,1235322.6532832023,85.47258921720787,-10000.0,14452.85166387003,84.62237066902588,-6.427903808786019,1.0961895000000001
346,Gaia DR3 3015666928464758400,1235484.5621171235,0.024839489233631818,0.0,49738726.529220246,84.06173997128529,-7.788543046071633,1.0525613
251,Gaia DR3 3016922471959193728,1235844.6868568326,0.045040130521244705,0.0,27438745.68200695,84.06543137913089,-6.764821475560737,0.96054107
209,Gaia DR3 3015853506140390016,1240175.8685108304,498.4067187229913,-10000.0,2488.2807994410405,85.63192734412846,-7.406904765048058,1.0176831
96,Gaia DR3 3016994112015571072,1248032.4476600476,0.009538499433799846,0.0,130841591.62788457,85.02379690015407,-6.465758023315782,1.8708958999999998
267,Gaia DR3 3016494723283919744,1262458.4515240774,0.4272019354872098,0.0,2955179.615664159,83.93597981753857,-6.9571707140904575,1.1072145
212,Gaia DR3 3016544166945743488,1263201.6585437907,4221.593564330284,-10000.0,299.2238924222886,83.9780217207301,-6.861437663292867,0.94986254
139,Gaia DR3 3016931714730044672,1267760.0969478802,121.68030943719381,-10000.0,10418.777720172087,84.25045469309792,-6.557588907225009,2.425037
347,Gaia DR3 3016994455612954624,1269135.711137211,216.92653465799023,-10000.0,5850.532361742422,84.99717612456638,-6.439261264847603,1.0029848
312,Gaia DR3 3015414624905541248,1276610.430546918,405.6424621894828,-10000.0,3147.132141088796,85.09590414633324,-8.126467816286809,0.99609524
183,Gaia DR3 3015405420791732224,1277262.4176499085,202.30728945103496,-10000.0,6313.476993912511,84.66265593110614,-8.168603267827814,3.67924
166,Gaia DR3 3015679263610856192,1278217.917730304,0.042771678707746306,0.0,29884679.68405477,83.99597629350649,-7.744333225192532,0.99314135
214,Gaia DR3 3016486889261557888,1278324.8834778052,1542.9947338490592,-10000.0,828.4700235424492,83.86891481945298,-7.087450374181382,1.0699328000000001
197,Gaia DR3 3016932401924820992,1286691.4830614433,466.1639636502648,-10000.0,2760.169346824011,84.12471558363174,-6.639688091247168,0.99735147
253,Gaia DR3 3015420779594758144,1286721.3460576152,0.027833292865599088,0.0,46229576.65379057,85.14127531390766,-8.072470379169937,0.96769655
368,Gaia DR3 3016486098987361024,1293729.7148380831,0.09752493640628004,0.0,13265629.92513548,83.86181419579675,-7.151402998950138,1.0634778999999999
102,Gaia DR3 3016493731145501952,1296838.34511361,0.018097779622975582,0.0,71657317.75555722,83.88020469463551,-7.050615364881108,3.0122066000000003
100,Gaia DR3 3016957828131192704,1298222.697100515,78.42547279792923,-10000.0,16553.584578897095,84.45490812998959,-6.4311330792245975,0.9494639000000001
117,Gaia DR3 3016932397629386368,1299880.7856855823,0.24090672974118207,0.0,5395784.447707659,84.11790908486543,-6.6387340526743825,1.0591874
179,Gaia DR3 3016055193508602240,1301030.4574098652,0.1406747137213317,0.0,9248502.612823011,85.628984887931,-7.132387298815306,0.9796888000000001
108,Gaia DR3 3016963738006252544,1302879.4173694644,363.44184273112637,-10000.0,3584.8360430346274,84.60070148987636,-6.377311840260723,1.0113857
180,Gaia DR3 3016932539363772928,1305582.4358015996,0.009357090012705443,0.0,139528681.8902913,84.13990224761382,-6.612628601408797,1.0048971
110,Gaia DR3 3016991431955968128,1305912.8115155145,0.007799455812284813,0.0,167436401.0702631,85.10256058139356,-6.453555181955164,1.2238493000000001
89,Gaia DR3 3016934669666220672,1309262.1052351857,560.735959075325,-10000.0,2334.8994906519083,84.19702480679115,-6.555591304075406,0.92075
153,Gaia DR3 3016994863633831552,1309340.0502864183,0.10959608873858681,0.0,11946959.652999215,85.0143534819764,-6.41818097045991,1.0913389
118,Gaia DR3 3016958790203874304,1312349.7959504991,186.40989966812393,-10000.0,7040.129297247355,84.29960727447347,-6.488048721347028,1.0045899999999999
205,Gaia DR3 3015853501844809600,1313965.6102758872,0.05851885637993497,0.0,22453713.06891126,85.64005396386133,-7.413357398214867,0.9918117000000001
198,Gaia DR3 3016436243009137792,1322353.5712262078,0.2002463054318911,0.0,6603635.299908063,83.87721438904352,-7.560218436361224,1.0639981
113,Gaia DR3 3016241221428755712,1323182.3090763036,164.98977956545582,-10000.0,8019.78348332396,85.21571677037359,-6.4895821206654265,0.99776196
167,Gaia DR3 3016170474725922432,1326482.6216950014,124.32329792660337,-9800.313736592234,10669.622217374861,85.5439106450736,-6.8233311445843565,1.6057576999999998
144,Gaia DR3 3016541903498682752,1327419.6399928944,0.04235738875025017,0.0,31338561.680931155,83.89443505097138,-6.940467820775513,0.9395184999999999
148,Gaia DR3 3015683700312361856,1327564.91734323,0.5476390237730879,0.0,2424160.550496674,83.91239289236772,-7.6604236440159275,1.010355
130,Gaia DR3 3015420362981638528,1327584.9053543762,0.006945219300572707,0.0,191150897.89100003,85.19333587768136,-8.076692568227609,1.3904316
116,Gaia DR3 3015416553346994560,1333478.0312450042,165.55002444256186,-10000.0,8054.834396642804,85.20307401658808,-8.149294048067707,1.0319766
171,Gaia DR3 3015414629201592576,1334414.8032823582,0.006175080942637172,0.0,216096730.66284925,85.10404831620316,-8.125873014039918,1.1570764999999998
294,Gaia DR3 3015660400114435584,1334614.9356010659,953.4861335205769,-10000.0,1399.721389416791,84.01201684206967,-7.856857150802885,1.0303705
93,Gaia DR3 3015674182664114688,1335363.49991568,2843.913328153542,-10000.0,469.5514053456358,83.94934228627041,-7.747543096449842,1.2406351999999998
111,Gaia DR3 3015420298558420480,1335394.656816808,0.012274485568145015,0.0,108794348.1951252,85.19516404962368,-8.08184048587292,1.0027754999999998
323,Gaia DR3 3016435521451757824,1338097.3012554818,77.21111190471126,-10000.0,17330.372121915185,83.87088491798593,-7.599327962476162,0.96136606
101,Gaia DR3 3015677442544571648,1338169.2971014804,0.006728246547304608,0.0,198888267.20203382,83.92402125494225,-7.701084675800824,1.0221448
342,Gaia DR3 3015402117961193088,1341308.1463356267,1687.219721881186,-10000.0,794.9813109344876,84.61750626883006,-8.276409675088145,1.0416155999999999
106,Gaia DR3 3015797873430977152,1343984.8618182542,0.05946017242831198,0.0,22603110.736663714,85.3598904425593,-7.971639728111661,1.0162824000000001
140,Gaia DR3 3016442260257627392,1345240.2213295735,240.87137286688517,-10000.0,5584.890413992888,83.82863560985048,-7.448075865899812,4.717512
249,Gaia DR3 3016164461771753088,1346906.0461505216,0.25005205397896674,0.0,5386502.629023865,85.60160991462837,-6.922979135392081,1.0941935
160,Gaia DR3 3016926212876129664,1350007.480376688,547.8722663688023,-10000.0,2464.091656480975,84.03571046120109,-6.6760166309630815,0.97846127
343,Gaia DR3 3015659541121242368,1353068.6596021159,2944.3109963628763,-10000.0,459.55358020045065,84.0217162453907,-7.8784373051602365,1.0414059000000002
244,Gaia DR3 3016219368635273472,1355683.8537352988,859.2519980502551,-10000.0,1577.7488522709364,85.52333224151991,-6.71128977280108,1.0597568000000002
97,Gaia DR3 3016455724978792576,1361411.4116275245,0.1628667262236413,0.0,8359051.865253897,83.80940343459366,-7.3599296234680915,1.1098294
348,Gaia DR3 3016996478541381248,1368616.5582752207,0.05777467351045168,0.0,23688867.02626943,85.04312400870349,-6.384550491621594,1.0080608
224,Gaia DR3 3017011532402929920,1370091.2383411487,0.016204529985948197,0.0,84549890.64966568,84.81357088395715,-6.337507002658844,1.0011085
192,Gaia DR3 3017007817255053312,1374895.1688621663,0.04078848176718871,0.0,33707927.07386738,84.96647943612334,-6.358058712280941,1.0140159
339,Gaia DR3 3016997547989392896,1389779.703107702,86.75621893294692,-10000.0,16019.366913418045,85.02279639461891,-6.36093441811131,1.2530153999999998
188,Gaia DR3 3016961676421884672,1406790.2993092206,0.009986120991501637,0.0,140874549.83836302,84.46015436882155,-6.3522454096200445,1.0612826000000002
252,Gaia DR3 3015660297035380992,1411420.5129890314,1408.0112580157108,-10000.0,1002.4213265014125,83.9666431660007,-7.881597910654461,0.98615927
126,Gaia DR3 3015413083013367168,1419437.3461268866,398.07359505463813,-10000.0,3565.7661391282677,85.10729170773949,-8.188000218383076,1.113018
210,Gaia DR3 3015418546210888832,1419701.3508007233,0.12962040107057615,0.0,10952761.595203826,85.30943036609112,-8.07826132390959,1.0220797
187,Gaia DR3 3016964768798331392,1421371.9439862652,105.19683394005061,-10000.0,13511.54679043168,84.51238856067985,-6.325147924173138,1.0688583999999999
114,Gaia DR3 3015402981250315776,1424332.4993749985,0.03776400337135505,0.0,37716671.22706039,84.60427701170511,-8.251067802656205,1.0257531
376,Gaia DR3 3016241560728894592,1425413.959105397,0.06442649687730631,0.0,22124654.112731792,85.27641632580645,-6.45338091865541,1.0105661
133,Gaia DR3 3016960576910265472,1426199.5005318767,0.012249252043852651,0.0,116431558.05971207,84.3146983649904,-6.3951449518860946,0.9446955
141,Gaia DR3 3016962084443618688,1432220.2017890138,0.1905427297980001,0.0,7516530.2990429085,84.34801966329223,-6.375183592292571,1.073447
124,Gaia DR3 3016927316683548160,1437000.723584491,0.006556261815480962,0.0,219179886.9580491,83.99033737872134,-6.637021584003367,1.1780002
299,Gaia DR3 3016936009697343488,1440224.5559188689,0.02211200233765358,0.0,65133158.63151716,84.12702112749324,-6.5018992272762155,0.9585043
329,Gaia DR3 3017016235389965312,1441628.2232128868,451.195658804337,-10000.0,3195.1287541932124,85.07387539197603,-6.2392559773180505,1.027647
202,Gaia DR3 3016534619234176000,1458563.404544969,533.6386247127343,-10000.0,2733.241817587952,83.74602872367271,-7.075862472161122,1.0666376
168,Gaia DR3 3017009951854934400,1459295.6113066506,70.42483485684471,-10000.0,20721.321026496084,85.0189016658581,-6.292776957322579,0.9289424999999999
181,Gaia DR3 3016968170412429184,1466887.0913628587,0.025737697762336916,0.0,56993718.12149484,84.49615054512874,-6.29917798708766,1.1050293
334,Gaia DR3 3016427313771478784,1467876.1552486857,209.55386337669552,-10000.0,7004.767803350021,83.74749277041731,-7.706130062148503,1.0084482
170,Gaia DR3 3016549389625896192,1475616.7081041057,323.5451288471607,-10000.0,4560.775534967709,83.8629207869225,-6.7634589726437495,1.0033136999999999
132,Gaia DR3 3016967929894264832,1477224.8956690405,145.15912384075108,-10000.0,10176.59005223572,84.43787876157289,-6.306102179101597,1.5511907
185,Gaia DR3 3016948001246031488,1477698.5197332895,230.2609238674513,-10000.0,6417.495834351469,84.1341825274791,-6.461565807722933,0.9946999
159,Gaia DR3 3015794128216616576,1478689.1324296647,88.02238099727764,-10000.0,16799.013110942746,85.45725565025364,-8.008965920113297,1.1583115
226,Gaia DR3 3015749018174792960,1478759.6137140638,2637.154925454354,-10000.0,560.7405160162477,85.58640042811768,-7.982714524959839,1.0552938
266,Gaia DR3 3016966826088038016,1480888.6910681946,2848.3131267148783,-10000.0,519.9177987766351,84.5703681265566,-6.266599310151941,0.94641817
155,Gaia DR3 3015417682922382336,1482911.640831274,0.006205545161904174,0.0,238965570.65362522,85.35564473863995,-8.098534032175014,1.1747403
263,Gaia DR3 3016173528447360384,1484384.4860621362,450.24808723445614,-10000.0,3296.8146409674314,85.753905640274,-6.754181850090602,0.9571548000000001
375,Gaia DR3 3017001976098523136,1497721.1525263404,2213.225729762465,-10000.0,676.7141427942299,85.27186659567505,-6.279801467879733,3.682907
135,Gaia DR3 3016546370264671360,1502203.0357476245,0.006389105684012427,0.0,235119453.33861262,83.7951921667465,-6.865495646634785,1.0844433999999998
218,Gaia DR3 3016440915931279104,1505233.5441641826,0.10575034376536029,0.0,14233840.671988802,83.73073928867775,-7.500920585654482,0.99736106
293,Gaia DR3 3016153707175435264,1511773.788679183,687.9470718618976,-10000.0,2197.5146788366083,85.7565189053512,-6.916774996988638,1.0082556
184,Gaia DR3 3016532763806689152,1519263.3223540683,0.1692543371316163,0.0,8976215.015232679,83.7087229982438,-7.123970083554712,1.0287657
219,Gaia DR3 3016946622560873472,1522241.276066701,1236.6976490628406,-10000.0,1230.8920270207054,84.07128111752955,-6.4722863171916805,1.0937032
332,Gaia DR3 3015677824797452928,1522254.3882339266,113.57061804960199,-10000.0,13403.593415059886,83.79440520268878,-7.735755854926918,0.9713715
165,Gaia DR3 3016948276123938560,1523643.9890300257,0.006520551156397401,0.0,233667975.67950338,84.11128201495656,-6.441365057628686,1.2142742
154,Gaia DR3 3015654116577682304,1527294.276870206,0.6256987124957198,0.0,2440942.016291353,83.96569782437814,-7.987849003218187,1.1118014999999999
169,Gaia DR3 3015584641186624640,1531530.0884585213,0.40766461641492097,0.0,3756838.407824265,84.44139496888799,-8.290598256948886,1.1232129
273,Gaia DR3 3016948894597904128,1533855.1202319772,334.6585456407678,-10000.0,4583.343650451591,84.08817355137734,-6.449124479731572,1.0529395000000001
195,Gaia DR3 3015671670108631296,1538615.3026262848,194.48449417012768,-10000.0,7911.249219078423,83.81313162706576,-7.8351266585863675,1.2707455
162,Gaia DR3 3015671674404294272,1539621.2447781374,127.44062829042913,-10000.0,12081.086427708422,83.81255344698992,-7.8366611065849785,0.99551415
341,Gaia DR3 3016970846175496064,1545173.9533207861,85.52736309335218,-10000.0,18066.42806974238,84.50485712810004,-6.239124126142541,0.99437004
145,Gaia DR3 3015672155439616384,1547999.360428734,0.28733970995617597,0.0,5387349.213461757,83.82325998250259,-7.817980417678223,1.1146163
151,Gaia DR3 3016974389523688192,1549637.311381476,609.7533255536194,-10000.0,2541.416744180113,84.30797540123416,-6.303896274919517,1.4721552
156,Gaia DR3 3016940235945174400,1557478.4597054038,108.33190713499292,-10000.0,14376.91351417475,83.928195912819,-6.581045029811094,1.2350466999999998
261,Gaia DR3 3015384083394197632,1568578.1744308535,0.03140995010269576,0.0,49938894.18169531,84.97084020812049,-8.336542045007102,0.98218274
308,Gaia DR3 3015583056343073280,1579289.3434083685,0.0756618402053922,0.0,20872996.732847337,84.38942408606253,-8.308437502844763,1.096881
204,Gaia DR3 3016430195693088896,1579466.322072681,0.2435695690141269,0.0,6484661.973438368,83.7142665641171,-7.6317990270320095,1.1003578
176,Gaia DR3 3016940064146486016,1585224.766682667,394.44114708108395,-10000.0,4018.913286338247,83.88288493401382,-6.607063102219773,0.96346366
182,Gaia DR3 3015391642535605760,1586795.8228963555,2807.5172794181917,-10000.0,565.1953897235463,84.69883896932191,-8.379583833317492,1.0283737
193,Gaia DR3 3016429989535251968,1587733.7962400394,0.1985566250119173,0.0,7996377.8400481185,83.71106244833162,-7.639973960231947,1.024283
331,Gaia DR3 3015582682681346304,1588912.1544947652,2335.1692132804897,-10000.0,680.426988099347,84.37967627808364,-8.323155324007715,1.0337223
208,Gaia DR3 3016981330192223616,1591127.8523937473,109.28238654710177,-10000.0,14559.783169705539,84.4258678837613,-6.2276473985891725,0.98953664
225,Gaia DR3 3016949818016581376,1594261.2176389305,0.036472979755758445,0.0,43710747.74572606,84.10533510931238,-6.385334837262103,0.94966274
260,Gaia DR3 3015957336973427200,1604531.3680290945,1354.1764001444135,-10000.0,1184.8761858927555,85.85178797259377,-7.169913786534019,1.0306171999999998
172,Gaia DR3 3016533481066776576,1607392.8966321673,0.03857882413839592,0.0,41665160.422357075,83.65187066447129,-7.09475828685804,1.0213814
178,Gaia DR3 3017004415639957376,1609957.3970973908,0.017505687645854386,0.0,91967675.28744598,85.18042218633211,-6.2589077882448665,1.0605913
333,Gaia DR3 3015335425708476160,1618211.1093039422,780.7957178169268,-10000.0,2072.5153486092304,85.08156081081752,-8.428425214609122,0.93216354
278,Gaia DR3 3016952158774377344,1624107.4719379044,96.2139923815094,-10000.0,16880.15881825135,84.0215136043343,-6.4237168322205225,1.1597703000000001
366,Gaia DR3 3016971572026856960,1628753.0915892695,453.6669553622654,-10000.0,3590.195566015307,84.58630433029914,-6.166958956853096,2.8615327
379,Gaia DR3 3016952326278137344,1631188.7178647348,0.041267662472447654,0.0,39527044.18268899,84.0541117375865,-6.3917886385145115,1.0325360000000001
222,Gaia DR3 3016976485469132288,1637429.94147832,222.29990904710982,-10000.0,7365.859700515287,84.14089031874617,-6.324136585219027,1.0315835
190,Gaia DR3 3015559627298350208,1639753.6973276327,1592.0584556069166,-10000.0,1029.9582226725047,83.93852787157098,-8.076807761158692,1.0200206
240,Gaia DR3 3015843297001898112,1649559.9315375248,0.03815578864502883,0.0,43232232.64715404,85.86438523395462,-7.474980549766331,0.9784706
196,Gaia DR3 3015674869858983424,1654822.8306371337,2494.5786910488537,-10000.0,663.367660669529,83.72541712763477,-7.827993082570129,1.0866685
279,Gaia DR3 3016533549785908992,1658343.013266844,0.05492602479073027,0.0,30192299.90856208,83.61383444009797,-7.110311368829353,1.0062698
247,Gaia DR3 3015577734878335232,1661880.5067661554,0.24613611895328327,0.0,6751875.806904962,83.76314641876077,-7.870487884533901,0.95364183
327,Gaia DR3 3017066507984130560,1674252.2113205756,0.018932253857977435,0.0,88433855.99412403,84.72258067593529,-6.1255179721610205,0.9883518
350,Gaia DR3 3016510047724852096,1680358.3145079685,0.272129817867917,0.0,6174840.844980685,83.59689766165583,-7.121505917784151,1.7668262
227,Gaia DR3 3016952502370440064,1681507.195650305,309.2808531665878,-10000.0,5436.829271628384,83.99112281041529,-6.395518145676707,1.2901296999999998
330,Gaia DR3 3016977344462589312,1684222.7580860106,556.2149305704555,-10000.0,3028.007098548518,84.166658767376,-6.268051167277008,0.9985094999999999
229,Gaia DR3 3015576841527112320,1684380.0475060553,945.0689753412914,-10000.0,1782.2826602659109,83.74255938205427,-7.931700308498397,1.0549917
213,Gaia DR3 3015580964693743360,1685611.4624280697,0.5275653508900489,0.0,3195076.135277451,83.7288785995941,-7.843943758334477,1.7154156999999999
215,Gaia DR3 3015576493634804352,1688330.4566926744,0.1750844921970153,0.0,9642946.873860572,83.77761364776497,-7.927211697526706,0.9851426999999999
203,Gaia DR3 3016944389177873152,1691364.352826239,584.5280513698822,-10000.0,2893.5554912418816,83.88184272339048,-6.493479177465857,1.0471523999999999
286,Gaia DR3 3016983799797251328,1691402.3329786009,620.5980797801643,-10000.0,2725.4391982291495,84.49582047478303,-6.138091857807139,0.98310333
237,Gaia DR3 3016978615771523840,1691547.594148918,0.03886911175667929,0.0,43519069.96841113,84.18229521961824,-6.2577963992096,1.0975916000000001
206,Gaia DR3 3016950853104273152,1692398.129453318,0.017430156368782805,0.0,97095980.8762463,83.94140875602545,-6.433101513349508,1.0553402
235,Gaia DR3 3015493549224512768,1698468.9111440438,0.14737855563608038,0.0,11524532.20764388,84.15683990318676,-8.291985769852722,0.9377816999999999
364,Gaia DR3 3017063140729923584,1703952.3216941736,237.28303594148957,-10000.0,7181.096258876014,84.8484716312896,-6.10910372599285,1.0651971000000002
369,Gaia DR3 3016457447261888128,1708951.0395053031,0.03386877898595887,0.0,50458005.593109526,83.57099943385603,-7.3835140516424405,0.99279517
335,Gaia DR3 3015505579429202944,1709352.5008732341,0.24005702154841996,0.0,7120610.30270033,84.09211347954843,-8.26057934663105,1.0026923
241,Gaia DR3 3016274069339185152,1709652.0835531368,3128.5717975799635,-10000.0,546.4640718412152,85.45777584399464,-6.28290473517074,1.0111609000000001
223,Gaia DR3 3015580621098329088,1711697.404965822,138.43803228279546,-10000.0,12364.358093946594,83.7073899226407,-7.865980285439619,1.0268109
217,Gaia DR3 3016941983996813440,1715940.3155775692,0.1596559808778012,0.0,10747735.889023347,83.78083000922776,-6.593342252878054,1.0401853
243,Gaia DR3 3015335258205162752,1719677.0337750895,2669.557520924239,-10000.0,644.1805506328677,85.01632356198697,-8.44293944507767,1.1408260000000001
269,Gaia DR3 3016951054967127808,1720770.5880610987,488.75938816294916,-10000.0,3520.6906091948154,83.88771129350494,-6.45809037665987,1.065743
216,Gaia DR3 3016552550721759744,1727131.8205927366,0.22348406000309168,0.0,7728210.327702314,83.61587861796528,-6.900088753910938,1.0629016000000002
336,Gaia DR3 3016942194448708736,1728958.023229147,0.24097766562409376,0.0,7174764.593853216,83.79611511804595,-6.5574538724702895,1.0772635
264,Gaia DR3 3016954014200201088,1730068.3711365138,0.025400599341115684,0.0,68111320.83549187,84.04249415655995,-6.3152437526378895,0.9689996
256,Gaia DR3 3015577150764758784,1736775.973417322,723.0352371722945,-10000.0,2402.0626991979643,83.71195891233205,-7.914281937510303,0.96423787
344,Gaia DR3 3016560663914121216,1738153.588102158,3015.790697754003,-10000.0,576.3508685787248,83.65851030755665,-6.753373349067188,1.0748096999999999
384,Gaia DR3 3015842373584463744,1738963.95900962,5320.001604112204,-10000.0,326.8728260655884,85.94073751760357,-7.483415994620963,1.1722207
307,Gaia DR3 3016451395651682432,1742869.907159758,3299.7529820541145,-10000.0,528.181932598728,83.5329125671298,-7.421729833422666,1.0153495000000001
248,Gaia DR3 3015505094096615808,1744685.1363851193,0.08201013436992456,0.0,21274018.751333065,84.04107376004544,-8.254855157104563,1.0340506
250,Gaia DR3 3015741695256408576,1747474.138244199,0.10820234131708452,0.0,16150058.464292059,85.56399789878084,-8.161936522854292,1.0751277
230,Gaia DR3 3016178544969220352,1748965.222898036,0.07151051196969585,0.0,24457456.319697425,85.78717960376662,-6.6745554434234275,1.0281328
319,Gaia DR3 3016945458625349888,1752834.1133224084,0.02354842028081373,0.0,74435316.35752843,83.8623595974957,-6.453594685617367,0.9613450000000001
231,Gaia DR3 3015366212034351488,1753443.8379389686,0.09935600750701569,0.0,17648090.759032916,85.51344033423786,-8.211665595565702,1.1455984
326,Gaia DR3 3016954319142330368,1757248.141475311,788.2236538226971,-10000.0,2229.3775795144893,84.02604594434752,-6.295156766224762,1.0032521
318,Gaia DR3 3016977722419674752,1767090.3052686446,0.007600481718266957,0.0,232497145.67717847,84.03898436906238,-6.286336726940856,1.1031116
274,Gaia DR3 3015742352386913024,1769345.2349446889,0.022934599945433384,0.0,77147420.8904608,85.62407807956258,-8.12398143932896,0.91685086
301,Gaia DR3 3015780457336285696,1779386.9589497286,0.49658561340271734,0.0,3583243.0721400995,85.84993058430241,-7.810332102130532,0.9550780999999999
281,Gaia DR3 3015509152841990912,1786377.4587453054,3849.3118095327595,-10000.0,464.07709926781456,83.9273372211693,-8.205046777555419,1.0340924
297,Gaia DR3 3015356969264970112,1789238.747137472,4703.095887767543,-10000.0,380.43850047607356,85.31525861525273,-8.383820047618723,1.0873867
354,Gaia DR3 3015742313731573120,1791538.9246840512,0.033500416320367,0.0,53478109.2733723,85.64716246949017,-8.121846309279164,0.9778464
258,Gaia DR3 3016565405559640320,1791688.128620091,0.01517215150030907,0.0,118090577.23840898,83.65198599902544,-6.703194179966516,1.0340428
257,Gaia DR3 3016985105467319808,1798550.0928055113,0.030160173257987748,0.0,59633281.195729725,84.46360962946225,-6.071838765962523,1.0135754000000001
259,Gaia DR3 3015750495644968192,1801543.3362677556,0.012302820094506572,0.0,146433364.25541788,85.74311303716371,-8.017197729376603,1.0179973
271,Gaia DR3 3015751251558404224,1802693.1036370455,0.5324124767083076,0.0,3385895.6776940553,85.773382158822,-7.975775165636492,1.2295303
313,Gaia DR3 3015958436485119360,1804799.3692783678,0.021616178974837,0.0,83492987.88556951,85.97926206220484,-7.129279708392827,1.0276695
361,Gaia DR3 3015373599378297600,1807465.4120713118,1809.3262507070763,-10000.0,998.971529520982,84.78795086172619,-8.576567366573977,1.0484755
272,Gaia DR3 3016986827750362368,1808680.0069825926,289.15966797963216,-10000.0,6254.9525652035,84.29819118576945,-6.112545825348168,1.0330219
320,Gaia DR3 3015741321594764928,1819238.3956072952,126.06481092389267,-10000.0,14430.977068657156,85.62556975973882,-8.171789113358464,0.9617073
270,Gaia DR3 3015958780082497152,1826454.0296321907,441.85978854289135,-10000.0,4133.560185811968,86.01267564500368,-7.132460356114717,1.0525903
317,Gaia DR3 3016563756292200960,1827886.2860324087,0.013172227723668184,0.0,138768196.5707302,83.60351638474872,-6.744593855411106,0.9987294
306,Gaia DR3 3015740733183554560,1830504.3968446518,0.04076043971890905,0.0,44908848.12499871,85.62863245678373,-8.179332833452808,1.0749950000000001
370,Gaia DR3 3016337497415702784,1841627.5689768002,247.71951173588172,-10000.0,7434.32584729273,83.53235002185009,-7.678001717166206,1.3513738000000002
284,Gaia DR3 3016566436351790976,1843276.9625909121,0.006274944888245492,0.0,293751896.6969449,83.637163711207,-6.656093734012423,0.96427506
328,Gaia DR3 3015351231188393216,1845909.221183607,97.10767075177435,-10000.0,19008.891953572867,85.51341771323435,-8.31724742732143,1.0252495000000001
321,Gaia DR3 3016203631873974528,1847450.102206139,4537.657383665019,-10000.0,407.13741607216116,85.84552417504445,-6.576066238620911,1.1006175
302,Gaia DR3 3017024176786583296,1853397.0981502924,0.006217933619470841,0.0,298072834.4134398,85.07827678669281,-6.046251001616738,0.9788049000000001
367,Gaia DR3 3016175486952485760,1859645.6591079214,0.08891683599245216,0.0,20914438.06284088,85.88781986648728,-6.7001243629959095,0.99136454
305,Gaia DR3 3017168277232599424,1861041.5712309629,0.03761076283316258,0.0,49481622.574004926,84.13845030362573,-6.148664851126357,1.0142152
282,Gaia DR3 3017079560388972800,1863149.4247777972,2643.18981686957,-10000.0,704.886729241563,84.54265939306994,-6.009113448524457,0.9855898000000001
296,Gaia DR3 3017139586850952448,1864254.4459609992,0.0447136616201054,0.0,41693173.37059109,83.84485958634279,-6.361649263213786,1.0689578000000002
276,Gaia DR3 3015790352941335040,1864293.9474435921,0.017801825912646105,0.0,104724872.41430838,85.98178677699823,-7.625737824911457,1.0271
280,Gaia DR3 3016274339919372544,1865700.9407817281,0.0414469455522597,0.0,45014196.243467435,85.52522489780831,-6.257588583773166,1.0303117
372,Gaia DR3 3015966407945204352,1869152.7076311568,0.1321132760148178,0.0,14148106.564411538,86.0039058855389,-7.0084644575754105,1.6750178
325,Gaia DR3 3017168453329091328,1872840.7201178172,116.72702495721384,-10000.0,16044.619665448552,84.17521003739786,-6.118364389245392,1.0491236000000002
290,Gaia DR3 3017168483394207872,1873567.7203036193,299.53020923544364,-10000.0,6255.020904522236,84.13147827574669,-6.141047272393854,1.3300528999999999
304,Gaia DR3 3015752518572655488,1873967.5790244027,566.0476027884617,-10000.0,3310.6183469250113,85.90894582793206,-7.917854425558394,1.0599763
292,Gaia DR3 3015503307391626368,1874512.1990936927,1607.840351573967,-10000.0,1165.8571681315698,84.00807073582557,-8.348191960681614,0.9774290000000001
324,Gaia DR3 3015556053885597696,1891611.9755478287,117.9506729412154,-10000.0,16037.313975229084,83.82451722940716,-8.212177978739085,1.0726997
365,Gaia DR3 3017167113299325824,1894695.5767470493,86.05879937627012,-10000.0,22016.29107632535,84.01920920748401,-6.1908817361309305,1.1299741
363,Gaia DR3 3017082553981951232,1906593.621430083,0.011291916292700366,0.0,168845886.91669598,84.49922568307548,-5.988224004177799,1.0317833
362,Gaia DR3 3016450403515549440,1911469.0591391388,0.03179420967251746,0.0,60120036.91324304,83.43684589670421,-7.441795335184603,1.0175847
311,Gaia DR3 3017175119115747968,1919233.2267415968,0.07611106273270914,0.0,25216219.007237643,84.23413256721436,-6.058795274307822,1.0907255
351,Gaia DR3 3016162365827330560,1929965.4983159474,0.5448271741276624,0.0,3542344.416660325,85.97171281043714,-6.766308535228172,1.0266623
373,Gaia DR3 3017142752244845056,1930255.612244384,0.010545046308119562,0.0,183048566.67704815,83.87276541356833,-6.274071299850077,0.9875676999999999
357,Gaia DR3 3017169415401884032,1936751.5265312227,0.02126442822130207,0.0,91079407.6556003,84.11033041637353,-6.10453409645104,1.129648
359,Gaia DR3 3017166907140902912,1937350.3212592346,77.94818852203304,-10000.0,24854.334115944443,83.95364052633415,-6.202192249360013,1.1776031
340,Gaia DR3 3017166907140903040,1952331.7172529537,0.03250095366786644,0.0,60069982.475105524,83.94615203215655,-6.195908244366803,1.0241538000000001
378,Gaia DR3 3015484173312935040,1964920.3628485706,0.048078108112606904,0.0,40869336.16951817,84.06565890531941,-8.451416396110206,1.2586629999999999
360,Gaia DR3 3017083339959933824,1965006.650478073,0.01483347011740375,0.0,132471136.8901184,84.38822418315334,-5.972553322434026,3.7192292
377,Gaia DR3 3017169862078404480,1965534.410759901,362.74947773713023,-10000.0,5418.4348466085,83.92593189219772,-6.1954971127220455,0.9723564
358,Gaia DR3 3015728191878506240,1971954.0001171376,0.042007940691340916,0.0,46942410.59342421,85.70822531788347,-8.237684693917942,1.0525222
383,Gaia DR3 3017145913340772224,1976630.489107784,0.00912822900326939,0.0,216540414.1810891,83.86632906656595,-6.237521937066032,1.1559943000000001
345,Gaia DR3 3017071966885846656,1977183.8893154005,0.07561140705965182,0.0,26149280.461816408,85.03209428889994,-5.947234708090483,1.0563072
355,Gaia DR3 3016276783758015488,2001667.1100561812,0.11380807787808701,0.0,17588093.458536383,85.58174897796576,-6.18283242953394,3.5653047999999994
380,Gaia DR3 3017143748677281536,2006549.2585139447,158.46408856967068,-10000.0,12662.48571916495,83.73937474962617,-6.3258682600540626,1.0718603
381,Gaia DR3 3015740015924758656,2016635.892505172,329.8782195797634,-10000.0,6113.273847161517,85.93830018622441,-7.991188349818187,1.0081323
382,Gaia DR3 3015937683202855168,2044904.2637838332,0.036815307396716596,0.0,55544946.066814855,86.15340503934887,-7.31459818575768,1.061348
0,Gaia DR3 3016081586083297024,,,0.0,nan,84.74433203044876,-7.279343465451508,1.2962624


==> anc/WWCha.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
84,Gaia DR3 5201350088612791168,3060.9093185466163,173.03939310271412,-5526.171374617393,17.689089540031485,167.4720650312363,-76.57378286208957,6.127076000000001
114,Gaia DR3 5201349985533568896,8364.288114162353,76.06163147383234,-9060.166407006878,109.96724566761283,167.51906809315022,-76.59590875363175,1.0886909
291,Gaia DR3 5201350157332278784,18414.049808623804,164.88253062425167,-8729.277115773804,111.67981070467256,167.51493306459685,-76.5581234502784,1.0401136
508,Gaia DR3 5201301984979094656,22368.747129112788,153.8741067988752,-9238.499417447374,145.3704433738835,168.15572902080157,-76.63822841083649,0.94710046
311,Gaia DR3 5201350019893311744,29684.038842750924,380.3479512216982,-10000.0,78.044429442578,167.54704123257852,-76.59146402547624,1.1606412
1,Gaia DR3 5201344075658558720,35218.99690450512,0.02500470482401293,0.0,1408494.807372532,167.45800383558918,-76.61325578680885,2.3798787999999997
115,Gaia DR3 5201351325563384064,36589.09477262201,24.480364865073202,-2143.3248745390792,1494.6302873461113,167.2018587911663,-76.50685886271866,1.0069594000000002
328,Gaia DR3 5201350049957132800,39385.99533940615,0.035324325510062135,0.0,1114982.2330843103,167.44204442103648,-76.57958857146957,1.0787096999999999
316,Gaia DR3 5201351531721841280,65190.24828524967,0.07857764385723712,0.0,829628.4424573714,167.4747252598781,-76.49022436836455,2.1692223999999998
117,Gaia DR3 5201344930353916288,106117.04503566817,0.10546644714296054,0.0,1006168.7665635095,167.34394399111946,-76.57560117255561,1.109919
23,Gaia DR3 5201351978398443136,118392.41871800736,1639.7912911078197,-10000.0,72.1996874602396,167.6664583108202,-76.51521186059924,1.0372429
46,Gaia DR3 5201352936175160448,122842.67475908632,554.6362056120927,-10000.0,221.48333180578788,167.59230480819218,-76.4205137772388,1.032694
170,Gaia DR3 5201351428642607744,129132.295864449,0.045223868084904854,0.0,2855401.391628234,167.32519869875026,-76.50812119358599,1.244211
2,Gaia DR3 5201341288221419136,135523.7602093521,226.8502305086542,-4591.529155581552,597.4151311439023,167.2587609938924,-76.75540215362997,1.1266506
360,Gaia DR3 5201351806599748992,143846.46442881113,0.02968029067481057,0.0,4846531.525073388,167.3233485276113,-76.46607923599454,3.083098
129,Gaia DR3 5201303325008889856,144379.49607885667,336.0071538679468,-10000.0,429.6917325028111,167.72175611172756,-76.57557528689736,1.2937831
239,Gaia DR3 5201351772240003456,149201.4907618023,0.025943974557122725,0.0,5750911.080848256,167.30717682927695,-76.47769070277779,1.0396246999999998
24,Gaia DR3 5201353936903777152,167010.62179304662,0.015366938903976361,0.0,10868177.64010442,167.34864999392997,-76.38912858317065,1.5709977
315,Gaia DR3 5225325455051230848,172949.56955129287,11258.856550006483,-10000.0,15.361201982024832,167.93977447590217,-76.40195490838862,0.98242897
142,Gaia DR3 5201351085045200640,186222.33134944414,0.05203049611542934,0.0,3579099.6675547934,167.22857330914076,-76.54476793238805,0.96606106
147,Gaia DR3 5201351080749282048,194963.85950854025,0.1504746432268202,0.0,1295659.2242233036,167.21526349533784,-76.54731654897779,1.0891963
522,Gaia DR3 5201313220610391296,218126.46266673863,1049.4240980002096,-8092.437277852428,207.8534913410146,166.5167039803476,-76.90652146196953,1.0529164
488,Gaia DR3 5201344659774097664,220919.0870624171,577.0534647034838,-10000.0,382.83989365861504,167.1691393557933,-76.60218077357733,4.2029552
66,Gaia DR3 5201356337787287552,224813.5380845223,0.03151304329702654,0.0,7133983.727485149,167.2117075311013,-76.4204676847707,1.0478127
145,Gaia DR3 5201303050130979840,261707.3241525669,312.9062495724482,-10000.0,836.3761494382456,167.89438844061883,-76.60590696060146,1.1438692
7,Gaia DR3 5201267655303537408,272629.24174828496,1.9795044533997777,-239.72286806997218,137726.0057586873,167.46145390102288,-76.98243979531209,0.8860471
64,Gaia DR3 5201302981411502208,287084.17564593256,2945.081454882531,-10000.0,97.47919711014694,167.93839465100118,-76.61398711283223,1.0480318000000002
329,Gaia DR3 5201267625240570240,289325.77866447053,0.021108507855653984,0.0,13706595.49424161,167.3707328887823,-76.98836850360873,1.0154688
155,Gaia DR3 5225377475698142976,296611.8381603587,267.79081128046647,-10000.0,1107.6251524168504,167.0721796443329,-76.27623693197545,0.9873479
62,Gaia DR3 5225374074083637376,319528.43134472973,321.4832530795498,-10000.0,993.9193668220834,167.91489327766388,-76.33751006362704,1.9862349999999998
39,Gaia DR3 5225327134382282880,336915.49868117325,281.9839854488521,-10000.0,1194.8036628565383,167.94265909550228,-76.33582009373745,0.9012027
77,Gaia DR3 5201345484407780608,339439.141007189,0.05499293893066074,0.0,6172413.17899339,167.00932439241654,-76.6762090209927,1.0396611999999998
83,Gaia DR3 5201302259857001472,340200.3051520703,441.8234298864518,-10000.0,769.991544449106,168.0132626919683,-76.61757223155051,1.0219548
161,Gaia DR3 5201357201076532480,341082.5744735619,1.4804739139890641,0.0,230387.42611447416,167.0525022988898,-76.35550181096465,2.556474
231,Gaia DR3 5225385511576917632,350217.49744452856,0.025169219548465797,0.0,13914515.576065062,167.3153651818558,-76.10169550947144,1.0423999
32,Gaia DR3 5201308101012353664,355569.32245137345,236.23795218261753,-10000.0,1505.1320889224012,167.2270580065881,-77.03694178096356,1.8928822
263,Gaia DR3 5201356101567273344,360100.7798196904,626.6847758495178,-10000.0,574.6122990327107,166.71831294825208,-76.40190140169932,0.9542376
86,Gaia DR3 5201303874764724352,360602.84157326055,358.59933932013934,-10000.0,1005.5870215960788,168.04054877455133,-76.5768079597593,1.2473173999999998
14,Gaia DR3 5225383140754941696,362879.50180890714,3154.201306104233,-10000.0,115.04639894309761,167.90764695516432,-76.11672888724705,1.0525521999999998
501,Gaia DR3 5201288481601806720,393148.0299098863,857.7332795069142,-10000.0,458.3569733191367,168.35858714701058,-76.95033446322165,0.9861913
42,Gaia DR3 5201302294216744960,404538.84858054377,312.3020209412997,-10000.0,1295.3449592200395,168.10123640017358,-76.61838517663975,0.8750568999999999
96,Gaia DR3 5201302294216744704,409364.69432893326,528.1359653869926,-10000.0,775.1123217464855,168.10194692487102,-76.6189119776971,1.8842481
478,Gaia DR3 5201258622989072640,409540.06745205575,0.019513025607916436,0.0,20988035.15565035,167.4068277657544,-77.17807265269909,1.0637367
21,Gaia DR3 5201260237896814080,421219.6387089293,0.019032151121832982,0.0,22132003.682217594,167.8438176181009,-77.09830239219308,1.2088921000000001
102,Gaia DR3 5201258863507239424,425860.6460703595,123.41456913634033,-6929.144279480328,3450.6513214002844,167.27080599466737,-77.16611043594413,1.0646855
45,Gaia DR3 5201295319189803392,426721.65831508226,311.2176403936359,-10000.0,1371.1358320670831,168.11502032891775,-76.73953197439542,1.3331354
195,Gaia DR3 5201295319189804160,438342.06198797084,328.8125231574993,-10000.0,1333.1063481971078,168.12844314125445,-76.74000283529514,1.1580242
104,Gaia DR3 5225377746275887872,438871.7088973604,0.10304395365960048,0.0,4259072.88405438,166.94369584885737,-76.25482979885578,1.0528897
6,Gaia DR3 5225320094934629760,440498.3467796904,1344.0255502760208,-10000.0,327.7455154697214,168.73886007904727,-76.51027851564507,1.7096513999999998
111,Gaia DR3 5201290160933022976,440713.7860314284,767.0508188085606,-10000.0,574.5561770157253,168.11800215744586,-76.83949468882281,1.0233238000000002
19,Gaia DR3 5201302122418058112,449800.2373390354,304.4232526725003,-10000.0,1477.5488842927914,168.17869281397154,-76.61802145280603,0.93587905
11,Gaia DR3 5201289718553252992,476492.9460582528,0.10008709695168523,0.0,4760782.963744757,168.1286472509716,-76.8928276406251,0.92795867
166,Gaia DR3 5201348782942996224,476732.5834982395,0.02366453462084175,0.0,20145445.120157704,166.79983116888363,-76.53979323438449,1.3255498
272,Gaia DR3 5201163480873128064,482844.04841993796,0.014734864415629503,0.0,32768815.15840605,167.6183081984263,-77.28321577713801,1.1258028
151,Gaia DR3 5225412419552039168,485324.1525967225,0.009706314039374407,0.0,50000870.63204094,167.55399229665974,-75.87079245445963,3.9735712999999997
43,Gaia DR3 5225412625709938176,488171.35642526916,0.009222390504574603,0.0,52933277.56866513,167.28770203672747,-75.89661557357408,1.1008642
3,Gaia DR3 5201291951935430144,496719.57789798436,0.026973495712103567,0.0,18415098.406214215,168.2021120503315,-76.78517121679754,1.0346705
304,Gaia DR3 5201348851662472704,501253.97392615536,0.07665743426040465,0.0,6538882.741932112,166.76436911441263,-76.52941251738162,1.7136108
49,Gaia DR3 5201160525934988288,505740.0084649849,0.009412452569812626,0.0,53730948.94384713,167.70607685836706,-77.29770387210715,1.2804938999999997
105,Gaia DR3 5201160521639501696,508738.86092479364,0.013111350661358689,0.0,38801407.579169616,167.71096121219287,-77.30087704440601,1.1382663999999998
27,Gaia DR3 5201164202426983040,517868.7386351016,183.26920401845842,-10000.0,2825.7270031191006,167.1621549756737,-77.26781927403158,1.2500749
318,Gaia DR3 5201164266850986240,531524.2644431759,642.7863699413058,-10000.0,826.9065576043724,167.10984312824482,-77.2653004388427,1.0034446
8,Gaia DR3 5201265666735512064,531637.0118584279,0.020569563020208396,0.0,25845809.720708482,168.17498212239823,-76.97780998819783,1.2907345
31,Gaia DR3 5201159838740203520,542776.459782958,0.021987256043693455,0.0,24685957.11553744,167.64451853735403,-77.36812449246584,1.1343702
223,Gaia DR3 5201347064956072448,561635.6326485074,0.027618564842262047,0.0,20335438.71146737,166.67372194973905,-76.59696538612735,1.1517642
448,Gaia DR3 5225422693109341056,562710.428028232,535.136752496373,-10000.0,1051.5264096574003,167.75929505531553,-75.68274165682513,1.0332626
181,Gaia DR3 5201211172189327744,570012.9981733714,503.61226692508745,-10000.0,1131.8489155431178,166.99908821987646,-77.25881898754699,1.1129296
35,Gaia DR3 5201160629014175104,575361.0149427672,0.04047930714162551,0.0,14213707.090631362,167.50741516217522,-77.42923475572755,1.1279783
121,Gaia DR3 5225411388760754816,577756.4802041957,0.11704889342450403,0.0,4936026.845711667,167.85959240791917,-75.81260279754996,3.6482685
12,Gaia DR3 5225323629689714688,577825.1854794251,373.37570533931927,-10000.0,1547.5703887972697,168.3514636304061,-76.48968744610579,1.2272207
190,Gaia DR3 5201160663373911552,579861.3970630512,0.02146303909692794,0.0,27016742.337577358,167.42686355891345,-77.43275684049053,1.1334540000000002
221,Gaia DR3 5225392628342178688,581541.3977946915,0.023593870390128877,0.0,24647986.454905458,166.82936283629857,-76.0513497266792,1.9356608
399,Gaia DR3 5201158116457804160,582408.3806604173,210.13210886498015,-10000.0,2771.6296372138077,167.68289372535241,-77.42438753363396,1.0018943999999999
94,Gaia DR3 5201160663373986176,584740.3332795502,0.017541649262490678,0.0,33334398.86578401,167.4469936176335,-77.44143879245269,0.9236489
213,Gaia DR3 5201157944658575360,586777.373063871,0.057080040925382255,0.0,10279904.561227178,167.7227842836163,-77.41679706209844,1.0264543
74,Gaia DR3 5225324011944790784,588039.8746963206,395.30583909903226,-10000.0,1487.5567637365573,168.3733250936501,-76.48371917259372,1.2651763
87,Gaia DR3 5201209552985440256,590754.3452963269,1272.3480952041923,-10000.0,464.3024558476035,166.98821833912683,-77.29062215084144,1.1283633
4,Gaia DR3 5201367332903566592,597144.9190236923,0.10127750497722657,0.0,5896125.888547188,166.6360964501821,-76.42251841737482,1.0204209
13,Gaia DR3 5201301125985675648,598391.487341909,422.40716792381824,-10000.0,1416.6224741949213,168.38941820476444,-76.59374420320572,1.5651808
106,Gaia DR3 5201253950063331968,598821.5761121833,17978.476495419975,-10000.0,33.307693021971765,168.18515397185413,-77.25096799110112,1.1510181000000002
465,Gaia DR3 5201321501311233280,600585.6685966363,0.7263590027148801,0.0,826844.1175119379,166.63241219684681,-76.75076780778338,2.9683437
18,Gaia DR3 5225409292815985920,604551.3424992594,0.027724537556407757,0.0,21805642.069565706,168.13831825489152,-75.96346930061539,4.2870774
120,Gaia DR3 5201154577404214656,607991.9005608765,0.06318566459337253,0.0,9622307.598939903,167.47172246822348,-77.47683207503755,1.2743582
228,Gaia DR3 5201154886641654144,616977.4484126456,584.6115704988591,-10000.0,1055.3630471018014,167.23279228406955,-77.45370176741365,1.0873833000000002
52,Gaia DR3 5201150626034396288,621932.8240329818,94.90662090532737,-10000.0,6553.102598114638,167.8053423809177,-77.52170338690415,1.1056883
133,Gaia DR3 5225401355715554176,623313.1359534136,0.02556577339594579,0.0,24380765.88961155,166.90950248325763,-75.8810590009907,1.1810774
179,Gaia DR3 5201154444259173632,627674.4753756725,173.12377284310188,-10000.0,3625.582235575004,167.2980088659142,-77.4869598816387,1.5127386
204,Gaia DR3 5201154444259359488,628632.1728044834,0.00968688075758223,0.0,64895211.21775274,167.30345731565632,-77.4865392886403,1.9629872
174,Gaia DR3 5201154444261256704,629410.4506159446,0.013839783171707224,0.0,45478346.214458995,167.2985334567411,-77.48662810452059,1.0746553
57,Gaia DR3 5225427606557264640,635751.4079880548,0.2193691364773734,0.0,2898089.577216477,167.19663338761987,-75.69795552849793,2.997008
91,Gaia DR3 5201264464144664832,639120.0653397578,0.020562127351723403,0.0,31082390.183046423,168.3334701333374,-77.0178967433441,1.0705322
193,Gaia DR3 5201151180086109696,639230.6906837169,45.53660088952827,-2359.999555849027,14037.734002906576,167.4542897430735,-77.52215485586419,1.0905415
347,Gaia DR3 5201158842307800064,643889.362743012,0.04328594407834807,0.0,14875252.843684422,168.0114718537928,-77.38008584130567,1.0143775
441,Gaia DR3 5201361423028949888,652107.927815752,0.7110496834314133,0.0,917105.9955596665,166.55097925543828,-76.44131119963801,2.829469
383,Gaia DR3 5201360460955787008,660039.7441254399,1864.7714060981284,-10000.0,353.95209405667345,166.06367842296575,-76.48269076921255,0.99406844
55,Gaia DR3 5201150973927675904,668032.3621426913,0.009046107966165805,0.0,73847489.4000007,167.54748855733632,-77.56445767852297,1.1198344
51,Gaia DR3 5201152760634067712,671860.5084708423,209.61366969645667,-10000.0,3205.232318310963,167.22534311171125,-77.53656855897084,1.1617808
95,Gaia DR3 5201157193040414464,675696.8264492754,0.033711056821582736,0.0,20043774.65902154,168.0141162110585,-77.43356526694045,1.1044902
58,Gaia DR3 5201153619627528960,682526.7222276523,319.3664256046422,-10000.0,2137.1273481094795,167.09271756063472,-77.50771640336505,1.0458484000000001
80,Gaia DR3 5201153585267789056,682869.5278199161,593.6651690307827,-10000.0,1150.2603882501114,167.0764397869913,-77.51135422600505,1.060519
309,Gaia DR3 5201155406332032000,684088.5082025677,481.66921985291117,-10000.0,1420.2454298646485,166.98385614548639,-77.45731142360215,1.9020144
20,Gaia DR3 5225361292261200512,686347.6402312292,743.0501208570028,-10000.0,923.6895613981258,168.62542202067587,-76.0083433063606,1.445783
514,Gaia DR3 5201332255908449280,695889.1487689223,321.8990116199974,-10000.0,2161.8244345230273,166.27236927953615,-76.78059942321444,1.2456001
92,Gaia DR3 5201148946703195904,704447.3404215075,0.011665313174480215,0.0,60388206.46175206,167.4939759531621,-77.61916868479257,7.1880755
251,Gaia DR3 5201216321853330176,705092.8149995159,1442.7989620475817,-10000.0,488.6978945416394,166.46175601521557,-77.0838791878345,1.0464655
33,Gaia DR3 5201209351123255296,705560.2748175366,275.89836685227016,-10000.0,2557.3195045236675,166.74546930247524,-77.31482747913573,1.4573530000000001
71,Gaia DR3 5201152245237987072,705728.8487002027,271.13057591404373,-10000.0,2602.9113327444825,167.16411043482154,-77.5713123390669,1.2962195
73,Gaia DR3 5201159082825975552,707472.9893011212,0.09214149931791871,0.0,7678114.579621772,168.17731176079963,-77.37303674859076,17.609226
139,Gaia DR3 5201148190788953856,712112.2180156666,89.02345467769537,-6821.693397116506,7999.152814208689,167.91131796245722,-77.63506026931519,0.97026294
416,Gaia DR3 5201369845462148224,718297.3397092627,301.75831070902416,-10000.0,2380.373014488054,166.46883152369483,-76.3070614957268,1.3250153
72,Gaia DR3 5201153035509861888,723398.0776936981,211.79187451837248,-10000.0,3415.608267969435,167.06408599538938,-77.56484389236948,3.2471813999999997
357,Gaia DR3 5201125062389375872,743627.0155656924,0.041404481251620495,0.0,17960061.159722615,167.46852757404048,-77.67637852084782,1.0101742
215,Gaia DR3 5201125272843631616,744064.6380528727,115.37919882616222,-7414.381755299042,6448.8629286976475,167.43795853469774,-77.67593166165955,0.9533383
76,Gaia DR3 5201147671096529792,747632.7475840641,1085.8751734410466,-10000.0,688.5070824622311,167.70308594356757,-77.68844429892147,1.0624927
264,Gaia DR3 5201153791426217472,759153.223513483,229.3442122269645,-10000.0,3310.104127512086,166.8344662100407,-77.49452136827055,1.1467065
5,Gaia DR3 5225322603195569920,761421.9125901673,448.1603348098538,-10000.0,1698.9944300028797,168.62067417825932,-76.42781140306448,1.0482581
103,Gaia DR3 5201148190789134336,762263.3474437984,0.2601733891433554,0.0,2929828.2578153745,167.90938795019645,-77.62681650368171,1.005671
143,Gaia DR3 5201153172951606784,765901.7821732063,591.5949170872952,-10000.0,1294.6388822001838,166.90272537715137,-77.5594048209142,1.1140430000000001
180,Gaia DR3 5201128433937164416,768610.7444819909,832.2873979608346,-10000.0,923.4919889032849,167.12141408951055,-77.65548769621391,1.0611045000000001
339,Gaia DR3 5201153172948809728,773826.2528835092,697.2019850832004,-10000.0,1109.9025382022755,166.903760150581,-77.55908459407239,1.0487563999999998
75,Gaia DR3 5225513780781112320,775497.4231270035,396.06482904729666,-10000.0,1958.0062814272164,168.15856613739226,-75.63457085612802,0.9328478000000001
130,Gaia DR3 5201128055982161280,775999.3538954721,229.59541233481315,-10000.0,3379.8556600244783,167.0785530424321,-77.65475884145566,1.1800294
50,Gaia DR3 5201212649658082560,776571.462746894,0.03255323967376673,0.0,23855427.924511608,166.5188961008239,-77.1684261489995,1.043584
262,Gaia DR3 5201129292932746880,783508.0075148004,339.6107774082899,-10000.0,2307.0763934350775,166.96725845108006,-77.61583963470754,1.0766606
59,Gaia DR3 5201129705249611008,783949.3038144897,277.2774500486669,-10000.0,2827.309987439993,166.8960941759734,-77.58035666630512,1.2138906999999999
173,Gaia DR3 5201361599124919936,785910.568902061,0.02440139841037197,0.0,32207603.666190077,166.35259667141975,-76.4391057110277,1.1526576000000002
479,Gaia DR3 5201153237374251520,786566.7894730637,1300.7365357509643,-10000.0,604.70876911207,166.82691462035655,-77.54765956381162,1.1545545
61,Gaia DR3 5201129464729326336,788767.2196215078,814.0383254108181,-10000.0,968.9558771369188,166.9067770955938,-77.59188270563652,1.0501260000000001
141,Gaia DR3 5201128880615881472,794632.5820802405,814.9950766432996,-10000.0,975.0151931629752,166.9909274676959,-77.6458156865653,2.9169824
301,Gaia DR3 5201334489289356544,797378.5967938909,0.05250258115472837,0.0,15187417.061343454,166.33000419305696,-76.66989629690715,1.0273136999999999
200,Gaia DR3 5201128124701636864,797481.9702839341,184.8257070784072,-10000.0,4314.778408750382,167.0133274643241,-77.65485281332249,1.425605
78,Gaia DR3 5201127918543201664,799084.1445291047,261.44530483835405,-10000.0,3056.4103838971637,167.10001234018182,-77.69650891954444,1.1780851
109,Gaia DR3 5201201139145691648,803271.9954475529,261.9136154401571,-10000.0,3066.9348521558136,166.6874337721969,-77.45065461324863,1.6543193999999999
38,Gaia DR3 5201201139145692800,805131.9006138092,290.95381827884097,-10000.0,2767.2154480619197,166.6806508123232,-77.44288888585898,1.6167747
367,Gaia DR3 5225535083817960320,810783.9375862371,69.35529272156863,-6085.620621558916,11690.296526339847,166.78603433657412,-75.35376696282779,1.0023029
93,Gaia DR3 5201128743176925184,820057.7520878125,179.41913937204825,-10000.0,4570.625825973444,166.9314411718444,-77.66142777870866,1.3071893
402,Gaia DR3 5201128743176923520,821580.3374713169,395.9707839831123,-10000.0,2074.8508998743614,166.94155891134434,-77.6691419612951,1.1568738
233,Gaia DR3 5201249723816872192,822328.2814375575,255.9898759496325,-10000.0,3212.3468882783295,168.6208784127992,-77.21206644717984,1.0358242
273,Gaia DR3 5201129563515179520,823478.8102720127,619.3244015900149,-10000.0,1329.640505295552,166.81899140779538,-77.59811300115516,1.0239329
163,Gaia DR3 5201126475434187264,827458.4549698894,494.8233093075542,-10000.0,1672.2301464088628,167.0057289694078,-77.70811930312037,2.9336624
281,Gaia DR3 5201126063117435520,832795.8202035644,238.0925489490429,-10000.0,3497.7819502524676,167.07055206820985,-77.73662364174898,1.1357754
98,Gaia DR3 5201126441074447872,834560.9467174449,212.7766129426199,-10000.0,3922.240020535074,166.9915889910781,-77.71148902671703,1.0611948
210,Gaia DR3 5201123791079258368,834754.7909830131,0.15438992813706162,0.0,5406795.644350251,167.84332704367725,-77.76190644386139,1.0749886999999998
85,Gaia DR3 5201126475432043776,835257.5821845878,0.09932570254539773,0.0,8409279.378646486,167.00581624162857,-77.70793569368166,28.092940999999996
373,Gaia DR3 5225533017936088064,837177.9196527433,57.50405383613184,-2289.0295860331403,14558.589591586579,167.47876645501722,-75.34987118904424,0.93008655
99,Gaia DR3 5201126063117435136,838529.4658781164,159.71171845514348,-10000.0,5250.268884393885,167.06825737082315,-77.74366387552857,1.2142979
68,Gaia DR3 5201129121134048768,840890.3688456703,193.25364252366396,-10000.0,4351.226491074822,166.83589694166798,-77.63535796276413,1.1482449
101,Gaia DR3 5201250651529826944,845160.8133288182,0.021942351687430563,0.0,38517330.5654817,168.62197250801452,-77.11858797116682,1.1950526000000001
134,Gaia DR3 5201129116838717312,847385.3040594202,0.03164227249433443,0.0,26780165.81176795,166.83367575794514,-77.63654031473483,0.83685213
127,Gaia DR3 5225533537629764736,852112.0228420971,0.007678856142699186,0.0,110968613.94548436,167.2233143565783,-75.35999793933325,1.3986464
238,Gaia DR3 5201137741133050624,856663.6090440773,0.20630048185716077,0.0,4152504.159622942,168.19842926432327,-77.63185334760558,1.1079832
466,Gaia DR3 5225466364339840256,863529.8133141814,9312.236541500031,-10000.0,92.73065707318067,168.56927620528558,-75.63109570725008,0.88466644
287,Gaia DR3 5201279165816440448,872367.0319122404,0.10894979437246843,0.0,8007055.331649962,168.7557242017786,-76.84771852854956,0.98526883
81,Gaia DR3 5201214367644997376,872855.7784614024,578.7491689777556,-10000.0,1508.1762968284293,166.3440406897753,-77.15804383958667,0.9742798
113,Gaia DR3 5225527314219587968,874634.977513402,0.024359285228819832,0.0,35905609.26962702,167.7478642851861,-75.32008589072149,1.3405051000000001
30,Gaia DR3 5201362045801516544,876145.0240792067,0.022836894958760397,0.0,38365330.5609794,166.21984808503547,-76.4309813544189,1.1498435
88,Gaia DR3 5201176125254013056,880992.1890312441,2549.576723397796,-10000.0,345.54449016821684,166.66389334120032,-77.60145641102751,1.1560559
16,Gaia DR3 5201362423758639744,881937.1920574849,0.02310193324061212,0.0,38175904.27917437,166.21218828542806,-76.42335507768891,1.1362461000000001
187,Gaia DR3 5201126677297054336,886789.4331065699,760.0693560889263,-10000.0,1166.7217287507874,166.85125906042057,-77.73023426736223,1.0854003
167,Gaia DR3 5225438769174587008,887682.7943025082,0.03389784069877905,0.0,26187001.177761786,166.74714444529178,-75.51553850770917,1.0070853000000002
90,Gaia DR3 5201126750312088320,892100.2941035525,550.8155792323768,-10000.0,1619.59887798888,166.80486130297174,-77.73049527163641,2.0044289
131,Gaia DR3 5201119878364524928,903837.4306020183,266.3530117623083,-10000.0,3393.3816802814936,166.90913174020181,-77.78798134383794,1.1206691999999998
205,Gaia DR3 5225356241377891072,909376.2868317179,1.2492846957461299,0.0,727917.5754959496,168.75891724551823,-76.1301122077636,1.7551891
97,Gaia DR3 5201127334427643008,914620.28992375,245.16571682969203,-10000.0,3730.6206665065833,166.73832510985585,-77.70294864663964,1.085358
364,Gaia DR3 5201176017880718336,915503.5178492863,0.14724206944863688,0.0,6217676.24753906,166.62689605033702,-77.6084795775145,1.0789332
122,Gaia DR3 5201175987817179136,919263.1741419345,576.7720500479555,-10000.0,1593.8067284389087,166.6193838731173,-77.62587246404023,1.0565784
148,Gaia DR3 5201120634278654208,931908.2079127207,247.68004637813655,-10000.0,3762.548584515216,166.7972476464449,-77.77759774275675,1.5279953000000002
211,Gaia DR3 5201174574772422912,948171.172952664,1029.135117965063,-10000.0,921.3281680908029,166.56384434189468,-77.63060617925946,1.1837111999999999
323,Gaia DR3 5201126990830255872,950297.9407668852,583.5254509516736,-10000.0,1628.5458315777676,166.65770009871994,-77.71919414807698,1.1045444
354,Gaia DR3 5225541710949594240,955181.6856664814,0.014630663895076359,0.0,65286284.51289402,167.69937780660163,-75.1916946419382,7.1012607
182,Gaia DR3 5201207736215474688,966992.1491935069,469.42780084490556,-10000.0,2059.9379658662183,166.23707920362938,-77.26584515362009,1.0698935
37,Gaia DR3 5201552050856823168,972066.6561332037,1299.0383323099127,-10000.0,748.2971302353354,165.36267180771947,-76.41403691325863,1.0027478
116,Gaia DR3 5201110738674320384,980295.0840390674,365.6218064229616,-10000.0,2681.1723666860134,168.4629568971437,-77.82647136886628,0.9845655000000001
241,Gaia DR3 5225620364689393280,982832.9085472011,271.84546174046045,-10000.0,3615.410396240284,166.22547861283894,-75.59429710266069,0.97745734
439,Gaia DR3 5201110704314580992,984134.1706013846,183.40584127813963,-10000.0,5365.882371810176,168.45061344685382,-77.83662592891999,2.5237155
56,Gaia DR3 5201143758382913792,997306.1262766775,0.03169699597409792,0.0,31463742.71844732,168.60169446037474,-77.55177621936612,1.1143023
10,Gaia DR3 5201360671411974912,997762.0270900517,0.023300176006403137,0.0,42822081.12144114,166.03749045958375,-76.45536929695976,1.1514328
208,Gaia DR3 5201335481425778560,998351.8826350141,696.1344644080745,-10000.0,1434.1365550460373,166.01724399782458,-76.65915517551954,1.0849503999999999
270,Gaia DR3 5201143758382914176,1000444.4233872785,0.05097095621743383,0.0,19627735.040314816,168.60831202561832,-77.55123151068719,0.92269135
289,Gaia DR3 5225594629245461376,1007196.5919901036,265.58201658147624,-10000.0,3792.41262249062,166.13298521519104,-75.73055138149938,0.9518200000000001
25,Gaia DR3 5201374209148844672,1021032.2372305655,0.056439789740530516,0.0,18090645.658400502,166.0437780714083,-76.21362620853459,1.0412327
356,Gaia DR3 5225566724840936064,1032519.8518302819,0.06464887823035348,0.0,15971195.171419086,167.38110799106298,-75.06833429898907,1.2001997
146,Gaia DR3 5225441590967362048,1045177.6157389465,1.0292312928232237,0.0,1015493.4299286426,166.50138219194068,-75.4133641706433,1.6069487
140,Gaia DR3 5201143689663881600,1057113.9872688293,0.1194676965010867,0.0,8848534.107788824,168.7091884332716,-77.56078169969396,12.541021
230,Gaia DR3 5225394930443443712,1058205.5607318205,1.1512177947125348,0.0,919205.3541841403,166.01389741004454,-76.11838045738664,0.9337733
44,Gaia DR3 5225464371477452032,1060025.4906279258,4374.912735685356,-10000.0,242.29637358969322,168.9638382537744,-75.75542935874263,45.851105
250,Gaia DR3 5225536595644747136,1064402.3380905834,0.9744123579195832,0.0,1092353.077667378,166.61372987064684,-75.29163218988418,1.1605166
236,Gaia DR3 5201240309248796672,1067417.634727304,0.02676050020750638,0.0,39887805.77531548,168.84024577952468,-77.4011477815948,1.0899093
125,Gaia DR3 5201207255177049088,1073329.1212085576,0.08387800958567099,0.0,12796311.291963657,166.09422245192718,-77.30229298666862,2.1389575
452,Gaia DR3 5200720618205270016,1093025.9705098113,630.1255152302253,-10000.0,1734.6162694434913,168.13368838676394,-78.22489345064429,0.9600796999999999
229,Gaia DR3 5225473476805632512,1094141.2094398548,11667.828030114602,-10000.0,93.77419744410717,168.9288611165951,-75.54815464168806,1.105845
178,Gaia DR3 5225562468525128960,1110156.8251809725,2320.7215249407373,-10000.0,478.367099736071,168.06371043149446,-74.96617497486672,2.226469
284,Gaia DR3 5200722095673992448,1131711.9324194917,76.50328088186482,-10000.0,14792.985599755697,167.57679892608758,-78.28290089578198,0.9847372999999999
82,Gaia DR3 5201205468472723840,1140224.6544977028,515.5929829687019,-10000.0,2211.4821034461556,165.9862751440653,-77.35915036815841,3.7124080000000004
520,Gaia DR3 5225732648014260480,1150498.7945243947,424.59300878089147,-10000.0,2709.650820270812,166.65559369317262,-75.10753462731813,1.0044963
324,Gaia DR3 5201206361825924992,1160033.6027030176,485.0672635541709,-10000.0,2391.4901908721954,165.94805473395314,-77.33235031568965,1.1515194
119,Gaia DR3 5201168944070798848,1163961.4258616401,333.8082914392346,-10000.0,3486.9158607269765,166.17701684801756,-77.69920482182573,1.2123816
300,Gaia DR3 5201142688935251968,1185231.6864645977,0.023291132663379642,0.0,50887679.169339955,168.99237687139558,-77.48457033228897,1.0670358999999998
188,Gaia DR3 5201366340768741120,1196858.1622584271,0.027362923826522605,0.0,43740141.58159241,165.75279929228873,-76.36301230039464,1.02379
152,Gaia DR3 5225732755394043520,1202253.4126924884,0.01823332781927004,0.0,65937135.81027579,166.5000443183608,-75.12367359902763,1.1126205
222,Gaia DR3 5225510344802083584,1202827.45622342,1002.5777025205747,-10000.0,1199.734896556545,168.98522595451388,-75.07459440160449,1.0203165
371,Gaia DR3 5201553012929701888,1205669.5728345772,701.7183788201288,-10000.0,1718.1673007650068,165.30605889999475,-76.32797132464547,1.0063094000000001
136,Gaia DR3 5201181313576638208,1206405.6436497415,884.9288210338102,-10000.0,1363.2798649730596,165.92389781780724,-77.44780120086716,1.1496785
353,Gaia DR3 5225595007202432512,1212371.397467596,0.033580687329725564,0.0,36103233.550982356,165.96391425394344,-75.67596129945682,1.196018
100,Gaia DR3 5201169145932226432,1217794.5261224948,0.019044688110142552,0.0,63944051.962391496,166.0929610238084,-77.69209872187119,1.2534171
216,Gaia DR3 5201561018748984704,1251208.9825010635,377.8578934881889,-10000.0,3311.3215419441117,165.49880855255458,-76.214443027585,1.0099978
118,Gaia DR3 5225619260877471616,1258226.21862769,311.03117214976595,-10000.0,4045.337995967286,165.86812560973456,-75.6409981596023,1.0084295
176,Gaia DR3 5225365655948064384,1295172.772069011,0.0348485629081773,0.0,37165744.12212263,169.28884770110662,-75.9265177178585,0.9531411
184,Gaia DR3 5201206052588955264,1297590.6487711738,460.38197576543143,-10000.0,2818.5087972086626,165.72878984325794,-77.36410658628127,1.0944452
344,Gaia DR3 5225735985209474176,1298140.658147549,0.013153420947032445,0.0,98692246.17497121,166.4648692373346,-74.97766859631739,1.0651742
319,Gaia DR3 5201286110779988480,1302994.6792667073,0.13030737350177263,0.0,9999393.313295368,169.40756139356168,-76.77203587235094,1.9819663
220,Gaia DR3 5225742719717941248,1304630.972377594,220.1847173432457,-10000.0,5925.1658703624125,165.1278189094525,-75.06464815168857,0.96696395
282,Gaia DR3 5225957880397956480,1325310.2041314926,0.32658699245370004,0.0,4058061.817386621,167.36593211559213,-74.63752388682781,1.2145188
160,Gaia DR3 5225314975333685248,1327421.8438931457,404.0083637989473,-10000.0,3285.6296127417063,169.46693271200513,-76.49408157558479,1.2923161
185,Gaia DR3 5201234949128460160,1330151.8223245435,314.37515131676645,-10000.0,4231.09719948659,165.21789387505154,-76.87639214297842,0.86861366
9,Gaia DR3 5225314975329893888,1333570.5592267795,458.5985075944018,-10000.0,2907.926077261091,169.46668529491498,-76.49465870389321,1.4099184
17,Gaia DR3 5201272195086070144,1336894.1310124607,0.0238859800755304,0.0,55969825.260886826,169.40362792311774,-77.07726222633633,1.6177418
36,Gaia DR3 5201222064226596736,1338101.5834065345,7738.16554473149,-10000.0,172.92232579820904,165.3959840502089,-77.10686100288058,1.1642693000000002
189,Gaia DR3 5200732987710855552,1351976.8269276908,267.2225032051993,-10000.0,5059.367421199225,166.2809347709529,-78.20175681140016,1.2218361
162,Gaia DR3 5201331053317472000,1353884.0330435133,318.7531878594837,-10000.0,4247.436840193571,165.35734921666338,-76.75194912334626,1.0884154
26,Gaia DR3 5201330842861030016,1354323.8474132712,1488.97514634779,-10000.0,909.5677995265427,165.45383995672643,-76.70774573015558,0.977965
48,Gaia DR3 5201182413088266624,1354766.874314202,625.2867298343238,-10000.0,2166.633017580849,165.6737871782907,-77.40682087819275,1.0367346
429,Gaia DR3 5225560402648528384,1380752.084481232,0.17175814750734703,0.0,8038932.094456654,168.71556805716997,-74.95524482095804,1.0610294
15,Gaia DR3 5201561675881540608,1389944.2159678002,1.7174101691377774,0.0,809325.716678165,165.49735445558952,-76.1685137406776,1.0421635
387,Gaia DR3 5201180248424735488,1398377.4047552599,791.6320312593707,-10000.0,1766.448740749722,165.63538973534781,-77.48694242695606,7.0768094
54,Gaia DR3 5225317483594660352,1414475.5086961463,315.847685590746,-10000.0,4478.346916016119,169.58122138037277,-76.3670672874252,1.0585862
28,Gaia DR3 5225584252604159360,1416891.7480342682,0.02330098719538008,0.0,60808228.258895285,165.5006122201009,-75.99254433242619,1.0754986999999998
499,Gaia DR3 5225314459938968576,1419422.1006760972,16523.04394813803,-10000.0,85.90560583941621,169.75970907426859,-76.4091119664638,1.0435457000000001
294,Gaia DR3 5200684609199359360,1430419.1342519321,0.008217140868628129,0.0,174077475.01482764,167.86262575036199,-78.65577332470174,2.3918028
171,Gaia DR3 5225302777622507392,1457573.4374274232,0.10838696699055027,0.0,13447866.269332012,169.6401073494746,-76.71760305633912,1.0504748
172,Gaia DR3 5225302777626451328,1457812.2273265596,0.05418987757701333,0.0,26901928.782820232,169.6404406551622,-76.71789974849591,2.1868734
261,Gaia DR3 5225599096011296640,1461133.392482565,0.027317690207909365,0.0,53486710.67583595,165.57987483485928,-75.61600672710577,1.1001242
307,Gaia DR3 5225951558205449216,1478076.5457093487,5195.878837482493,-10000.0,284.47094167143945,168.39680708896068,-74.5315779335656,0.94971776
293,Gaia DR3 5201528518731863808,1478818.5060853849,0.21732338353820413,0.0,6804691.1566026565,165.32821290217262,-76.45068525965537,4.521337
165,Gaia DR3 5201528518735429376,1479506.6716327027,0.08424435583498119,0.0,17562086.586913638,165.32719602431163,-76.45072717848781,3.3802644999999996
253,Gaia DR3 5200485425799380480,1483756.2661207623,0.023828789403643944,0.0,62267379.218763985,169.4910687805036,-77.47753992899047,1.1098974
322,Gaia DR3 5200346092760383232,1498189.292475394,928.7516333157558,-10000.0,1613.12156957041,169.0353165575729,-78.17390225397162,1.0150188
267,Gaia DR3 5225738699628974848,1517428.7587831458,0.018601224559378234,0.0,81576820.59798042,166.00719876932752,-74.92267247902737,0.977582
405,Gaia DR3 5200678287007404544,1541226.823264503,345.75530054993914,-9918.602637139264,4457.5652804544525,166.74739112376596,-78.82428060663756,9.252059
53,Gaia DR3 5201194816953813504,1568882.9881929585,710.4257316977457,-10000.0,2208.370161992454,165.30657485347598,-77.37742807042775,1.0601871
65,Gaia DR3 5200515314473955456,1581004.176512783,1126.0808879301294,-10000.0,1403.9881090770102,170.5422738670935,-77.28495582312199,1.0381885
386,Gaia DR3 5225732304417084672,1594211.6921987713,0.08715762434771607,0.0,18291132.9230206,165.76136238853334,-75.00837329816275,1.1189626
70,Gaia DR3 5201185574184171776,1594428.5188013879,3091.4822768537324,-10000.0,515.7488790212544,165.33044226784668,-77.54374773565141,1.0645156999999998
144,Gaia DR3 5201553704423697792,1595189.2818050708,0.026902508490815828,0.0,59295187.37442823,165.16725045414574,-76.32444352477098,1.1673148000000002
110,Gaia DR3 5201185574182015744,1600458.6240429338,1524.627859630389,-10000.0,1049.737228618483,165.32952401227752,-77.544090856101,1.1450938999999998
348,Gaia DR3 5200597782138798208,1601273.8603226494,362.7094314900565,-10000.0,4414.756610393098,165.85128138489162,-78.89558028811673,0.8787096999999999
227,Gaia DR3 5199967414082663040,1602059.4253085866,0.05909536967186219,0.0,27109728.464417998,169.0377465355926,-78.36899280813047,1.0145168
366,Gaia DR3 5225944583178619904,1610230.5445405815,5817.431253883748,-10000.0,276.7940821759747,169.07684264388269,-74.68019383916038,1.0272193
539,Gaia DR3 5200377639294447616,1616883.2246219849,2624.636877355471,-10000.0,616.0407325569251,169.94338773905045,-77.84126545288856,5.2257442
303,Gaia DR3 5199932985626516224,1633725.1239289835,0.8920136902773842,0.0,1831502.2983794718,168.59319038986618,-78.72334612293861,1.0190163
29,Gaia DR3 5225314356858481280,1642564.0467934394,447.5983705793404,-10000.0,3669.727494019735,169.9252386805687,-76.39239213004345,1.0463147
268,Gaia DR3 5200486422227803264,1647645.5879745232,15888.822992787047,-10000.0,103.6984041374553,169.87149492813958,-77.45233900646963,1.1934463
271,Gaia DR3 5225780068753333376,1654648.7330275907,509.92518838849674,-10000.0,3244.8852708310683,165.61833052170968,-74.60409805088067,1.0095869
475,Gaia DR3 5200705362481185664,1654746.4709598264,0.01960580347863794,0.0,84400849.61388104,165.87445196364814,-78.3951941807954,0.9773794
234,Gaia DR3 5225743475632752128,1657090.635807916,0.021219896890710462,0.0,78091361.34555624,165.60835786414802,-75.04464620567674,0.9869745999999999
159,Gaia DR3 5225597889120103424,1676699.5330872065,0.02817407369434994,0.0,59512144.082431845,165.20491326274592,-75.67817459293472,1.0600201999999999
334,Gaia DR3 5225597893420402176,1682813.624360313,0.2146358955722699,0.0,7840317.761731024,165.19579344557542,-75.6767839252912,3.1535313
158,Gaia DR3 5200354201658901248,1700434.1345815738,0.06045969358639831,0.0,28125086.875467107,169.5457943023244,-78.022599598758,1.016684
341,Gaia DR3 5200597193728113152,1706068.1662838957,566.3532784239318,-10000.0,3012.3744865247418,166.2912167849646,-78.80025421627344,0.96109116
544,Gaia DR3 5201223816573238272,1711073.7713636952,464.44421414296835,-10000.0,3684.131956560408,164.8666440008369,-77.16538807191448,0.98064595
396,Gaia DR3 5226002067024851712,1711625.884691347,1385.0854776597585,-10000.0,1235.7546969471598,167.73863749087502,-74.04955336580599,3.305161
407,Gaia DR3 5225882834430769920,1716584.9511100403,2376.927930177091,-10000.0,722.1863689330065,169.88351850401924,-75.0732179499605,1.0701886
274,Gaia DR3 5225883182326896768,1745179.7437163354,19586.273550388272,-10000.0,89.10218369138113,169.68048960669338,-75.0948754291547,1.0861591
462,Gaia DR3 5200745425936112896,1757089.0857132275,587.9306959559101,-10000.0,2988.5989927033756,165.44670620189262,-78.49417867066927,1.0106671
22,Gaia DR3 5201517798494662656,1768936.8006754138,0.37695632012129915,0.0,4692683.757381214,164.9004764572739,-76.70999836383777,1.0126886
404,Gaia DR3 5226166508433007360,1784943.1052709785,497.09720823379604,-10000.0,3590.732508060032,166.21540324275657,-74.24850114237549,1.0095435
552,Gaia DR3 5200374821799855616,1794245.2909783684,0.024613970568160403,0.0,72895402.47112055,169.7309697994699,-77.99370968960478,0.98680764
445,Gaia DR3 5201225495903683200,1794495.9396713192,0.3462153631456789,0.0,5183178.2488411395,164.9122991785048,-77.10684764090428,6.255223
336,Gaia DR3 5225506152916617088,1821907.0164906185,14391.743055497496,-10000.0,126.59390940103457,169.96275327299116,-75.20160383171812,1.3914053
427,Gaia DR3 5225970627862762112,1821931.5370032222,0.017110870093117254,0.0,106478018.1889221,169.2160427444307,-74.52364961480279,1.0447084
428,Gaia DR3 5200574658037331328,1826592.379094999,0.01207433687702883,0.0,151278898.18695158,166.6189244233244,-79.12162965143305,2.0278895
447,Gaia DR3 5200571943618147328,1828441.6258105428,0.012746224301704882,0.0,143449666.5468203,166.96669772173308,-79.21948284586033,3.7213893
417,Gaia DR3 5200572218495886848,1831613.8286977415,0.008728430989353829,0.0,209844567.81886488,166.83005758414325,-79.19294258829648,0.867527
124,Gaia DR3 5201226389256838528,1866722.339536534,324.63903153696276,-10000.0,5750.147573749131,164.77859688522238,-77.02785372702203,1.1709076
512,Gaia DR3 5200755149742081536,1877160.494828512,0.020311799259614242,0.0,92417243.33899127,165.33578879652163,-78.2985621038874,1.0726954
225,Gaia DR3 5225637368461174784,1877224.6115917,0.24959393591725793,0.0,7521114.664476515,164.9899126457646,-75.43047042165911,1.0711659
359,Gaia DR3 5225612015272903168,1878132.7941170863,0.05106200587464407,0.0,36781414.32061746,164.93480068035169,-75.55540510724425,1.5274482
138,Gaia DR3 5225446568833320448,1889828.9861877295,0.23369799632961605,0.0,8086628.965026499,170.17281917472715,-75.81716813238067,1.0345360000000001
442,Gaia DR3 5225980076790951040,1891691.9663966799,0.02614009953703082,0.0,72367435.4688992,169.1385422422559,-74.33316273083788,1.0456601
191,Gaia DR3 5201420285556786816,1924981.0349724765,0.8323132769425691,0.0,2312808.275801785,164.69155518130404,-76.94892927844984,1.080991
266,Gaia DR3 5201196599363180928,1926693.1506929963,315.9628380000346,-10000.0,6097.847338277122,164.75394433690042,-77.37803076266061,1.353341
175,Gaia DR3 5201568891428175872,1929200.1201520767,0.027023118032005536,0.0,71390729.8879122,164.72805041703995,-75.9720991253849,1.3860537
149,Gaia DR3 5201533908915156224,1931389.587608024,2434.741123163777,-10000.0,793.2628110779668,164.60636660180927,-76.33229698283853,0.9734940999999999
126,Gaia DR3 5200517414710571392,1931434.9407323324,14400.293479125843,-10000.0,134.12469291213213,170.64323682484485,-77.20468605874116,4.841201
421,Gaia DR3 5200591597386422016,1941836.938498862,11952.289358475855,-10000.0,162.46569006646635,165.80525440255414,-78.97115758750536,1.0756991000000002
89,Gaia DR3 5224561569350531200,1948136.7753233497,320.0926873766953,-10000.0,6086.164577170487,170.37789278683866,-76.5597763276688,1.1277153
132,Gaia DR3 5225339027150711936,1948661.8783039553,352.99896715656763,-10000.0,5520.304758964505,170.36080547403645,-76.3071478986582,1.0905178
461,Gaia DR3 5200546964085382016,1954953.6058377468,36.486960182318136,-2563.0130359734303,53579.514327015175,166.24374853605718,-79.31842445584392,1.0181304
249,Gaia DR3 5225882593912593664,1957211.9231019334,1006.7994590898778,-10000.0,1943.9938166744798,169.98510472269555,-75.0813641152046,0.9688329999999999
358,Gaia DR3 5200341389773950720,1975739.1384473909,0.025318809079445944,0.0,78034441.9932182,169.87317124665438,-78.26118100565347,1.0387591999999999
449,Gaia DR3 5224558545693668480,1992954.188305783,0.036377333133613854,0.0,54785604.56825318,170.4304859407768,-76.67780125230249,2.7667935000000003
424,Gaia DR3 5225983066088307328,1995673.0485418015,0.014358925421329024,0.0,138984846.70568666,169.1699094017403,-74.16783897787086,1.009098
67,Gaia DR3 5201199348142249216,2032365.3360749066,398.5185065399907,-10000.0,5099.801647156283,164.56931803236347,-77.28809813030828,2.935219
157,Gaia DR3 5201199352439663872,2037348.8624691255,532.2135523375956,-10000.0,3828.0664848173333,164.57475707831017,-77.28887185928221,1.1039602
63,Gaia DR3 5201387776948008320,2051214.1686085279,839.6852770720398,-10000.0,2442.836887364582,164.5244201455945,-77.19725937725507,0.98784417
333,Gaia DR3 5225932900867209216,2074650.3059942701,10534.570064318303,-10000.0,196.93734944355526,169.7925631758914,-74.36765288864174,1.4170742
164,Gaia DR3 5200796548931416192,2078922.200506768,5293.560430840855,-10000.0,392.72663978571825,164.67640677236218,-77.97628258790145,1.1028048000000001
34,Gaia DR3 5200526760561095808,2091824.101723113,22137.728586229056,-10000.0,94.49136091696184,170.78299937044613,-76.96801029861534,1.1795106000000002
483,Gaia DR3 5199801525267908480,2102744.2183206845,1531.115319018084,-10000.0,1373.341506157218,169.21111170351543,-79.40932818867456,0.97340494
123,Gaia DR3 5201191037382571904,2116873.7216190193,384.2416309227263,-10000.0,5509.225318806586,164.47358118770484,-77.41380189402919,1.2995892
363,Gaia DR3 5225893107993918720,2120032.705050946,2022.5340514131474,-10000.0,1048.206186476651,170.09320965162442,-74.83740602296143,1.0064481
437,Gaia DR3 5226171494894113920,2126585.7595037925,0.01860831699427495,0.0,114281466.73114283,165.53681408998767,-74.14654124318102,1.0535771
47,Gaia DR3 5200523255871429120,2140021.6902599754,11673.269225845688,-10000.0,183.32667985775322,170.73170715951562,-77.1243095334942,1.1061887
112,Gaia DR3 5224691071201925376,2190392.233789168,18846.88519354242,-10000.0,116.22038396772695,170.85337879408937,-76.05951472173588,0.9930095999999999
350,Gaia DR3 5199941820375227392,2208539.3462990257,20272.092409490786,-10000.0,108.94481446153303,170.08651249479087,-78.71266314466197,1.3296098
219,Gaia DR3 5201572911515676160,2250701.580188513,0.9720926970138621,0.0,2315315.799719888,164.22323021656146,-76.10492720115083,1.0842744
299,Gaia DR3 5200523805626716416,2251993.442166165,0.029701100219593525,0.0,75821886.24381487,170.77706642980684,-77.07033189183997,0.99401665
345,Gaia DR3 5225833287690687360,2255829.703446475,810.8176882285966,-10000.0,2782.1663688354083,164.86650789747964,-74.37045489268847,1.0057406
440,Gaia DR3 5226225955079564544,2287090.449379466,0.03954977444900013,0.0,57828154.04746983,165.39187519108188,-73.96006997285406,2.7205793999999996
41,Gaia DR3 5201427810339451648,2289467.152316765,0.8982529821815376,0.0,2548799.9458197867,164.13549690918956,-76.74604605006789,1.3232573
376,Gaia DR3 5226029687956216704,2293425.532425148,0.09946741513013083,0.0,23057053.703715075,169.88261126452386,-74.19365863548028,1.0326214
415,Gaia DR3 5226031169722137344,2303855.2928176117,348.6235935813039,-10000.0,6608.431945614491,169.84122672534622,-74.09318557707469,1.0117364
422,Gaia DR3 5201388292344009984,2312974.114354733,313.84933191504365,-10000.0,7369.695835391599,164.1261419858059,-77.19426586619744,1.3733227
432,Gaia DR3 5199903474908490752,2317399.1358922985,226.38319828749445,-10000.0,10236.621593044756,170.0411302556251,-79.20400002264255,1.0173599
60,Gaia DR3 5201536661993294720,2331920.6914918353,643.3102673334201,-10000.0,3624.877154779232,164.067802690298,-76.51475016036481,1.1952102
107,Gaia DR3 5225608785458879872,2333382.475805998,0.06460313808514974,0.0,36118717.216654375,164.2104817151885,-75.60041164889073,0.9972735999999999
410,Gaia DR3 5225653998572350464,2351368.1076153005,345.0552286769683,-10000.0,6814.468850772263,163.8810286113886,-75.62859693412477,2.4110065
135,Gaia DR3 5201384860668328832,2385087.8010217776,1983.9756617521175,-10000.0,1202.1759374383778,163.28662175656459,-77.18309309273388,1.0069369000000001
533,Gaia DR3 5225655892659815424,2389041.640726996,810.4211050340479,-10000.0,2947.901561160141,163.74465788360828,-75.55003126682969,3.0320082000000004
532,Gaia DR3 5225874145715917056,2391482.3360545896,17966.587759319948,-10000.0,133.10720811824925,170.89989123581606,-75.04871421692556,1.198893
534,Gaia DR3 5225664443932790912,2405965.021230918,0.02616531597198277,0.0,91952454.30275603,164.1629497921659,-75.40181333971351,2.4372492
108,Gaia DR3 5224690860746722816,2406293.429373585,21415.704875324558,-10000.0,112.36115940998731,171.11103633666573,-76.08303290688802,0.9643931999999998
128,Gaia DR3 5224581944675548032,2412792.2937710383,0.03982091645473646,0.0,60591078.9751312,171.04900240656178,-76.51185651812591,1.1179507
150,Gaia DR3 5201378641555926656,2424701.895365774,383.45036398910486,-10000.0,6323.378781392077,163.99601086733773,-77.41094367517373,1.5034877
258,Gaia DR3 5201378641555926784,2425320.33285191,422.75615499959355,-10000.0,5736.924948743187,163.99868590987052,-77.41114597587573,1.2613646
168,Gaia DR3 5224699661139072512,2429177.7052767784,376.2109748113344,-10000.0,6456.955984590784,171.21265716800218,-75.89793102693939,1.0341439000000001
255,Gaia DR3 5224699592419586688,2433382.006635532,362.38040584013527,-10000.0,6714.993325850577,171.12406566824146,-75.90660904170839,1.0998958
40,Gaia DR3 5224542190457102848,2446657.601143304,18389.14367191982,-10000.0,133.0490230972171,171.29777978434382,-76.7928628963764,1.0248462999999999
169,Gaia DR3 5201544526074263680,2478174.9845821625,1689.0666398673307,-10000.0,1467.1860340435194,163.85586872657709,-76.34923983570675,1.0560082
202,Gaia DR3 5201000203397316352,2481796.0118804392,0.05807583745739473,0.0,42733710.274967976,163.99541970653792,-77.60785478970101,0.95124817
337,Gaia DR3 5224568475655354112,2493372.359455507,15109.125998652622,-10000.0,165.02426147467807,171.3853827726562,-76.60941663776931,1.3126836000000002
286,Gaia DR3 5201008514156334592,2503782.8403599495,1143.11139753079,-10000.0,2190.3226980050376,162.27380720493406,-77.5992751742421,0.9989693000000001
361,Gaia DR3 5224676021639304704,2523595.3571169623,328.42489581008505,-10000.0,7683.934407263256,171.93164939771407,-76.17422649919868,1.3255233999999998
154,Gaia DR3 5224538376527655552,2530842.0083964826,743.4735965912163,-10000.0,3404.077858312989,171.88223388949248,-76.82419459220037,0.9555906
474,Gaia DR3 5224676021639304576,2536145.9688677634,305.13539689419565,-10000.0,8311.54298938042,171.93315041009998,-76.17466136087899,0.8624339
487,Gaia DR3 5200639254344033024,2554833.839948872,1.2748466864114956,0.0,2004032.2237808458,164.52302231500857,-78.87768876477287,1.2687579
494,Gaia DR3 5226059757024675584,2573704.6197658195,375.3322480310931,-10000.0,6857.1369320565545,170.47866002560002,-73.90811048318164,1.4931203000000002
548,Gaia DR3 5226061230191672576,2585649.9117993508,886.1737672187644,-10000.0,2917.768509345918,170.49408299767344,-73.89726493810956,1.0335486999999999
196,Gaia DR3 5201001852664912512,2592382.8880527825,515.0954476138141,-10000.0,5032.820422044162,163.78974898694457,-77.51505438872634,1.4625895
513,Gaia DR3 5199802968376379648,2597394.1175584025,0.20538865463255154,0.0,12646239.502397265,169.98173624993328,-79.48856172973532,1.0733072
434,Gaia DR3 5226032161854763776,2631961.8237681296,0.06125628283321159,0.0,42966397.92744896,170.5309823760334,-74.17300932287215,1.0299867
197,Gaia DR3 5224737594290602368,2634576.9211744512,0.024158242903576904,0.0,109054989.29246928,171.20064897522977,-75.43008476342828,0.99322516
515,Gaia DR3 5224676743194709248,2647073.1224278123,24143.15567276561,-10000.0,109.6407262706677,171.7151846729922,-76.12220109248756,1.4465518999999998
256,Gaia DR3 5225798794807922944,2651043.262241975,1.1062412176219232,0.0,2396442.312953136,164.01403924501722,-74.83310059238646,2.460702
549,Gaia DR3 5226068346960674176,2662544.362552481,2277.1256566684665,-10000.0,1169.2566700284333,170.3746499324534,-73.73412153147339,6.27836
467,Gaia DR3 5200657705524702720,2666411.7563492795,846.6110635005278,-10000.0,3149.512062037466,163.99375839274998,-78.66336878072448,4.256343
218,Gaia DR3 5200357092174494208,2694060.9068405735,0.020907240805331476,0.0,128857792.94958766,171.13013573612068,-78.17390775985564,0.9667876
444,Gaia DR3 5225909703746791680,2698241.537471952,0.1309132610251495,0.0,20610910.73847437,170.98958948694332,-74.69036835188794,1.0790517
491,Gaia DR3 5200497829664263424,2717131.4030392976,460.1651197742926,-10000.0,5904.687874587343,171.6859253985829,-77.44674058973959,0.93622637
69,Gaia DR3 5201439041678728960,2724557.3281420874,2689.7240914647223,-10000.0,1012.9504869246259,163.34884168557468,-76.73608560340247,1.0565987
292,Gaia DR3 5224567273066083072,2752662.570875467,11653.629239317785,-10000.0,236.20646532913128,171.7811327350986,-76.69241078337053,0.8379023000000001
203,Gaia DR3 5201436602137266304,2772347.546856401,2080.6623978978137,-10000.0,1332.4350695516139,162.84661305698157,-76.74762318120827,1.0582098
317,Gaia DR3 5225900190400780032,2778594.706175063,0.036321929200475625,0.0,76499094.82612719,171.22545900085242,-74.89994165491015,1.0919787
237,Gaia DR3 5225693791449730176,2778959.751988208,300.92003585007024,-10000.0,9234.87777787183,163.64141749153632,-75.15671333726519,0.9289054
209,Gaia DR3 5201384581492347904,2794657.1454875516,652.5036061452803,-10000.0,4282.975786137371,163.41521060005206,-77.20941403326749,1.0120434
486,Gaia DR3 5200664817990550272,2876418.8424114385,281.0046979803332,-10000.0,10236.194850424712,163.64167185679503,-78.56648130067799,0.9001309000000001
313,Gaia DR3 5201633144139148800,2878228.851250149,0.7043505226330671,0.0,4086358.650648107,163.34723539222782,-75.75391489123245,1.0616021
395,Gaia DR3 5225848032315778688,2901666.9250786304,0.03457474107650235,0.0,83924473.03244327,163.86717802703242,-74.3404080543768,1.0543426
156,Gaia DR3 5224685539286619648,2930956.9301895713,948.2351534860757,-10000.0,3090.960000179545,171.8168229552219,-75.93396295976301,6.208330999999999
243,Gaia DR3 5200367709332026496,2954975.6187438453,1.2424954175203602,0.0,2378258.7662504786,171.63932780077468,-77.91162399425485,1.0927913
498,Gaia DR3 5225668262164351360,2958411.6744515905,0.04410215014574337,0.0,67080894.34812124,163.33800224807968,-75.30870539647047,1.0021672
409,Gaia DR3 5225151010662452224,2959398.797867762,0.028517391344343643,0.0,103775228.32062097,171.50875280523795,-74.88381996017705,0.96515477
183,Gaia DR3 5225668433957615104,2993401.2771829483,0.16265463766101249,0.0,18403417.94263178,163.28497387721222,-75.30613221417724,1.1167433999999998
242,Gaia DR3 5225708527481100544,2996059.298286408,1.1445805727258025,0.0,2617604.5353900557,163.3857022229493,-75.00060603527939,1.7542685000000002
283,Gaia DR3 5200996217667827712,3004268.0602174154,0.027610394808961488,0.0,108809311.89156057,163.21738247359502,-77.67663098307231,1.0242195
153,Gaia DR3 5224671829752899456,3078211.6678216523,11892.110801079152,-10000.0,258.8448526347668,172.26440337833432,-76.25831994938103,1.4397722
275,Gaia DR3 5225679841397920128,3108360.7237557624,1.0424870029799311,0.0,2981678.1550950436,163.10868215063098,-75.3056822976289,1.2418719999999999
526,Gaia DR3 5226239419797192576,3129400.3734290083,0.06531949182134587,0.0,47909135.331122495,163.76639221902462,-73.88856417031688,0.92724127
365,Gaia DR3 5200659457871342720,3161760.154971005,490.19638429064497,-10000.0,6449.986691652847,163.14544992513538,-78.69604719389119,1.7473581999999999
244,Gaia DR3 5200309160339834880,3195087.564156115,0.052591332111607894,0.0,60753121.015751936,171.8954006002305,-78.24911535105691,1.0233662000000001
265,Gaia DR3 5200309156043830528,3196182.449791094,0.13861078151899794,0.0,23058685.729674112,171.89745148759812,-78.24824898415434,1.0139558000000002
79,Gaia DR3 5224564421209492736,3213682.1318293842,0.02359524337512031,0.0,136200423.1419799,172.22712485474898,-76.6745442823469,1.0912137
558,Gaia DR3 5225817692666538880,3269426.98875059,0.020569945607204994,0.0,158941936.51175305,163.1214130037721,-74.59125449697912,1.0154576
406,Gaia DR3 5200316650759303808,3296054.848130241,0.14739671034648222,0.0,22361793.830963235,172.09818842349208,-78.12274232352412,1.0198433
198,Gaia DR3 5224538960644831232,3328706.5756388283,10868.139732606605,-10000.0,306.28117208063117,172.44061160224743,-76.84524654966377,1.4665083
199,Gaia DR3 5224517898123751808,3330140.1641224693,324.08358073756756,-10000.0,10275.559645889958,172.62199366741902,-76.71377826501427,1.4811268999999998
137,Gaia DR3 5224681171300700672,3332770.1111358893,0.3418473077681872,0.0,9749294.598499224,172.3703063657021,-76.01556823290888,1.0047369000000002
217,Gaia DR3 5200961205094210560,3366355.706613412,0.08188256169491773,0.0,41111997.92644439,162.75592070360563,-78.00551041253017,1.0166138
485,Gaia DR3 5228865023504377600,3371894.6507588592,280.47185983626,-10000.0,12022.22088421768,163.20518178997304,-73.98018822010384,1.0748309
372,Gaia DR3 5225262473655454720,3394786.274967751,0.027002522417065557,0.0,125721079.77668971,172.01117080971719,-74.43938553806379,1.0449091
214,Gaia DR3 5201492578448046976,3416108.713851277,696.5183774135252,-10000.0,4904.549290625712,162.34669217397706,-76.46274747856913,1.1637181
346,Gaia DR3 5200981786577376640,3427606.3786970046,912.6276246756272,-10000.0,3755.7556729835674,161.8653094743019,-77.81719925673674,1.0212367
551,Gaia DR3 5199103855074165888,3485857.5657969373,2461.71608418234,-10000.0,1416.0274566978612,163.14777785939626,-79.36176005014322,1.0160118
192,Gaia DR3 5201022949543885184,3495893.2971344735,721.7900613266879,-10000.0,4843.365799064673,162.22630787572217,-77.26699740902701,0.9872569999999999
537,Gaia DR3 5200636814803652352,3520529.379900603,0.4012520961254025,0.0,8773859.162097285,162.77622376293942,-78.70755088385955,3.2880627999999996
436,Gaia DR3 5225236944368567552,3561181.175050665,0.02950562191365923,0.0,120695004.68322833,172.41950274632234,-74.7804056637197,0.96896756
279,Gaia DR3 5200446942892586752,3575176.7595674195,447.55275537332597,-10000.0,7988.280077921065,173.07758117468026,-77.5184882155084,0.9994638000000001
413,Gaia DR3 5225245740459460736,3575291.1123027788,16439.80015646619,-10000.0,217.4777721307352,172.54761626376953,-74.61075128789959,1.2448896999999999
412,Gaia DR3 5200820772545077248,3638753.379660729,815.8147851202809,-10000.0,4460.268980200259,161.43243153350653,-78.72809567847658,1.0378325000000002
276,Gaia DR3 5225133006157380608,3646855.5360238138,1.0723690201553178,0.0,3400746.820805787,172.6445422742909,-75.05949139782277,1.409823
556,Gaia DR3 5201483232599085312,3688567.783044394,0.2326661565456887,0.0,15853477.952304032,162.07440097575054,-76.70075688218608,1.5055703
390,Gaia DR3 5200862352124628096,3690750.5885180766,2332.195505547573,-10000.0,1582.521953986671,162.1593976068326,-78.28922178264392,0.99350846
342,Gaia DR3 5224712305520782976,3693355.6996820304,17386.036962927818,-10000.0,212.4322930842353,172.94508084043724,-75.84485226259945,0.94964045
331,Gaia DR3 5228716172817194752,3711070.6605537613,2842.175866622223,-10000.0,1305.7146477582944,162.29051436220863,-74.8311308281471,1.0139943
343,Gaia DR3 5201654241017751808,3716052.5631025364,0.031125744993201757,0.0,119388389.3835848,162.1420182466547,-75.49484535751931,1.0112461
288,Gaia DR3 5201021158540818816,3734560.623500572,2213.5122204272793,-10000.0,1687.165125647999,161.97420313852783,-77.36493656414311,3.3818839
186,Gaia DR3 5225090778041287680,3740306.6642286708,0.054395276246410225,0.0,68761608.03532107,172.9242354848176,-75.65616890780643,1.9396322
477,Gaia DR3 5200267065363306880,3744082.1292694295,18158.80231771506,-10000.0,206.18552169692603,172.8140983937228,-78.54148052773499,3.0418437000000003
194,Gaia DR3 5224487657257153024,3764739.993849115,3970.25749160728,-10000.0,948.235725719904,173.07105040581894,-76.93482418298373,1.1113671999999999
206,Gaia DR3 5200420417174122496,3789825.2246523025,0.04048294867163718,0.0,93615345.44808239,172.9573421279013,-77.7253374340051,1.0074518
414,Gaia DR3 5225100089529909632,3796579.2139904713,0.022756358536015712,0.0,166835972.8109291,172.9632350618988,-75.42001139563298,0.7766365
411,Gaia DR3 5200822082513938176,3836071.690878195,0.025059986508085344,0.0,153075568.8811136,162.31081523154327,-78.8021938953846,1.0028208
492,Gaia DR3 5225246702532859008,3854343.37821707,15254.768966316946,-10000.0,252.6648149655752,172.9694247703479,-74.56448239781159,1.4030476
240,Gaia DR3 5228680026370623232,3887171.0267973845,1983.3557818684621,-10000.0,1959.8959815144174,161.9259110361395,-75.24940077624706,3.2612674
254,Gaia DR3 5200314520459474304,3888244.929629231,0.022499517541702926,0.0,172814591.35389712,173.0074604468791,-78.12925472744074,1.0187701
473,Gaia DR3 5224510167180001664,3901077.2117515136,15366.269233823072,-10000.0,253.87276198211842,173.41599767904285,-76.9542267666337,1.0756689
535,Gaia DR3 5199110963246419072,3926156.020860117,0.0937397155751813,0.0,41883592.208163396,162.41871314923108,-79.33005327341596,0.9313292
554,Gaia DR3 5200625476089958784,3938808.3777741506,624.0561644933374,-10000.0,6311.624821416538,162.09084158398497,-79.01933590219113,0.96535134
177,Gaia DR3 5201012847780670080,3943254.5766178886,384.50078915809894,-10000.0,10255.517512075905,161.77195668291813,-77.51284810888366,0.92669344
355,Gaia DR3 5200863069383922304,3958822.209789984,1188.0453123062625,-10000.0,3332.2148311877277,161.8906139344286,-78.25904119423906,0.9551917
226,Gaia DR3 5224619255055096960,3985255.447663427,8385.726699320841,-10000.0,475.2427059167325,173.5562033053236,-76.41516050117454,2.5812857000000005
379,Gaia DR3 5224498514931995648,3988822.8662266145,1580.8758265819788,-10000.0,2523.1727876128466,173.90189308144124,-76.94698654008843,1.0260892
212,Gaia DR3 5224474845368797056,4006268.75087,0.8762251225050047,0.0,4572191.150393679,173.34903346903997,-77.31028896380293,1.1251556
472,Gaia DR3 5201461341148677760,4026376.478607211,0.06076414173947637,0.0,66262377.174191415,161.5800607215999,-76.79883540089638,1.0206906999999998
224,Gaia DR3 5201645754158024192,4029282.529853401,0.21764988667236085,0.0,18512679.199869648,161.6342283351132,-75.72501278795083,1.0776431999999998
470,Gaia DR3 5200395678162644480,4037507.306810428,602.9888214383761,-10000.0,6695.824471802502,173.40303350304276,-78.14642494718251,1.1596606000000003
295,Gaia DR3 5224626096939825024,4049428.486745984,400.357883218923,-10000.0,10114.521672929523,173.45496907666717,-76.31112978836259,1.0914893
398,Gaia DR3 5200266451183440512,4051698.468809464,16341.918973884662,-10000.0,247.93284529707398,173.32446173194748,-78.5598866768919,1.1710794
408,Gaia DR3 5225231137572768640,4052759.908954874,519.73264689808,-10000.0,7797.778209898797,173.38387746288632,-74.94284247389159,1.0033509
351,Gaia DR3 5200856236092232064,4069732.4363762722,1.3463037742187038,0.0,3022893.134751885,161.78560270857133,-78.37100534427702,1.3269773
438,Gaia DR3 5200986356422592256,4137310.479104987,0.05335400698766326,0.0,77544512.82471874,161.5166727109654,-77.7019064518595,1.0756035
403,Gaia DR3 5225268349169904768,4137911.014482694,0.03015739130906872,0.0,137210509.09461027,173.2051935695201,-74.45864015890635,0.95398664
235,Gaia DR3 5224652107261897344,4138691.454829424,400.8421967814998,-10000.0,10324.989454853818,173.58474365269183,-76.15282518128394,1.074417
330,Gaia DR3 5224518894556705792,4142949.9325158144,0.7981668989118424,0.0,5190580.990221449,173.59192414931206,-76.78245132786266,1.0364746
460,Gaia DR3 5225240586499401984,4169545.042154948,11702.024438143926,-10000.0,356.3097192451502,173.49134307163453,-74.70284331314394,1.2104793
248,Gaia DR3 5200978969078817664,4222599.051115934,0.055659366940403264,0.0,75865021.1677262,161.4119378441629,-77.82032139427693,1.0612271
277,Gaia DR3 5200878290748337664,4256079.700771717,0.1335492702358653,0.0,31868985.081348103,161.42727237989598,-78.11001219657659,1.0547938000000001
306,Gaia DR3 5225182999577906560,4281928.634253981,19401.341580629753,-10000.0,220.70270844203097,173.79799748521708,-75.03267515384475,0.96485627
352,Gaia DR3 5200830053973268864,4352371.384062993,0.023028774913982163,0.0,188997087.35354418,161.40369414004473,-78.54231136294153,0.8233913
455,Gaia DR3 5224624344593146880,4371371.884681984,0.023554601146073318,0.0,185584627.71553725,173.92861685710048,-76.39839435292498,0.8454603
496,Gaia DR3 5199867259744057984,4377488.616345699,0.14804041413776028,0.0,29569551.27315565,173.40866152353559,-79.14495094090181,0.9351613000000001
443,Gaia DR3 5228733047745533696,4383834.588804105,1.2076117295760453,0.0,3630168.937116181,161.3243886530588,-74.72224650819328,1.125861
536,Gaia DR3 5228852035521199360,4389535.303878925,0.7719898063734223,0.0,5686001.638414958,161.56244291677498,-74.04242541902217,1.0446004
368,Gaia DR3 5200404302457027968,4397429.583698005,0.044469614474307785,0.0,98886163.860013,173.81912404889854,-77.96999618968191,3.2092109
257,Gaia DR3 5204652677946603264,4403684.078857218,0.038088311364130115,0.0,115617729.45923805,161.0965607851181,-75.5962127479303,1.3363983999999998
451,Gaia DR3 5228712049648899200,4415682.914433356,1370.1401702913313,-10000.0,3222.796477454168,160.6533820675624,-74.72126235616814,0.98675114
296,Gaia DR3 5204665764708303616,4425277.15804625,0.07140020476873075,0.0,61978493.932615034,161.1413867173935,-75.18347811057123,0.9805587
325,Gaia DR3 5225182960919672320,4445696.439842363,0.1503309181660176,0.0,29572735.23023899,173.8474585325972,-75.0049927473323,1.0331477
524,Gaia DR3 5204674839975271296,4463426.385827091,8409.825539171265,-10000.0,530.7394743252822,160.8327343610704,-75.30192026420511,1.1202862
201,Gaia DR3 5204519254784994688,4473588.624623636,0.09784365614472279,0.0,45721805.591633335,160.937732312696,-76.07557466085234,0.95649385
370,Gaia DR3 5224494219964348288,4477441.275804306,866.6416244195087,-10000.0,5166.427678572873,174.2790057429804,-77.04267306141959,0.9774431999999998
321,Gaia DR3 5224472508909642752,4525066.562344255,0.023413969489383426,0.0,193263537.15443474,174.13182827990138,-77.16552663512773,1.059191
541,Gaia DR3 5228843376867675264,4550551.138652115,0.8259117874950456,0.0,5509730.224887258,161.23166679626055,-74.23077660139937,1.0339103
232,Gaia DR3 5225028449473009920,4576082.952470581,12052.434918653686,-10000.0,379.6811999696532,174.3612905990429,-75.75496761401514,1.0227541999999998
553,Gaia DR3 5226741179355224704,4635650.43498718,505.7394456735536,-10000.0,9166.084383260497,173.8975072755919,-74.02905757547694,0.9450370000000001
310,Gaia DR3 5224598742290038272,4656362.640158212,2488.8784120031737,-10000.0,1870.8678646983556,174.81118740686625,-76.69987702148835,0.9323621
269,Gaia DR3 5201024667530823296,4663263.782742681,0.20539144035595697,0.0,22704275.1862538,160.75893172658462,-77.85944492618192,13.367022
285,Gaia DR3 5201038514502008576,4684719.5980014615,511.4525617507611,-10000.0,9159.63658870947,160.56412331383115,-77.51390982801679,1.157217
207,Gaia DR3 5204523446674312832,4756434.470183996,0.267099538972898,0.0,17807722.501035918,160.5248866894285,-76.01758046449028,1.1362555
252,Gaia DR3 5225034015750680960,4774280.679749367,7300.04779236602,-10000.0,654.0067703038933,174.61038913929175,-75.72205398745237,1.0517964
326,Gaia DR3 5224609947864066688,4798569.343807096,12563.443650591083,-10000.0,381.94697865193456,174.7184742422975,-76.46876733510817,3.0109208
378,Gaia DR3 5200106781478636288,4804315.262974539,13098.302767571033,-10000.0,366.78914422936776,174.50169829788913,-78.43901213135156,1.0842678999999997
507,Gaia DR3 5199684706453634176,4826108.507952947,0.029928967754831306,0.0,161252086.85735208,174.1195542010939,-79.15098081899711,0.98836553
397,Gaia DR3 5225202408531818752,4841252.467738227,299.877333085382,-10000.0,16144.109386086244,174.67900804593694,-74.71539103490447,1.0277559
419,Gaia DR3 5201081017499568256,4850390.43720145,1.233820085508914,0.0,3931197.5012959917,160.38631031370568,-77.14922046127305,1.5179989999999999
490,Gaia DR3 5200873961422409856,4881304.406940839,2958.123300072414,-10000.0,1650.1355460136992,160.48672464822022,-78.18534831171873,1.0455428
298,Gaia DR3 5201031127161283456,4891855.045462215,0.024221976243911817,0.0,201959369.3017423,160.39009260128555,-77.70038217178251,1.0430255
481,Gaia DR3 5224635511505974144,4893127.72375864,23055.633468842774,-10000.0,212.2313286412702,174.89130638714366,-76.30160588295611,1.0635947000000001
247,Gaia DR3 5224643444309500160,4894768.962895478,1036.9220598709323,-10000.0,4720.479149131748,174.89889438602347,-76.14834359374309,0.996922
305,Gaia DR3 5224643448607943552,4895432.277752461,360.91061596944996,-10000.0,13564.112722488731,174.90330647479013,-76.14643820679443,1.026685
423,Gaia DR3 5225175401780859392,4925741.528284165,0.5593297105468451,0.0,8806507.924401816,174.56300038009698,-74.9606621801234,1.052028
327,Gaia DR3 5201472645501149184,4930314.050702081,0.1104108677586548,0.0,44654246.006644644,160.24689383697765,-76.68267322713244,0.9369414
555,Gaia DR3 5204728578608358144,4981662.277615528,468.94353224161586,-10000.0,10623.160221023805,159.7011352874079,-75.09147434276245,0.9825002
433,Gaia DR3 5204680131377756416,5034190.9302913165,597.7345019320577,-10000.0,8422.118706581763,160.18577020176468,-75.18372179174344,0.9742695
259,Gaia DR3 5224269030537992320,5138234.207555851,0.5594977050634514,0.0,9183655.555786658,174.9933625942631,-77.58057127106817,48.721920000000004
278,Gaia DR3 5200246178939953920,5157961.04781827,0.03725357426777669,0.0,138455467.67521214,174.9953008278303,-77.7686042531878,3.7326517
529,Gaia DR3 5201051949162807552,5238059.730006558,0.028971034392946893,0.0,180803338.22260013,159.84385352527562,-77.46284473818173,1.0352458
245,Gaia DR3 5201085140670224128,5291054.918690294,0.03716926306210065,0.0,142350277.69719967,159.73114149968154,-77.07650782486417,1.0619534
517,Gaia DR3 5225065042597622016,5327815.462668258,0.03289641321223932,0.0,161957336.45168373,175.249522272722,-75.40557479474508,0.975669
312,Gaia DR3 5204098008687804416,5363499.10650972,1.5911336449732336,0.0,3370866.5035487614,159.61164453771602,-76.79145298986285,1.1487921
510,Gaia DR3 5224311980211822336,5398051.424348865,0.039612385960825655,0.0,136271807.24956137,175.42694879717308,-77.06752801184759,1.0004387
314,Gaia DR3 5204639346365659904,5449985.213624671,0.9861546140498036,0.0,5526501.763494696,159.5486690032056,-75.54817993861586,0.9125796
527,Gaia DR3 5224407397205825408,5488525.7911957335,765.6170154020269,-10000.0,7168.761509713441,175.9923484653089,-76.80406603991703,1.7652416000000002
480,Gaia DR3 5225195987562660608,5503894.7109057745,13716.856324008899,-10000.0,401.2504455027493,175.49045503193662,-74.94107622254012,1.5008403000000001
332,Gaia DR3 5224395057761000320,5508976.921120999,2701.448730887222,-10000.0,2039.267618938567,176.47831311327863,-76.86158550166664,1.0442283
425,Gaia DR3 5224455157242400512,5513872.983280293,15620.8185041021,-10000.0,352.9823345577137,175.64486201643086,-76.21512457548708,2.8906457000000003
426,Gaia DR3 5204587428802835840,5518992.576896459,316.74422818855464,-10000.0,17424.12989957013,158.97336376792703,-75.79304947747846,0.9284153
388,Gaia DR3 5204726993763294976,5525027.474561624,3200.998682662386,-10000.0,1726.0324112243184,159.33227043799474,-75.03423322910422,1.0507226
380,Gaia DR3 5200898979606533248,5546643.223170075,1.507646878486144,0.0,3679006.8697913936,159.5136542835217,-78.25999243920774,1.1070837
246,Gaia DR3 5204099138262723968,5598635.009457128,0.0641133336468035,0.0,87324035.28257744,159.2665380977588,-76.82613090434475,1.014824
308,Gaia DR3 5204478336631874560,5681326.990248178,0.8509305459371509,0.0,6676604.826767844,159.14129608407862,-76.59801623146436,0.948283
391,Gaia DR3 5224838195307995264,5694605.178890981,6257.498717343126,-10000.0,910.0449614329054,176.4435144726323,-75.8959084833118,1.0392542
290,Gaia DR3 5204500258146295296,5697026.427627643,315.82845328170174,-10000.0,18038.35711580491,159.0061915774781,-76.33276126619263,1.1152852
340,Gaia DR3 5224866095413045888,5719577.35699642,0.04535731232313641,0.0,126100446.96318808,175.8763300043892,-75.7790514276297,0.9210758
260,Gaia DR3 5204092304972684928,5722002.508780651,1067.106887980215,-10000.0,5362.164346639229,158.99433166417091,-76.94287751799558,1.1030859
393,Gaia DR3 5204500253851934464,5725416.38866763,395.02369237381754,-10000.0,14493.855683090453,159.00878551251697,-76.33251625072094,2.9106953
400,Gaia DR3 5200185843239074560,5747403.94683366,479.3317411467586,-10000.0,11990.451400283877,175.76600786990528,-78.42718524229811,1.0574694
335,Gaia DR3 5224442478497943680,5749756.796799245,924.3701566139971,-10000.0,6220.188693521675,176.12729919808567,-76.45245479093383,8.036069
369,Gaia DR3 5204587355787707008,5760375.060861753,0.44618378278925586,0.0,12910319.207147265,159.05981160375813,-75.8152273011391,1.0715412
484,Gaia DR3 5224968800967811584,5764799.049590077,14352.323801702403,-10000.0,401.66311248540006,176.04927992936422,-75.40837199429677,1.0673846000000002
392,Gaia DR3 5204587050845672576,5880027.89050929,303.54563993662015,-10000.0,19371.149233891254,158.78132794619066,-75.82785326195575,0.96988297
377,Gaia DR3 5204503247443529344,5880319.477811118,0.08583677534749362,0.0,68505829.27895159,158.8528498496033,-76.30895354090286,7.1462493
280,Gaia DR3 5204497509367199360,5894760.165669501,488.3814076655011,-10000.0,12069.992987339314,158.7174208148251,-76.33393141589981,0.94101787
459,Gaia DR3 5224871631630166912,5905474.843971994,0.023508485510507316,0.0,251206094.97929978,176.13653651055677,-75.63576599547888,1.0557455
543,Gaia DR3 5224871631630166400,5909278.654200529,0.03397313038464283,0.0,173939774.97203943,176.1423324693396,-75.63728306711053,1.0429523
338,Gaia DR3 5224872421904177152,5912395.926995099,0.02452401291762918,0.0,241085989.75435013,176.14034860857814,-75.57877834271667,1.0796005
530,Gaia DR3 5200891660983952768,5953412.382976176,0.023660938262307564,0.0,251613537.76321304,158.9235253578684,-78.36167919864164,1.0729996000000002
401,Gaia DR3 5200910009084033152,5959139.5136545515,654.4089612179337,-10000.0,9106.13984038953,158.84769406695537,-78.25508506351309,0.90979326
531,Gaia DR3 5204740157835901568,6002041.143621804,1.049244096765937,0.0,5720347.783820532,158.8233398512986,-74.9412939033365,2.3827145
381,Gaia DR3 5200231640473723008,6005833.818107911,0.08592384967687426,0.0,69897168.72199611,176.24624159074241,-77.83869688308927,0.9843835
375,Gaia DR3 5204605227145234176,6006922.866780185,16630.519791272414,-10000.0,361.198744367123,158.07353583539356,-75.615164984722,1.0757266
349,Gaia DR3 5224392446418445952,6011837.721928464,0.03768573407111225,0.0,159525557.08704636,176.33422406929853,-77.01490375220118,4.027897
463,Gaia DR3 5224873487053332864,6014542.156219009,15254.331656318827,-10000.0,394.28421327968147,176.43006867534683,-75.54642675750763,1.1838623
509,Gaia DR3 5204932709814390016,6042927.6387105575,396.03838645932353,-10000.0,15258.439195088522,158.24801141252397,-74.78585774394341,1.5186878000000001
430,Gaia DR3 5224969518226929536,6046844.753827214,3708.1204512323484,-10000.0,1630.7034340854864,176.5338992508023,-75.40454594754443,0.99216115
297,Gaia DR3 5224401727848497792,6103618.572299638,0.023683123853005045,0.0,257720164.37456486,176.47777987280884,-76.77411828686539,0.8738546999999999
302,Gaia DR3 5204079110830210432,6127948.3653414855,1162.1273758621658,-10000.0,5273.043637574795,158.18485285831704,-77.02661476142669,0.9075196
497,Gaia DR3 5225012094239565312,6150191.530438819,10846.765748550564,-10000.0,567.0069468643829,176.51476572830467,-74.88437480064431,1.0744194999999999
458,Gaia DR3 5225004706899147776,6152546.684574222,10149.046411056575,-10000.0,606.2191890138087,176.6171013654699,-75.03586761388772,2.1365252
450,Gaia DR3 5199388044472796160,6158095.533472488,0.04399498791555948,0.0,139972661.09702885,158.64547127937692,-78.5020934581557,1.0271122
471,Gaia DR3 5200195773201024256,6212134.519294735,0.5087303880474942,0.0,12211054.54922182,176.49033352166717,-78.22712069325055,1.0724803
374,Gaia DR3 5224861083190543488,6220983.169888128,0.024041159095646743,0.0,258763861.80625513,176.59706558646138,-75.57703994308933,1.1282132
382,Gaia DR3 5203947302580358784,6260587.672549289,0.37570664444134094,0.0,16663500.00772146,158.3655165079897,-77.76718338004633,1.0493374
362,Gaia DR3 5224249750427229696,6290019.825522478,0.04538438589109994,0.0,138594357.99385744,176.687231436834,-77.69291927796104,1.0863652
482,Gaia DR3 5200086337435960064,6459420.13904508,0.027110285128580252,0.0,238264559.3142589,176.7831440186649,-78.61643740848126,0.9856116
528,Gaia DR3 5224820504340416384,6486953.118722697,539.5728226712846,-10000.0,12022.386684724928,177.4846993757364,-76.09708043790509,1.010133
320,Gaia DR3 5204078247541289600,6507369.682245232,1.0357620980783944,0.0,6282687.592370951,157.9379463149191,-77.06146818521802,0.8587628
476,Gaia DR3 5224965502435979776,6509122.641294351,0.06436080845126353,0.0,101134880.02909888,176.98696123455062,-75.27690141337526,1.1560563
435,Gaia DR3 5224398738551308672,6629050.042513963,0.10205147567898974,0.0,64957904.80645392,177.2507788409202,-76.78409303598298,10.071464
454,Gaia DR3 5224962547498484608,6720054.938382783,0.0549743388848799,0.0,122239849.98628263,177.3039724129824,-75.306090303274,0.9854540999999999
469,Gaia DR3 5204571382805235840,6751796.480263181,0.03383317482993043,0.0,199561422.01264015,157.58648509565376,-75.95076997401732,1.7451161
431,Gaia DR3 5224341632664638592,6768336.086863043,18472.337868111772,-10000.0,366.4038702186697,177.69509968482842,-77.11008363742174,0.8671313
523,Gaia DR3 5224396024131883264,6771889.062125083,0.028804867456321156,0.0,235095303.6806635,177.4566635674005,-76.93827247441386,1.9086827000000002
545,Gaia DR3 5199396252152773376,6851619.001357603,7506.267602513486,-10000.0,912.7864025342404,157.01716659095698,-78.54926524388787,1.0254364
495,Gaia DR3 5224799270022085504,6918658.800639663,375.8469526980977,-10000.0,18408.181178462648,177.72716723843422,-75.99458944636173,1.0476128
464,Gaia DR3 5224902658471602432,6964664.347136841,312.6799839618634,-10000.0,22274.0971740177,177.8019225205028,-75.71520163925649,0.8317051
420,Gaia DR3 5224902624115743360,6964727.790600359,390.0311355770263,-10000.0,17856.850787813353,177.79782403521025,-75.71473610020983,2.2595987
418,Gaia DR3 5224902619813971072,7016219.3904999895,0.16582421264181987,0.0,42311187.72537166,177.786441675145,-75.72098805800891,1.0512947
489,Gaia DR3 5224902624111854464,7016680.90321353,0.16689250580281492,0.0,42043115.5339222,177.78710532140565,-75.72077643511525,1.3537912
384,Gaia DR3 5224375751887684224,7020422.419391102,9146.85847671008,-10000.0,767.5227989223455,178.0009076160977,-76.78415249565901,1.4713079
456,Gaia DR3 5224338952606305536,7091635.616572334,0.022987291616125078,0.0,308502442.784417,177.9156776385136,-77.19120820253876,0.9062540000000001
385,Gaia DR3 5224244355947299584,7131217.617096631,0.02310489625101979,0.0,308645299.2309748,177.96702205155526,-77.30148959173745,1.1061748
493,Gaia DR3 5204791624431887488,7163549.048886964,0.185148830120118,0.0,38690760.531619385,157.01136367049466,-75.54930164714216,1.0811403999999998
502,Gaia DR3 5200174740745410560,7197012.8556600865,12402.699089324256,-10000.0,580.2779543248763,178.0917172457763,-78.09516203525635,3.0758777000000004
394,Gaia DR3 5224347095864381312,7201180.507941521,0.06411400734012353,0.0,112318365.46636996,178.08251783825355,-77.08862024794531,1.0029917
453,Gaia DR3 5224336272546731264,7239207.511073522,395.60376062739346,-10000.0,18299.137246806662,178.67874691047044,-77.2332036344793,2.0242223999999998
505,Gaia DR3 5203977195552972160,7239321.303676604,6795.886025392732,-10000.0,1065.2505466729403,156.845394665512,-77.31853018439558,1.0211192
389,Gaia DR3 5224240748175563392,7263394.326457578,0.022669914733959632,0.0,320397955.2502234,178.15760980568382,-77.36301864167281,0.88881147
457,Gaia DR3 5224898569667426816,7345092.856793337,9963.077164420469,-10000.0,737.2313528819874,178.4630503523223,-75.77632462253894,2.881027
547,Gaia DR3 5204803414116194944,7445508.631259197,1.083492941788683,0.0,6871764.774921182,156.6146331825993,-75.3561513651346,1.1770196000000002
511,Gaia DR3 5203943218066112128,7501699.746120106,16973.719267212415,-10000.0,441.95969239404695,156.46569548764333,-77.64661260942816,1.0514624
550,Gaia DR3 5224935197143565312,7649412.009863213,0.3057555326287387,0.0,25018065.72099368,178.68379837070927,-75.32718041774272,1.0126818000000002
468,Gaia DR3 5224792020116917760,7670028.091861695,0.04382509560367384,0.0,175014520.47531232,178.77669806940213,-76.16618576908178,1.0046674
500,Gaia DR3 5202425685861370240,7692776.499427938,1.4098497014696247,0.0,5456451.486572648,156.28611079604866,-78.11475281772141,1.1585305000000001
518,Gaia DR3 5204807296768338560,7697676.972467229,698.5073023973018,-10000.0,11020.181100539005,156.20383229090436,-75.43282881892586,0.9694898000000001
516,Gaia DR3 5224884031199406592,7705546.39015208,921.9855070348801,-10000.0,8357.5569587132,179.16558673579036,-75.93181689669312,0.9842099
538,Gaia DR3 5224356338634870400,7749548.582239174,565.1262894087027,-10000.0,13712.950056433587,179.1635558322871,-77.01546003099433,1.2492809
540,Gaia DR3 5204754966884783872,7814548.591895245,0.8880778679229643,0.0,8799395.722102504,156.01698879430896,-76.01158655958784,1.093587
525,Gaia DR3 5204768637763954048,7821641.612592285,0.16480985575618234,0.0,47458579.322850235,156.0265405203854,-75.69643573554225,1.0258300999999999
521,Gaia DR3 5224183955826923008,7823976.188314886,0.023008237777524507,0.0,340051083.6148304,178.92688413824322,-77.97087046508446,0.9297856
446,Gaia DR3 5204181846449211264,7837108.311267238,1.5774974437233917,0.0,4968064.032337948,155.9727587743261,-76.31292610982719,1.432228
504,Gaia DR3 5224183165552547456,7967121.545150313,0.04692620938119062,0.0,169779780.85619175,179.1367919772411,-77.98931068266116,0.96623486
506,Gaia DR3 5224883039061890432,7979431.5113940425,20419.91606703647,-10000.0,390.76710625050544,179.43662666025338,-75.86368449786256,1.3894931000000001
557,Gaia DR3 5204774861175151104,8213402.414799767,659.3874744211207,-10000.0,12456.109242915707,155.4217959547197,-75.70351539654627,1.0207813000000001
503,Gaia DR3 5204383331956219392,8218710.976189128,0.03333543366617402,0.0,246545794.43881002,155.4218379588076,-76.00800685240948,1.0349466999999999
519,Gaia DR3 5837036172187838976,8487018.90793744,15275.340140172028,-10000.0,555.602613759006,180.23988978048027,-76.87719144143395,1.4850371999999998
546,Gaia DR3 5204337049388695680,8689464.759148302,419.2847166856575,-10000.0,20724.496775929212,154.54840157657782,-76.5932585994764,0.98792505
542,Gaia DR3 5836948245616416000,8760974.84158152,0.07255999872541848,0.0,120741110.7425015,180.36038588133246,-77.44771849803527,1.0831239
0,Gaia DR3 5201350015597394944,,,0.0,nan,167.4999033759647,-76.58277134647956,2.7977881


==> anc/WaOph6.csv <==
,designation,d / au,d_error / au,t / yr,z,ra / deg,dec / deg,RUWE
4,Gaia DR3 4326490023786699904,18587.406860129347,34.42061665961503,-6204.412266709296,540.007956392529,252.05604170638526,-14.523704497503116,1.0419911
60,Gaia DR3 4326534485289519104,27264.494302676834,281.18944866396424,-10000.0,96.96129933829522,252.25333774835056,-14.286419427502905,4.646283599999999
3,Gaia DR3 4326547473268468992,58891.59373143708,279.66097586300845,-10000.0,210.58209337110034,252.3256904987746,-14.082876176879957,0.9734375
174,Gaia DR3 4326516205908671104,60886.62500024495,15.827947883800867,-3468.3660288683477,3846.7794718075515,252.05692357402543,-14.221442538061993,1.048859
1,Gaia DR3 4326540051567100288,61461.3856528384,0.012110873927360166,0.0,5074892.697379047,252.09116475313863,-14.178608015871644,8.367621
66,Gaia DR3 4326516579568189568,64153.747361506306,0.006858221757150298,0.0,9354283.024549387,252.07498290781623,-14.187834161738063,3.4497302000000003
9,Gaia DR3 4326516648289149568,65207.81645105527,0.00577270232941144,0.0,11295891.028163161,252.0734331303546,-14.185933003297324,0.98013335
6,Gaia DR3 4326521359869384576,66412.9815670471,49.26234984298541,-10000.0,1348.1488759412846,252.3137307546654,-14.369172734963868,1.4765885
160,Gaia DR3 4326521669105742848,88982.08040284996,2932.0632547837354,-9948.427698874104,30.347940228667795,252.39011070664412,-14.341405990173392,1.0251715000000001
2,Gaia DR3 4326547816868131712,89426.62289534087,3325.652255351123,-10000.0,26.889950009490452,252.3044529365389,-14.054868445486186,1.3029618
128,Gaia DR3 4326705699867363072,110801.41560370616,65.55015305269836,-10000.0,1690.330387400141,251.98419054112645,-14.111156291446068,0.99498576
139,Gaia DR3 4326445012532183168,146857.97772303363,27.011736751127593,-6123.740003363863,5436.821003999423,252.44062217305333,-14.552783195914607,1.1006571000000003
24,Gaia DR3 4326484526230029440,159990.39427852927,0.01533690919023241,0.0,10431723.386640515,252.17664576966428,-14.639188113741627,0.94173175
72,Gaia DR3 4326743323782518144,173750.3760682608,1900.5369289116104,-10000.0,91.42173110404293,252.2674105873984,-13.841222552407176,1.6793945
325,Gaia DR3 4326472156724115584,180213.8470956359,238.698312331015,-10000.0,754.9858452527484,252.60188502221317,-14.393301681817885,1.0385474000000001
49,Gaia DR3 4326532629861436416,190151.3158291058,925.9216511611471,-10000.0,205.36436921055636,252.6440199949804,-14.115680208803198,0.8621361999999999
8,Gaia DR3 4326532629863569024,191251.63835487294,305.2203554214577,-10000.0,626.6018466913413,252.6439136787796,-14.115506726862176,1.0093862
438,Gaia DR3 4326722055102861824,194242.2096455156,0.011347657794105794,0.0,17117383.443340085,251.8363423255991,-14.014475678036538,2.9833937
107,Gaia DR3 4326742838447856512,202283.81117539134,0.021066795254060244,0.0,9602021.03527848,252.16960395587108,-13.818593794452276,2.1678227999999997
61,Gaia DR3 4326416768823202432,215646.2156908957,615.6506682966775,-10000.0,350.2736645889214,252.3144386788363,-14.951845320218373,1.0385598
5,Gaia DR3 4326466384287229568,224795.86162401608,3675.811889960983,-10000.0,61.155431331498896,252.6561372182238,-14.524771206365726,1.0761961000000002
377,Gaia DR3 4332749195592065408,247547.73089612424,0.006828348028168683,0.0,36252945.78936611,252.3218314807161,-13.73119963317681,0.9768892
101,Gaia DR3 4332554998647444864,267006.1774089749,1139.1791491103372,-10000.0,234.38471255157563,252.65829208978943,-13.823769632383714,1.7195058999999997
57,Gaia DR3 4332764249452272000,273676.22463617625,1605.1230456071714,-10000.0,170.50171037364458,252.35656447939132,-13.607581269637315,1.0690913
34,Gaia DR3 4332485179658947200,283700.6832690984,0.009928793445932388,0.0,28573530.592010092,252.82949358001537,-14.207167533210304,0.98764366
80,Gaia DR3 4326407113741611648,306448.07126065163,0.0029648900733306068,0.0,103358999.38320595,251.60965092641825,-14.658495958162325,1.1164874
262,Gaia DR3 4326715488093688448,315680.30880086304,3384.0756273476336,-10000.0,93.28405850323344,251.45964717557868,-14.16625260340656,1.1956786
151,Gaia DR3 4326460130815418240,323168.0312541721,0.01904314302081098,0.0,16970309.517762028,252.89049612917168,-14.491690834309932,1.0443499
91,Gaia DR3 4326320321042080128,328246.2943337487,30.200771045802725,-10000.0,10868.805098913794,252.12352904090233,-15.069850171441518,0.9948678
339,Gaia DR3 4332480742955428352,332058.1853569743,5.115834886848502,-1059.7963100354375,64907.91683105541,252.9428432253099,-14.286829034233422,1.0566200000000001
7,Gaia DR3 4326766276087683584,347193.98223929474,2462.6131057700068,-10000.0,140.98600442993038,251.41296123405968,-14.040568014301613,1.2233706
45,Gaia DR3 4326615265032538496,350708.5354735019,0.06279426005271105,0.0,5585041.294843008,251.40022675977917,-14.36761859665125,1.0911132
21,Gaia DR3 4332483770909745024,362906.11593047646,2.3932593306821253,-410.9554587559667,151636.77052375313,253.00761347496663,-14.182323206760874,0.9786688
32,Gaia DR3 4326318225097514880,363155.5779557051,0.12090566617328129,0.0,3003627.4514647867,252.32986643312412,-15.088076764327154,1.0823128
26,Gaia DR3 4134295421315421824,367963.5056745082,102.24465119106117,-5848.724498413562,3598.8533521123477,252.94158847853848,-14.666808261406018,0.927738
81,Gaia DR3 4134257797404247296,373073.585451228,158.48396040181134,-10000.0,2354.0147817189713,252.501597729855,-15.080291850085834,1.000732
385,Gaia DR3 4134257797406054272,373705.3639194651,142.16475813790208,-10000.0,2628.6779425106533,252.5019199265154,-15.079309892553756,1.1309363000000001
50,Gaia DR3 4134258656397707264,380385.4949570077,0.14869760485742797,0.0,2558114.4721310292,252.57166192371224,-15.050080804235066,1.3497746000000002
105,Gaia DR3 4134301472924468224,380644.9164706182,0.031193479247581875,0.0,12202707.926533263,252.97999165799874,-14.62421470310154,0.9994728999999999
147,Gaia DR3 4134257767337630080,381861.4096963431,0.21360099227720636,0.0,1787732.3772015644,252.52402593266186,-15.075439470777173,1.3441334999999999
94,Gaia DR3 4326613787568519552,385331.4735685829,0.006415684753404114,0.0,60060849.0565452,251.33160208210018,-14.43834478796149,4.1957574
17,Gaia DR3 4332464250286292864,389326.18888915307,0.13091802835509542,0.0,2973816.4695939696,253.06454020765383,-14.39666346192234,1.1832075
330,Gaia DR3 4326325200124992128,396777.98539621587,0.0025985304571746475,0.0,152693221.00908837,251.877212937643,-15.120083155245108,1.9807628000000002
15,Gaia DR3 4326819705480808448,410565.90950781666,0.06037820812109497,0.0,6799902.187961304,251.6300108493116,-13.533316186308156,8.972803
22,Gaia DR3 4326790499701610752,429043.53850115754,107.98406675103978,-10000.0,3973.2115247180786,251.3385523706632,-13.799563373117387,1.0867076
51,Gaia DR3 4332835752069632000,434711.09523201076,67.5270290751025,-10000.0,6437.5865662404885,251.96254044832375,-13.248663379060774,0.99260885
182,Gaia DR3 4327601423885993984,445080.46576920705,702.936553322569,-10000.0,633.1730277298086,251.48754199563854,-13.118095746248455,0.9816461999999999
54,Gaia DR3 4326299773914433280,448205.8996713314,0.003031056590541637,0.0,147871175.04501587,251.8633760710263,-15.238883776395971,0.90303963
63,Gaia DR3 4326299773918551552,448473.6592466031,0.0019738482357336213,0.0,227207771.66534215,251.86336932610425,-15.239522539044025,1.0983927
125,Gaia DR3 4332591140796069120,453872.99981050193,0.017555190607667925,0.0,25854062.764334492,252.92146142102047,-13.552939337616648,0.9944735
110,Gaia DR3 4326300632913863808,457788.1010435831,0.01912130390159717,0.0,23941259.623269983,251.8064792667201,-15.24106559278752,10.582816000000001
243,Gaia DR3 4332803007237277824,458414.49408474605,2125.7035129207247,-10000.0,215.65307264082318,252.46664594144417,-13.229565839706893,1.0270039
11,Gaia DR3 4332476585426955136,460906.8617012028,2030.0378554392748,-10000.0,227.0434812169886,253.2663966276863,-14.199671212019537,1.1374209
10,Gaia DR3 4326301934283282944,481236.4864285529,33.8646004440558,-10000.0,14210.605768804324,251.684565799062,-15.243964588580171,1.1927503000000002
298,Gaia DR3 4326302144742510976,481538.1616478172,0.11409741696432675,0.0,4220412.472601137,251.671508645412,-15.237371488613418,1.1322611999999999
434,Gaia DR3 4333591219636667904,487112.02571510157,125.4845858256917,-10000.0,3881.84749951472,251.79033139490247,-13.143885062211302,1.0065245999999999
12,Gaia DR3 4134155474101739776,490945.53602278675,0.0020243526781731557,0.0,242519765.116142,252.4705834563873,-15.35381465873992,1.1052841999999998
14,Gaia DR3 4326355196176735232,492486.3137184005,0.09249268852199305,0.0,5324597.23669181,251.43496334557273,-15.09913367559653,1.6605666000000001
113,Gaia DR3 4326586746451946624,507133.67030906165,3380.6591004996603,-10000.0,150.01029539893787,251.04406116181218,-14.506896380174641,1.2182207
210,Gaia DR3 4332806374491959936,512510.49509329296,2103.273357897553,-10000.0,243.67279372834452,252.75552671150749,-13.190163548272755,1.0101203
31,Gaia DR3 4326280253288726656,527279.6877824946,0.002387911223891972,0.0,220812098.2500765,251.93853047673213,-15.445338509049108,1.1557152
517,Gaia DR3 4332518847904579456,534799.1451483138,131.103072221144,-10000.0,4079.2266427305176,253.43194469200162,-13.842899186594147,0.9735925
217,Gaia DR3 4326677829821304320,541840.6683606576,0.16087065311888185,0.0,3368175.9715380943,250.96509837380043,-14.185473134267024,1.371376
27,Gaia DR3 4327550842053864448,542666.582266654,573.0175213570103,-10000.0,947.0331395478454,251.13326202165382,-13.572754308528767,1.0267553
13,Gaia DR3 4326685427619009536,544256.0860925072,0.13141801416908472,0.0,4141411.582983272,250.9735300076833,-14.070822603878069,1.9998394
433,Gaia DR3 4327587302033645824,551288.0515307956,2556.2772024957735,-10000.0,215.66051247984993,251.47632785532818,-13.1936360171657,1.0373515
234,Gaia DR3 4332868153303388032,553100.935515943,0.001608718502241563,0.0,343814616.87999535,252.315253070773,-13.029069621922805,1.0233974000000001
100,Gaia DR3 4326348564747476352,555939.364444571,0.00353214831503341,0.0,157394116.79809725,251.31585265328567,-15.184578272640929,0.9743803
20,Gaia DR3 4332872826228069248,558218.0198343563,85.03266602538083,-10000.0,6564.747948367719,252.19755222775987,-12.93757498214632,0.9357063
16,Gaia DR3 4333598503902994048,558531.3119094311,647.8351466984468,-10000.0,862.1503707476608,251.94367804337293,-13.00693417568906,1.0600761
144,Gaia DR3 4325900273241796224,558623.0475317023,66.04679712604977,-10000.0,8457.988454240633,251.49938638873004,-15.635601506244534,1.0286766999999999
459,Gaia DR3 4327545451873399168,563951.1333631983,277.289295133074,-10000.0,2033.8005947635024,251.0470879408814,-13.587631940692651,0.9945594999999999
92,Gaia DR3 4327580739321085824,568176.079124143,0.022399619092051237,0.0,25365434.866960164,251.34707984681322,-13.302810098752936,0.9979629000000001
19,Gaia DR3 4332812589308057088,569053.8624730607,300.85411312619885,-10000.0,1891.46113563141,252.76929922836456,-13.069806339340715,1.0707502
38,Gaia DR3 4333601115240070144,570142.8201985288,2443.270338910664,-10000.0,233.35232745989455,251.91404055767777,-12.95650361260878,1.2877313999999997
39,Gaia DR3 4326584616147360384,578461.0053901005,462.91532621042273,-10000.0,1249.6043501639333,250.91700688605133,-14.601912052500264,1.0304949
192,Gaia DR3 4327442888053928064,580641.8759806923,0.004953909303000658,0.0,117208822.46047354,250.93071500438825,-13.893641181958273,2.8674185000000003
512,Gaia DR3 4332597604722159488,581159.4395877458,1903.150089526596,-10000.0,305.3671083463038,253.2436995906009,-13.414980693413556,1.1564336000000002
178,Gaia DR3 4140295971667095424,582891.9573221592,1524.0767132486349,-10000.0,382.45578602122987,253.5940946716784,-14.563517547071081,1.1497796
56,Gaia DR3 4326363579949681536,592590.2086258767,0.2505136495304666,0.0,2365500.681246544,251.13187356631082,-15.10438060191933,0.98296213
18,Gaia DR3 4327542428217953280,592682.5444716285,0.14596726957405715,0.0,4060379.7426718897,250.98070039151963,-13.691263322798944,2.8543532000000003
119,Gaia DR3 4140344320115132672,601171.689409627,0.004742787399580894,0.0,126754930.96375157,253.5475302972389,-14.15479155268694,0.9754596999999999
64,Gaia DR3 4326570356858963328,605554.3731134005,44.70182968407577,-10000.0,13546.523204823505,250.85004417883164,-14.871493400399235,0.99410325
194,Gaia DR3 4140233505662533504,606183.1996133287,201.084595523391,-10000.0,3014.568062936551,253.63326783288758,-14.884745517930375,0.95950896
421,Gaia DR3 4333605165394637184,625944.7048680764,2474.9182338887217,-10000.0,252.91530697745887,251.9211901494124,-12.848013796273046,1.4169372
40,Gaia DR3 4333605238410247168,626152.093408652,0.033475355566933714,0.0,18704867.5900295,251.85342084213428,-12.897698664496401,19.119968
367,Gaia DR3 4327557031105045120,627598.5554705918,0.003255862067715733,0.0,192759564.87644026,250.9397216833253,-13.597790450629114,0.97431606
23,Gaia DR3 4140295975963041536,630351.909390943,0.016213919637894758,0.0,38877206.95973481,253.59103858513663,-14.558781252298491,1.0301761999999999
29,Gaia DR3 4333633958855416192,630500.3358306774,260.21637226790733,-10000.0,2422.984881141691,252.22291243930096,-12.723174962455928,1.007767
28,Gaia DR3 4332861831108134784,637228.694421631,0.023725842872403577,0.0,26858000.276264824,252.72869792209443,-12.93624153129946,0.9861789000000001
58,Gaia DR3 4325899517327659264,639774.5597593085,61.065974715597434,-10000.0,10476.776351133843,251.59304280552223,-15.641708919522458,1.0206332
115,Gaia DR3 4134099918699099264,643260.5747612494,106.35510579773661,-10000.0,6048.234073355967,251.9872321691645,-15.80194754580216,0.99578476
167,Gaia DR3 4140338788197142528,644309.0409921021,79.0290757678296,-10000.0,8152.81002254086,253.66621970202254,-14.282764949942514,0.9219433000000001
106,Gaia DR3 4134101460592608640,647656.444570359,161.11792978633335,-10000.0,4019.7664246881086,252.02651548514515,-15.777955158716312,1.0205511
168,Gaia DR3 4134087514837101056,650445.8603179964,0.0036514395674615715,0.0,178134088.84380826,252.92206304263755,-15.556842209873679,1.027673
25,Gaia DR3 4326571181489436032,650651.0278499865,0.18117179898532612,0.0,3591348.2754713134,250.8282175817409,-14.84340855268612,1.1738516
33,Gaia DR3 4333610834749174144,654979.8878056036,0.05103912835267188,0.0,12832897.209368497,251.45693230518242,-12.985464931628965,1.1093926
67,Gaia DR3 4327568644694191360,658201.1107064332,4021.496092626766,-10000.0,163.67070750440755,250.950979807281,-13.418345027813231,0.9554046999999999
65,Gaia DR3 4332905124381936000,659430.312106429,118.87801377722128,-10000.0,5547.1175127657225,253.01144345076682,-12.985459696696491,0.9335027
36,Gaia DR3 4326175872699655040,672135.8541525553,0.10529484664469543,0.0,6383368.945116521,250.94246102444993,-15.151550088710758,1.4311721000000002
171,Gaia DR3 4327597987913639552,678134.804435958,0.006270882239049468,0.0,108140255.00481234,251.1435358181608,-13.15056129605093,0.97256935
47,Gaia DR3 4332626466904140928,688236.5520582963,0.007122648361825545,0.0,96626495.80554336,253.57181236489143,-13.551923847942286,1.0113454
264,Gaia DR3 4327451959022508672,693215.4569950126,3870.6447484621003,-10000.0,179.09560345739393,250.6487330839933,-13.870058835343967,1.1236238
141,Gaia DR3 4332624950777656448,695174.3828970037,866.9908287746807,-10000.0,801.8243790185122,253.68562917287773,-13.535760983279431,1.0880223999999998
523,Gaia DR3 4332906116515219712,696031.8560148756,0.03265999054436157,0.0,21311453.078024197,253.02196966124544,-12.935859621887513,2.520339
153,Gaia DR3 4325985794631667840,696517.6883205659,41.32294888594007,-10000.0,16855.469106115816,250.912208998174,-15.243882620527327,0.99023974
84,Gaia DR3 4333621112609154944,696838.6777093076,68.81920269736082,-10000.0,10125.642994931573,251.57580398925927,-12.764418899803905,1.0992548
37,Gaia DR3 4326653198185565184,700591.6714028575,0.19946708750982084,0.0,3512317.145395546,250.60436096042736,-14.366814083671864,0.97607154
55,Gaia DR3 4326642203071946240,706335.1162730162,0.06523308734218901,0.0,10827865.812449433,250.60807984691365,-14.524573045137643,20.29184
508,Gaia DR3 4326197553697184000,709962.3226006906,62.596787960532424,-10000.0,11341.833115276224,250.55732076618526,-14.916247256989262,1.0591668
35,Gaia DR3 4140242610992554368,710558.8418937691,94.04620665678246,-10000.0,7555.422670974096,253.89804180996902,-14.698543630810367,1.0072285
42,Gaia DR3 4333623792667485696,715589.2661622596,1815.39044161756,-10000.0,394.1792629053676,251.7160414400866,-12.669307652259507,0.9160176999999999
509,Gaia DR3 4333657259054395520,717449.474338668,28.65498177047389,-10000.0,25037.51285153245,252.0308728366256,-12.44454766956146,0.9771947
396,Gaia DR3 4140221724568832128,719190.2168410744,151.7981807302669,-10000.0,4737.805244972055,253.7674392290841,-14.892278758029802,0.9950123
30,Gaia DR3 4140355109072979200,720241.0192612855,0.059381651597546325,0.0,12129016.285074938,253.79289611433646,-13.964967913016881,2.5491812
172,Gaia DR3 4332976042884751616,725614.9012413736,1541.1825722734045,-10000.0,470.816965034205,252.7072565338382,-12.646954064142426,1.4165454
331,Gaia DR3 4133976253707192064,725862.6298469233,35.811649057206,-10000.0,20268.897103493357,253.21424661472733,-15.708274749924646,0.9649346999999999
207,Gaia DR3 4332912408646818944,728682.8406702154,37.54998137618403,-10000.0,19405.677818321914,253.1746794430354,-12.852073141949662,1.1051339
71,Gaia DR3 4332603716457807488,729049.2312871026,1652.7709269593734,-10000.0,441.1072456534222,253.84658177311948,-13.83646613327676,1.9719014
203,Gaia DR3 4140347927887722624,744337.5310237561,0.06698185063728287,0.0,11112525.616147269,253.87023132581487,-14.119593501192305,11.287395
350,Gaia DR3 4333663684325027584,745802.6615542718,0.009957251508553457,0.0,74900454.298419,251.31518645540612,-12.82990390543101,1.0239065
430,Gaia DR3 4327456387132036736,750317.2193768781,0.0032293367864364045,0.0,232344059.78599042,250.56170089169186,-13.78498624420766,1.192656
451,Gaia DR3 4140220277163184768,751368.2076023052,0.016744968038210833,0.0,44871283.47380157,253.74946013137318,-14.962276214848574,0.9631738000000001
260,Gaia DR3 4326247340954182400,763525.6565559154,0.024456647643716696,0.0,31219555.01338211,250.53993768743052,-14.799439082767856,1.0313290000000002
52,Gaia DR3 4325909000612477696,764120.5173499052,0.16850805588645223,0.0,4534623.067901285,251.1156004228112,-15.63554328630011,1.0075245000000002
44,Gaia DR3 4133737389104456960,767286.7964351786,0.0032023660536009543,0.0,239599965.64802143,251.61704952903972,-15.919122236484224,1.3069601999999998
62,Gaia DR3 4327614618025187840,772792.6203382502,3389.1363825470708,-10000.0,228.0205141102837,250.69291356430003,-13.348774371252679,1.0691129
142,Gaia DR3 4134059438633170432,779726.6792725216,0.1371563088494488,0.0,5684949.426047894,252.76404385385425,-15.94865371062117,1.9131256
129,Gaia DR3 4332637943059710592,779950.5089764796,1515.3904183245716,-10000.0,514.686182217517,253.76425885267108,-13.334266644585526,2.1235151
85,Gaia DR3 4333734362307352448,781848.6110392472,56.55979712405697,-10000.0,13823.398434834522,252.3284133776398,-12.500022339310114,1.4598354
386,Gaia DR3 4133731410507192832,787458.439290372,0.1021540155392623,0.0,7708541.217234058,251.5520351023211,-15.944033257657347,2.5681179
297,Gaia DR3 4327669520594096512,787866.9922393085,0.017573943403125392,0.0,44831542.59499848,251.05914848592155,-12.894231951986468,0.95744926
43,Gaia DR3 4133720037438460160,792213.5603206904,0.0716497334396932,0.0,11056755.165565101,251.8169049892276,-16.033532900240257,1.1674959999999999
46,Gaia DR3 4140232238648220672,797819.3264769464,0.010305466954665343,0.0,77417096.1865798,253.94532803401142,-14.71331487416666,0.8743025
41,Gaia DR3 4140232960202734848,797861.0357344566,108.30988851061386,-10000.0,7366.465303454449,253.99757248918468,-14.647455882221413,0.9908130999999999
48,Gaia DR3 4140232234351428864,797937.4331566767,0.003502852398905891,0.0,227796476.21061936,253.94547662703098,-14.713826509832735,1.3953623
93,Gaia DR3 4133982786352374656,799688.8874616603,664.635677345627,-8047.161294127117,1203.1988572376958,253.50893967235282,-15.532841792112766,0.99208474
68,Gaia DR3 4332897943196352640,802190.0264374597,3279.8066432314795,-10000.0,244.58454832785196,253.40982664350904,-12.894793811172944,0.9943242
108,Gaia DR3 4332731642065520128,802302.1736391186,121.13864860731248,-10000.0,6623.007461804292,253.56693350715568,-12.954831307580774,0.9268393
382,Gaia DR3 4327426017422774528,807443.0333535013,0.053472071635933545,0.0,15100275.875806818,250.375697785472,-14.034229620815037,1.116543
476,Gaia DR3 4332972847423854208,817644.7264495073,2010.660708474153,-10000.0,406.6547493584834,252.92704483173102,-12.509548488801501,1.1151496
365,Gaia DR3 4326239128981367424,818558.9601184521,43.32547555658157,-10000.0,18893.248131793553,250.3838320013897,-14.923472203800992,1.0478200999999998
53,Gaia DR3 4134040751230198016,823392.5446668139,0.14085754382164103,0.0,5845569.3768835245,252.2717198891811,-16.1416329261255,1.0708481
360,Gaia DR3 4332632548575654400,833929.0963535745,2973.4009639990873,-10000.0,280.4630476852938,253.8953875101781,-13.429714686207047,1.2939094
214,Gaia DR3 4325865703044950272,835504.7884124003,162.88797081803068,-10000.0,5129.321608074911,251.17892446524442,-15.88555697416015,0.919816
369,Gaia DR3 4325882504956363904,849926.4717678336,0.0024836148102282437,0.0,342213481.84412116,250.991072700859,-15.7850625992765,1.158339
90,Gaia DR3 4133658464785011584,854843.5348449757,39.25647097513157,-10000.0,21775.863026162162,251.80459085242703,-16.338566412421873,1.0947722
213,Gaia DR3 4327416327976063872,859396.4041647702,0.00431753468507498,0.0,199047944.45208853,250.2435219719926,-14.194411515132606,0.99191415
88,Gaia DR3 4326266926007334144,867278.3262026677,0.26642622480974043,0.0,3255228.8229959575,250.25458819709817,-14.622681047661905,1.0917497
206,Gaia DR3 4332714152952816512,869759.7794836237,0.0232326628059975,0.0,37436938.965906896,253.78208490533916,-13.113284416052467,1.0107424999999999
489,Gaia DR3 4327642518132388224,870104.4812681576,1797.8228165721623,-10000.0,483.9767708183565,250.64338622050747,-12.961086282630124,1.3341693000000001
59,Gaia DR3 4327532257733664896,875580.2089561648,0.0030035287899111162,0.0,291517168.7041082,250.42779784470974,-13.363193669353965,0.98448336
304,Gaia DR3 4325876388923514240,876516.6864219679,159.04908162487894,-10000.0,5510.982380201688,251.0538461313677,-15.912209301650114,0.9687581000000001
490,Gaia DR3 4133996530249554048,880914.091395699,0.25049033875356297,0.0,3516758.7531683547,253.82412607293202,-15.424917245676024,1.016459
102,Gaia DR3 4133854796332145280,883705.8319525556,152.3278230730879,-10000.0,5801.342224450668,253.09069751927444,-16.117162093423865,3.9129386
186,Gaia DR3 4133959795393340288,899211.5506444783,0.14124657274461996,0.0,6366253.942814545,253.53020355480552,-15.812928102355109,1.0352659
352,Gaia DR3 4325945834255374848,901050.0729343826,0.01102481003186086,0.0,81729306.0225452,250.66975514207482,-15.641049415655804,0.9572584999999999
123,Gaia DR3 4133957600668266368,901345.1666867788,0.00485010143100066,0.0,185840477.6703434,253.44249994839024,-15.891357414748413,2.6836536
257,Gaia DR3 4140037865610863104,903141.6956362347,74.0474671515747,-10000.0,12196.793899614546,254.22802176687168,-14.886568577574828,0.9727469000000001
187,Gaia DR3 4332712675489691136,917049.7787981024,0.007000496907777003,0.0,130997812.13806866,253.89063420131896,-13.080697868181815,1.0180084
199,Gaia DR3 4333881421985014912,918160.8748061198,1948.9249687890392,-10000.0,471.1114534987036,251.28717247242213,-12.372813545612088,1.7493405
329,Gaia DR3 4133995155863016832,919209.2105109238,0.08796412391971004,0.0,10449819.421267008,253.88895931978297,-15.48360851952548,1.1877086000000001
140,Gaia DR3 4133687842361433984,922579.8648028794,0.0047622285196214234,0.0,193728600.17146352,251.5092663960979,-16.254371525540368,1.027354
449,Gaia DR3 4140022644246508928,923932.0737101393,0.010207376864305728,0.0,90516112.61077721,254.08103298068662,-15.17772444261775,1.0275915999999998
228,Gaia DR3 4133851429073211776,926129.2655864678,0.09888839410147422,0.0,9365398.983384453,253.2055405201628,-16.1144442923376,2.0095704
315,Gaia DR3 4325857461004316800,927648.844561036,0.20355644516601565,0.0,4557206.939846431,251.1821285987178,-16.122481997906448,0.94604367
83,Gaia DR3 4332712018355868160,937878.6793722009,208.82460996524375,-10000.0,4491.226774125421,253.9833412088088,-13.096893664424035,0.99833137
276,Gaia DR3 4333766454303577984,942748.0472777572,0.0018438130115440762,0.0,511303500.61271435,252.79036894334408,-12.225476829303725,1.0718248
95,Gaia DR3 4327520334904437120,946873.4641207791,0.0038316750024404507,0.0,247117373.86853042,250.14418615119132,-13.626900314291424,1.0531572
69,Gaia DR3 4333012253749430144,949645.4261029479,481.3740049094689,-10000.0,1972.780865642186,253.0503530842009,-12.291944961240661,0.98356736
87,Gaia DR3 4333880975310371328,951484.6933189776,0.005995223729098288,0.0,158707120.25322294,251.1793847103032,-12.371084337176034,1.0132164000000001
501,Gaia DR3 4333792567704828544,953136.1710602646,41.60333859995785,-10000.0,22910.08854422155,252.7238057115229,-11.942298459265352,1.0161896000000001
79,Gaia DR3 4140261547505009536,955342.1538386928,0.0033342116088216447,0.0,286527151.2195123,254.34401694316293,-14.503541496454547,0.9610181999999999
76,Gaia DR3 4332738063038688896,960137.0321234517,1422.780575480516,-10000.0,674.8314172051332,253.87791426348832,-12.823882192482186,2.7191794
74,Gaia DR3 4325824819253876224,967122.7739090621,294.8810690425957,-10000.0,3279.7045162955537,250.59922889493458,-16.028416578202883,0.97702634
272,Gaia DR3 4327491885040694528,976827.7366339916,62.85552201819509,-10000.0,15540.842001936197,249.8169811834095,-13.772978647991232,1.0264726
162,Gaia DR3 4133425986794753920,980078.99119987,2628.9099272168764,-10000.0,372.8081289713266,252.39353802576858,-16.896026641338562,0.98919266
246,Gaia DR3 4332739403067784576,986038.678870995,1245.6894903957286,-10000.0,791.5605666366758,253.9316794727669,-12.774542100409413,4.4398
375,Gaia DR3 4140021098058270080,986627.0199690943,16.224281062145263,-947.6189724089678,60811.755922492455,254.29697839852267,-15.029877878616347,0.96954507
103,Gaia DR3 4333785042920123776,988075.1444369634,2500.147777599941,-10000.0,395.20669669593804,252.7497193946309,-12.043280274525321,1.3575116000000003
378,Gaia DR3 4140004704164117760,988216.2825044016,0.1922774229882682,0.0,5139533.633986231,254.15253814084838,-15.357479906917145,1.2647575
70,Gaia DR3 4140263746530952576,990762.8840610995,2244.8196365287627,-10000.0,441.3552286958556,254.4386452073988,-14.41588774307966,2.3993857000000003
220,Gaia DR3 4140064253889756160,993314.4694949002,0.005876104260300783,0.0,169043030.1255504,254.39425713651488,-14.738029865489926,1.0419902
389,Gaia DR3 4326149896739572224,996463.6251868444,0.004416621824402796,0.0,225616696.38119483,250.2439280914517,-15.423793744905113,1.0199528
334,Gaia DR3 4133915819221980288,1005249.3444938688,0.2552678515038641,0.0,3938017.80589144,253.8837016341769,-15.801660229235582,1.120169
73,Gaia DR3 4327095957775081984,1019522.6250680098,54.029742968538734,-10000.0,18869.655287119782,249.80610709472344,-14.08042736289742,1.6888081000000001
303,Gaia DR3 4333897811583827200,1023744.712530864,1420.669684158328,-10000.0,720.6071361601405,250.97553216467637,-12.259247575228105,2.2293582
99,Gaia DR3 4133603179961003136,1024642.6938976344,507.03524649060154,-10000.0,2020.851017734183,251.81357328178623,-16.841038356240922,1.0979866000000003
78,Gaia DR3 4133627850254823168,1030505.3107228435,0.08528700757129275,0.0,12082793.61732123,251.78039260104083,-16.576752680312982,1.2730438
427,Gaia DR3 4333325893734996864,1037291.7364010055,3043.441234268948,-10000.0,340.82857415519277,253.6899340060149,-12.382743732132887,1.1142957
82,Gaia DR3 4133676538004488192,1040255.9611966264,0.12085401748258666,0.0,8607541.419518905,251.32508840673862,-16.470698726967974,1.12327
477,Gaia DR3 4133610601669719808,1040340.4349692422,31.752011641533592,-10000.0,32764.55195073098,251.92968144850425,-16.70494436280357,1.0680951
126,Gaia DR3 4333113992935756288,1042320.0705992957,684.7540911872627,-10000.0,1522.1815890023618,254.03243693434186,-12.738187065665347,15.288989
111,Gaia DR3 4333828061314061312,1044850.7080562701,0.0035941223181507114,0.0,290710948.47820276,252.097363606829,-11.909791365912216,0.95463955
75,Gaia DR3 4333325687579334528,1047813.5488070281,0.17105679553605693,0.0,6125530.093811212,253.671098036739,-12.419448144853773,1.183306
513,Gaia DR3 4333310844168882432,1049319.2135757608,807.7794207825273,-10000.0,1299.017016996106,253.84825311394349,-12.49220861007961,2.3005297000000002
77,Gaia DR3 4333313592951249920,1049613.0469527687,0.002417738357190395,0.0,434130121.5787894,253.7163134629449,-12.451100905456475,0.89776987
136,Gaia DR3 4133936091468237824,1049697.586015328,0.28051899266604435,0.0,3741984.013413968,254.05163785969017,-15.759234902631016,1.0895753000000001
86,Gaia DR3 4333796278556586496,1050655.4921838795,2578.6801001454887,-10000.0,407.43925240071525,252.71116641752945,-11.886357697858186,1.3936006
98,Gaia DR3 4325843579676151040,1055766.2520315505,0.0033370768665245045,0.0,316374568.00061935,250.36513182425116,-15.825385452757638,0.9681565000000001
387,Gaia DR3 4325843579676248448,1057262.6583940242,0.035698011842730845,0.0,29616849.89774336,250.3626264472885,-15.827676224118454,1.0498242
341,Gaia DR3 4333895711340977792,1061028.7476489563,1917.6718860407798,-10000.0,553.2900364094888,250.81576913881068,-12.25176481106272,1.6548496
223,Gaia DR3 4333791983585705088,1063339.8879666724,425.06427414682173,-10000.0,2501.597882110844,252.8016237476633,-11.93632026318142,1.044957
89,Gaia DR3 4139952997057133440,1063629.0407448427,0.007123761687905597,0.0,149307218.20055047,254.2793042503069,-15.480760000823018,1.1522421999999999
237,Gaia DR3 4133676636786872192,1075932.8858362818,0.0048921629929741,0.0,219929893.46051782,251.240685652631,-16.523592965800464,0.924523
299,Gaia DR3 4333310775455840768,1090518.4833153735,0.03820706545007028,0.0,28542325.10320595,253.88692144008198,-12.478680414495544,0.97659713
424,Gaia DR3 4325844816622559744,1091844.2894203,2443.9727089967023,-10000.0,446.74978791744485,250.25815168415292,-15.854623525326842,1.0069369000000001
390,Gaia DR3 4327718723736035584,1096960.1352565738,212.2924413922511,-10000.0,5167.2123984373475,249.80773443424545,-13.409143690915267,1.0069358
236,Gaia DR3 4325770359069072000,1107278.803600536,0.21952342083230653,0.0,5044012.157802442,250.6406136327627,-16.2517254790209,1.0099319
283,Gaia DR3 4333933816292601856,1107632.3486525903,1276.5421031523156,-10000.0,867.681799070617,251.34612680453486,-11.896968286008383,1.1266471000000002
96,Gaia DR3 4333938424791898112,1111165.0117323124,1612.4164457353631,-10000.0,689.1302893065888,251.38260974627636,-11.854049372653902,1.0079664000000002
332,Gaia DR3 4327087264761266688,1119748.9593871648,101.12484551838234,-10000.0,11072.93616763665,249.6473928805761,-14.228980582738865,1.0494839
250,Gaia DR3 4334223610622017536,1130591.378878179,87.72069777066034,-10000.0,12888.536087959897,252.73925319269253,-11.630059916557775,1.050162
109,Gaia DR3 4140415960169816320,1131182.234900856,0.006425108474498157,0.0,176056519.41762877,254.71210321128424,-13.81197228201634,0.9804056999999999
254,Gaia DR3 4333953027681096576,1131506.5395096303,2946.2762932838327,-10000.0,384.0463102828983,250.85631986536882,-12.026081309913256,0.95564383
143,Gaia DR3 4327002086970011520,1136696.2238490346,48.00542521845568,-10000.0,23678.495059179935,249.57440070805825,-14.681147375495355,0.9356242
133,Gaia DR3 4140145514669947776,1139493.6481392507,53.89206483086836,-10000.0,21143.996833585235,254.89667294228656,-14.72866311624509,0.9842725
357,Gaia DR3 4334025045693264000,1139812.5259760565,47.15068455672286,-6634.013179343174,24173.827733186947,251.8109950061565,-11.720008647567498,0.9866644
124,Gaia DR3 4333338469401895040,1142909.4025851218,0.00848787222355275,0.0,134652050.88899615,253.747074087022,-12.205640233252867,1.374563
355,Gaia DR3 4325767404130922240,1143330.869406173,0.14193154915451126,0.0,8055508.984556395,250.54695883735275,-16.281381324358804,1.9723377
463,Gaia DR3 4333944815704457984,1143782.4932445227,0.005757580588212355,0.0,198656792.6788934,250.7270257067851,-12.135870525368409,1.0354047
114,Gaia DR3 4333319708984898688,1153483.1603019827,3185.7805472760965,-10000.0,362.0723848314765,254.0115481357949,-12.334945586319765,1.0738329
122,Gaia DR3 4133385373587727744,1156773.3356930157,0.05545583281056507,0.0,20859362.794974294,252.68024693473347,-16.853004283302454,1.7747103
157,Gaia DR3 4327939111395863808,1158363.3682302223,119.6989868112242,-10000.0,9677.303033960203,250.4135767727974,-12.2892825948367,0.9963620000000001
131,Gaia DR3 4133779101826715776,1164569.9687402984,0.002205638463627208,0.0,527996762.8172136,253.57061591048603,-16.527201923249454,0.9905007
175,Gaia DR3 4133527863419154304,1164729.2870868468,0.0022170433397153376,0.0,525352511.70885766,251.29348612184444,-16.7603675060434,0.9890568999999999
310,Gaia DR3 4133527863416015488,1165059.1391086504,0.014373116124326556,0.0,81058215.14492485,251.29323823599083,-16.761073052819718,1.0962273999999999
265,Gaia DR3 4133511611262717312,1169250.2233420722,25.77295614592716,-6244.381338116639,45367.330651623604,251.59952867744502,-16.865631573899332,1.5342839
112,Gaia DR3 4334040267055822080,1172002.9453742122,2048.738640784421,-10000.0,572.0607412009741,251.8841732319728,-11.57493115739235,1.0980383999999999
173,Gaia DR3 4133413686009867392,1172315.3364439965,0.0744892674207925,0.0,15738043.573734533,251.78345168789397,-16.903158075056723,2.7167532000000003
97,Gaia DR3 4327679759793291264,1172975.0882044048,42.58172726628337,-10000.0,27546.442183269017,249.5823351928024,-13.74849479455541,1.0559475
127,Gaia DR3 4133027345107000704,1173526.8074777445,311.21227198695055,-10000.0,3770.824331525563,253.64688685503646,-16.5794277182952,1.0085030000000001
395,Gaia DR3 4325820730445920640,1173780.036399718,0.1500531621070362,0.0,7822427.864348737,250.27460633161232,-16.123902886385032,1.0956317
219,Gaia DR3 4326028297625751168,1176570.8135299182,0.002660529025387105,0.0,442231902.8670352,250.0167529187497,-15.823158710801142,0.8238655
414,Gaia DR3 4333958009842558720,1186396.6475755218,2260.9245205529564,-10000.0,524.7396084170751,250.8174855744133,-11.908927406135671,1.1037258
208,Gaia DR3 4327060739043241344,1187252.2032310367,82.66961241175296,-10000.0,14361.410058603922,249.44780006670842,-14.400415531214616,1.0464778000000001
404,Gaia DR3 4325817397555970816,1191998.8191762941,36.923878254009615,-10000.0,32282.60073268044,250.23307646003002,-16.248604793565722,1.135497
245,Gaia DR3 4326980302897289984,1195861.9254078513,0.07928878082292931,0.0,15082359.862216765,249.55395130530343,-14.909842259730349,1.5357466
319,Gaia DR3 4133364689019774336,1198485.0173320954,1388.564802965078,-10000.0,863.1106123192128,252.89896413595082,-17.034732222923278,1.0417279000000002
130,Gaia DR3 4334039408063956224,1201951.53985785,0.0019408196305675108,0.0,619301000.9417464,251.71502983400745,-11.5935480940825,1.0604521999999998
121,Gaia DR3 4334039408062027264,1202387.8000658806,266.00490842198155,-3767.025812099299,4520.171478033223,251.7144648052893,-11.592392964601085,1.0676131000000002
475,Gaia DR3 4140004055628258304,1203451.4542279972,84.71837611782183,-10000.0,14205.317776090285,254.86477055208263,-14.839714574330197,0.93684685
184,Gaia DR3 4133507797329400320,1204897.9736972828,0.13167608835630867,0.0,9150469.069500996,251.5760914056149,-16.93841663606938,1.1141086
118,Gaia DR3 4325766235897435008,1207409.090035668,0.049546753656150626,0.0,24369085.781380612,250.358304425411,-16.310753850751208,3.1280457999999998
164,Gaia DR3 4132972021632041216,1209842.5086315752,78.36304685981676,-10000.0,15438.941658251957,253.41851268507062,-17.149575631501072,1.0705568
134,Gaia DR3 4133520166837743872,1210399.6739809562,65.85376499516437,-10000.0,18380.113484321446,251.2464914249023,-16.874686584266303,0.97295845
343,Gaia DR3 4133127400666772736,1211255.9502024758,0.23372891246791377,0.0,5182311.154460861,253.95730491977562,-16.37851672285138,1.1283771
117,Gaia DR3 4139949556782245632,1211601.9592211996,2848.8663070662683,-10000.0,425.29267035661434,254.72142066283246,-15.3653657013549,1.1766157
104,Gaia DR3 4325835883089271936,1217633.414087802,0.11891594940393567,0.0,10239445.761406861,250.06021779304427,-16.03279582645259,0.96849823
429,Gaia DR3 4333365922833555712,1220412.5225450685,60.80287581383886,-10000.0,20071.625004738675,253.85140691539056,-12.011945263441687,0.9939054
419,Gaia DR3 4327306960926692352,1224764.1735299348,0.2272535869057483,0.0,5389416.247312728,249.45423737630298,-13.80265405114172,1.0160335999999999
189,Gaia DR3 4327105544139467648,1227341.6357079353,0.2393197047186553,0.0,5128460.429745225,249.4152795589186,-14.070462241647625,2.9947692999999997
514,Gaia DR3 4327300015964462720,1229137.7473469798,0.011735763149754752,0.0,104734368.92535324,249.42097547300327,-13.96560107207187,1.0070193
471,Gaia DR3 4334225156810226560,1231225.4452913227,0.002408536708755235,0.0,511192310.59078896,252.8656787243151,-11.568441011172238,1.032715
185,Gaia DR3 4325736823964534016,1237087.4415543948,0.20952330033159525,0.0,5904295.319883557,250.46367296359824,-16.486944548360494,1.1452394
145,Gaia DR3 4333084104256708352,1242567.6639194158,2555.118211587011,-10000.0,486.30535303008304,254.58167671800723,-12.656805026969627,2.439412
498,Gaia DR3 4333411655646222720,1243515.8452489274,0.004437270203266271,0.0,280243435.32958084,253.50931615685883,-11.785300076968902,0.9940610000000001
522,Gaia DR3 4133372694841846272,1243813.5940796365,0.0025247157202425556,0.0,492654909.2664343,252.63304874545614,-17.061535260549352,1.0670283
155,Gaia DR3 4333431000179465856,1250423.1589986142,228.61035050252502,-10000.0,5469.669926361463,253.70790121817456,-11.816001853057196,2.317925
116,Gaia DR3 4325741050209005184,1253381.6970724326,0.0901539703268706,0.0,13902678.856272837,250.3423909174045,-16.435465368758035,4.1032286000000004
156,Gaia DR3 4139984333136297344,1262495.1997775536,0.28695273690958384,0.0,4399662.513675045,254.9446526445663,-15.054175478048482,1.0617092
492,Gaia DR3 4333995423301290368,1265318.8615346556,0.0508714462733745,0.0,24872869.836156167,250.8408912473494,-11.745258385571814,1.1316115
437,Gaia DR3 4133571156688917120,1266621.9023698492,0.0020384526816186314,0.0,621364387.7002282,250.8735523043019,-16.828660411084257,1.0598396
286,Gaia DR3 4133493744194510464,1268217.331235916,448.96485908403247,-10000.0,2824.7585653436286,251.0986248760851,-17.03866076333436,0.9943861999999999
152,Gaia DR3 4325793277018373376,1268361.5896375405,33.49015919217786,-10000.0,37872.66529129505,250.11807784522597,-16.314227193416663,1.0033712
120,Gaia DR3 4325789119489966080,1269744.9800467829,0.0024336122708435936,0.0,521753195.96273863,250.21597424037674,-16.371770213715706,0.99442255
161,Gaia DR3 4140093906343022464,1271262.0283904374,0.004002681895146306,0.0,317602562.9046323,255.0163285238213,-14.84115969331929,1.0206034
271,Gaia DR3 4139194505829870464,1275170.707729535,0.2136301250855035,0.0,5969058.470658853,254.83230262375233,-15.449789300631108,1.0432434000000002
197,Gaia DR3 4133125098568421120,1275446.6432455827,0.28849066804375906,0.0,4421101.909099256,254.30808568600605,-16.245246500973508,1.0651767
415,Gaia DR3 4327074448576598912,1276630.9046706853,0.16093538284981918,0.0,7932568.227473041,249.29629614977299,-14.325722350452928,1.178754
500,Gaia DR3 4327803562226935552,1277442.7051671862,213.16641937195504,-10000.0,5992.701425162894,249.54068773458062,-12.96284931046391,5.8870435
148,Gaia DR3 4133344519852717568,1278979.2339634078,0.10026732866643089,0.0,12755692.716401301,252.27798536035382,-17.174934043203518,1.1693659
163,Gaia DR3 4327913169790407936,1280805.184107018,2714.6800030646395,-10000.0,471.80705742890484,249.77897943547046,-12.609521650209718,0.9885117
405,Gaia DR3 4133163852055519232,1281711.1129687496,652.8365717021156,-10000.0,1963.2955145680544,254.51025569670773,-16.03597068455975,1.0772521000000002
132,Gaia DR3 4140099025945207296,1284591.2702488198,2782.8619142393763,-10000.0,461.60798122099055,255.08140782862708,-14.748423081947287,1.7102983
436,Gaia DR3 4133009787288992768,1285270.0671493115,139.991458512243,-10000.0,9181.060621901497,253.8673199091391,-16.75204452959093,1.2818451000000002
149,Gaia DR3 4333434333070655488,1292431.32026855,1789.2503388942378,-10000.0,722.3311865165142,253.72090918187774,-11.699065335641922,1.0193304
137,Gaia DR3 4327923374635364608,1299581.7097999656,0.00409790161972174,0.0,317133457.656851,249.91586741503318,-12.403695892762956,1.0170379
135,Gaia DR3 4327923374631749248,1299756.108510818,0.008148773890938318,0.0,159503273.24165738,249.9161575213313,-12.402721963562179,0.9978764000000001
166,Gaia DR3 4325733525434861312,1301697.012537273,997.3339176583606,-10000.0,1305.17672114624,250.16250335236512,-16.523477220264958,2.1201966
196,Gaia DR3 4327761913926354304,1304615.7687622642,0.006646524799864381,0.0,196285398.46701303,249.40921198467274,-13.269540228354705,3.917411
291,Gaia DR3 4139193200164890496,1306256.5086908895,0.004779605993156391,0.0,273297947.6888333,254.87873963745983,-15.518080653227164,1.0527645
317,Gaia DR3 4133144816759810304,1312782.3743541944,281.6973317927615,-10000.0,4660.258462511741,254.45723538480925,-16.25058134876989,1.0873933
473,Gaia DR3 4133118467134657024,1319892.833790921,0.1373575762882656,0.0,9609173.876371602,254.29346693044783,-16.405024527801913,1.8632186999999998
181,Gaia DR3 4327052492703938816,1321525.4879422819,1863.5345271320612,-10000.0,709.1499882087404,249.1842852525753,-14.55776419897746,1.0494072
138,Gaia DR3 4326897083609028864,1324392.8958758435,52.947677653881435,-10000.0,25013.23862650577,249.2595958859278,-14.949746152487268,1.0672935
269,Gaia DR3 4327765659138233088,1326035.8286559277,0.14350233158365708,0.0,9240517.655860476,249.41875963583098,-13.111803629874725,1.464906
180,Gaia DR3 4327259613208107776,1327067.5688318778,249.0242819930605,-10000.0,5329.068949464369,249.0019912964764,-14.278362979651135,0.99024767
327,Gaia DR3 4326883129257127808,1327686.5772395416,0.00316480525394217,0.0,419516043.0758695,249.29448754760915,-15.098506276217707,0.94832844
191,Gaia DR3 4132983295926175360,1328512.0772737074,0.19511891218086128,0.0,6808730.442502015,253.6625596328598,-16.904082009493607,1.2725775
388,Gaia DR3 4333441995295818368,1329783.5288933148,49.31134924373102,-10000.0,26967.088698396765,253.96976102806084,-11.592910583963993,1.0045354
183,Gaia DR3 4334438908741903232,1331290.8627076298,0.0036709802642813233,0.0,362652688.6186515,252.31216820127003,-11.261064608660645,1.0016224
232,Gaia DR3 4133006724969624192,1335481.2202255258,0.06294570637869264,0.0,21216398.97391939,253.93104995523566,-16.753750121182712,2.245938
146,Gaia DR3 4326896843092101504,1339822.6491784484,461.0165429218115,-10000.0,2906.235513127091,249.22850371345515,-14.986114771376002,3.1951046
154,Gaia DR3 4326896911810336384,1344545.2463660294,48.19892953766727,-10000.0,27895.749122711797,249.22124765247716,-14.983163602492242,1.0542539
215,Gaia DR3 4133539610150767232,1344648.8280534728,67.1934733908894,-10000.0,20011.59874905039,250.8362700547667,-17.062715890601147,1.008592
158,Gaia DR3 4133332695809589888,1345180.4439089538,0.06325795894322478,0.0,21264999.161864813,252.51444427946618,-17.309051939171642,1.9686728999999998
150,Gaia DR3 4140905925743479936,1346470.4778978608,0.003455803149807724,0.0,389625918.93371487,254.96778952937717,-13.010845627205029,1.0012538
169,Gaia DR3 4140905925740465536,1346982.4077002986,0.014162152036418425,0.0,95111421.21878727,254.96832128761983,-13.00921445610819,6.9831553
251,Gaia DR3 4327076716321325184,1351953.4207002602,458.94140822706396,-10000.0,2945.8083242542657,249.1097448351231,-14.312083805571435,5.7168865
255,Gaia DR3 4133294560797982592,1354561.8467037543,0.05665117030981249,0.0,23910571.296161413,251.89347275480011,-17.333258334087652,2.3583446
460,Gaia DR3 4139168289348599296,1361955.0762709416,0.29452226358387684,0.0,4624285.647197164,254.899058491418,-15.758318460896172,0.9311556999999999
320,Gaia DR3 4133110942352512512,1364915.257099022,0.30092746578109564,0.0,4535695.1834097635,254.31521911270923,-16.525933728967367,0.9959349000000001
159,Gaia DR3 4139229174811230848,1365665.879513976,106.0918687991148,-10000.0,12872.483961045755,255.19554887375241,-15.200247436787054,0.98611754
354,Gaia DR3 4133061429968851840,1367456.7520115855,0.1952127456482039,0.0,7004956.297658462,254.2185576298109,-16.621106188006355,1.0039804
318,Gaia DR3 4133288410400524544,1372873.13425614,0.0949302753098576,0.0,14461910.383963464,251.80916001674598,-17.36573073422742,1.0385338
233,Gaia DR3 4333359944239126016,1374451.3933476787,93.73757905634601,-10000.0,14662.757532083167,254.37064265498603,-11.894775998517574,1.0365003000000002
402,Gaia DR3 4337107320383107584,1374504.7686510242,51.51656584658032,-5265.0750663405415,26680.830642795343,251.0375533168074,-11.381415345081935,1.0119844999999998
231,Gaia DR3 4139189283154637952,1376425.91518722,0.07033345638019418,0.0,19570002.471467048,255.03832257450588,-15.551427779543976,4.486382
198,Gaia DR3 4333372279385218176,1376807.3117856868,45.22582291369516,-10000.0,30442.94659741317,254.23636215738972,-11.88281032354986,1.11024
165,Gaia DR3 4133155506935328000,1376980.6279668224,0.12048173608717154,0.0,11428957.389612501,254.75990020624317,-16.04907394701851,1.153641
479,Gaia DR3 4133155468275948160,1377592.4606080367,0.006608369157082358,0.0,208461789.5674965,254.753797552973,-16.06031992239863,0.9360127
364,Gaia DR3 4133144065146967936,1378086.6588018541,0.31742751147692105,0.0,4341421.612732674,254.60088597213348,-16.263901056626388,1.6100785
308,Gaia DR3 4333093347029111168,1379915.4175029583,0.005495019663362916,0.0,251121106.39081118,254.7431555692669,-12.468807526184335,1.0657383
420,Gaia DR3 4327755905269396736,1380914.5601097508,0.005916142710491989,0.0,233414680.42357507,249.20389142946965,-13.336809452854435,1.0851499
218,Gaia DR3 4133325209685589760,1385247.8330728356,0.06680961995468325,0.0,20734257.042809773,252.2803471481473,-17.41588789602664,1.6677950000000001
240,Gaia DR3 4133072562522056832,1387792.0041128772,100.48890590593561,-10000.0,13810.4001790202,254.53388490077518,-16.38514407274638,1.241747
322,Gaia DR3 4327259269610614528,1395398.1623531354,77.9123893440766,-10000.0,17909.836601092797,248.94603793790162,-14.308229025891617,1.1174078
259,Gaia DR3 4132600253561306880,1396658.6431164476,0.06842249097947162,0.0,20412274.13856474,253.04859650643303,-17.324448189205285,1.1436768999999998
401,Gaia DR3 4133243502224478848,1400056.873995632,0.10201193660083369,0.0,13724441.674644083,252.10051739757256,-17.449493839633494,2.4332982999999997
248,Gaia DR3 4132588949213017600,1401112.858999654,0.05583526707202107,0.0,25093689.570650384,253.10381013857847,-17.318897826811686,1.5633291
188,Gaia DR3 4140793367534219136,1403930.7582504123,3070.3503875754573,-10000.0,457.25424822247885,255.3359675417529,-13.527969509849294,1.0736288999999999
472,Gaia DR3 4334197699081639680,1404752.2528576788,0.0020119461535244693,0.0,698205690.245176,253.6310156884713,-11.436673766867886,1.0097392
202,Gaia DR3 4132560151449223680,1409396.7673465253,116.98636926502195,-10000.0,12047.529778051881,252.85026395886692,-17.567938271099255,1.0089885
177,Gaia DR3 4334115514884763904,1410820.8512329292,0.004526186565771495,0.0,311701877.6693869,251.32537231574284,-11.197405298323496,0.9968872
176,Gaia DR3 4333142515812691328,1411380.1568389453,2319.1619499955073,-10000.0,608.5733498868759,254.82086604463728,-12.366052706053894,1.1395897
282,Gaia DR3 4140132556749113472,1417543.5643037898,0.0032894482171775185,0.0,430936579.8498875,255.39675092734242,-14.489014800756244,0.9710485000000001
524,Gaia DR3 4326011839311203456,1419073.0547331958,82.41992375013086,-10000.0,17217.597277029057,249.3698808804343,-16.018168603958863,1.0248353000000001
435,Gaia DR3 4326067158489678848,1420682.8880581972,384.31116886438457,-10000.0,3696.6994538728245,249.24368427589505,-15.792318658819045,8.800962
249,Gaia DR3 4330813436652005376,1424917.2730145333,3352.3562463357125,-10000.0,425.04947813110164,249.3434713607837,-12.746150205985645,1.1952976999999998
170,Gaia DR3 4140129571749888384,1426175.2541240347,3338.49262054703,-10000.0,427.191375337037,255.41962001165226,-14.500227025467865,1.1119318999999999
195,Gaia DR3 4132561594558370048,1433137.135354687,350.19511807411396,-10000.0,4092.3960997405547,252.9959407431365,-17.49725451308107,0.99100345
226,Gaia DR3 4326012870103360256,1435319.1698137615,65.22455483531832,-10000.0,22005.810134507094,249.3442351722374,-15.984614577206795,1.0602513999999998
461,Gaia DR3 4334461753671744128,1442796.6090981364,0.0397340545498026,0.0,36311336.09306691,252.5093175694684,-11.021417571655107,1.1028624
205,Gaia DR3 4327369392572433792,1446434.7005142923,96.04207321863518,-10000.0,15060.42770673591,248.92197115930938,-13.61426860597978,3.5830852999999996
193,Gaia DR3 4140898641476840704,1448670.050390128,229.61557234402656,-10000.0,6309.110639149623,255.28212247312854,-12.931120893168394,1.0425867
506,Gaia DR3 4139196464332287872,1448907.1135574619,0.015126265693723549,0.0,95787495.92893025,255.1764959989487,-15.644638155366948,1.0303564
442,Gaia DR3 4326966215401790720,1449774.6423044873,0.44729540801257034,0.0,3241201.7121887025,248.93081247308643,-14.700705242725382,1.0871267
229,Gaia DR3 4133534975882911872,1450220.8499206584,0.18108930017714378,0.0,8008318.81564529,250.60641596986267,-17.157924548155375,1.1420934
179,Gaia DR3 4140130941842299648,1454773.4578468788,0.009648988009855726,0.0,150769537.31945106,255.4817995112896,-14.481666945023177,1.2887716999999999
190,Gaia DR3 4324211904415779200,1456149.2265742002,0.15166805995710722,0.0,9600895.71255813,250.10166417328458,-16.833355535022353,1.4907823
391,Gaia DR3 4333071872194501504,1459630.3917990802,0.1301581834726312,0.0,11214280.599621318,255.07564347568814,-12.65695022308753,1.4809713
201,Gaia DR3 4132918871416784640,1467133.4023885587,0.2290720673972479,0.0,6404680.496659215,253.7138918999091,-17.233241386724636,1.0745076
267,Gaia DR3 4132939830859685248,1470185.4158448386,170.86183913518312,-10000.0,8604.52763054746,254.2178132999295,-17.028369007015947,0.93237007
323,Gaia DR3 4133045517114000512,1476672.928392529,300.5952570363244,-10000.0,4912.495769066926,254.48110863178184,-16.749375394103453,1.1535369
241,Gaia DR3 4334466259093716864,1478928.9743580224,0.0033509652200551096,0.0,441344173.1674255,252.41608300360943,-10.931513235688227,0.9638568000000001
216,Gaia DR3 4333185774722220672,1478937.1363662798,2947.009861301122,-10000.0,501.8432940408691,255.05669006350914,-12.403099624161815,1.3037226
211,Gaia DR3 4133079159595483904,1484656.6141612036,1301.3579656311024,-10000.0,1140.851828144925,254.79031613079042,-16.46521266203277,0.9596458000000001
493,Gaia DR3 4133043425471174016,1485734.6351334774,0.01337847532693917,0.0,111054107.34971958,254.4053474432187,-16.814027851557867,3.9242327000000006
525,Gaia DR3 4140117820719316352,1486581.187294765,2284.080200043177,-10000.0,650.8445663452026,255.56679303373193,-14.546043375513394,1.0467879
292,Gaia DR3 4324280349014644992,1487170.9907421917,0.13888860701823874,0.0,10707652.864189915,249.77278005018192,-16.626995730071233,1.6064419
316,Gaia DR3 4133260166696235136,1491096.2604494384,0.14026696884088619,0.0,10630416.21823941,251.64308469322842,-17.61259945893795,0.97560394
294,Gaia DR3 4132536000854171904,1493058.0955151282,0.026772931441357496,0.0,55767449.25319333,253.30210226246547,-17.47372533816181,13.319652
274,Gaia DR3 4132938422113360896,1494839.961664797,0.06984804337855208,0.0,21401314.759288028,254.08796643150342,-17.08436075721987,3.485607
200,Gaia DR3 4333450619584012544,1501176.7799732154,0.028854340918160346,0.0,52026029.08973064,254.62069359383568,-11.894609513145905,1.0354984
242,Gaia DR3 4334284427357660160,1501417.3157298607,0.017335165716570254,0.0,86611073.71443777,253.19821974038442,-11.02562179873353,1.0390089
204,Gaia DR3 4326916050181971072,1502431.2517201516,558.9606971131875,-10000.0,2687.9014204032933,248.7973299501592,-15.082739358492816,1.0124607
309,Gaia DR3 4132501812908013952,1508979.5131843504,279.24997665611534,-10000.0,5403.687159632588,253.17361952334147,-17.84203082605926,1.0265190999999998
225,Gaia DR3 4330789865871190144,1509300.895838153,0.03046780143452826,0.0,49537571.62562136,249.06361515663238,-12.886364657007144,1.0050023000000001
224,Gaia DR3 4334526251197025280,1514510.5847770097,72.58705488308355,-10000.0,20864.74767734332,251.88570604144687,-10.812646240785996,1.3039751
212,Gaia DR3 4132552802769143296,1515842.6227305396,0.015040815506311752,0.0,100781943.77787754,252.81568753252617,-17.655831202834552,17.01047
359,Gaia DR3 4334543637224582784,1523626.1958294988,89.05236376464184,-10000.0,17109.329066843402,252.33440259725612,-10.672130748981374,1.6398493000000003
261,Gaia DR3 4331030388334375808,1524492.0810412448,1848.993091989638,-10000.0,824.4985271420301,249.74876345117679,-11.802446418140928,1.6738421
209,Gaia DR3 4140913862841283200,1526037.153989202,0.02626228395646717,0.0,58107556.69685045,255.30862204282988,-12.778768064676635,1.0025195
408,Gaia DR3 4330985338423224704,1526740.469171281,2068.2157045122312,-10000.0,738.1920879144219,249.2785282459013,-12.275204278827466,1.1443528
221,Gaia DR3 4333544662188599936,1527883.6558350793,761.2851951404789,-10000.0,2006.979336506263,254.02117784328632,-11.284086711023955,1.5757694
340,Gaia DR3 4132749580992440832,1536020.2876175812,250.4146851757427,-10000.0,6133.906589941368,254.5059349941336,-17.147758353214538,0.9849349000000001
268,Gaia DR3 4132749576687418752,1537712.6160178913,35.27510777350802,-10000.0,43592.003343863056,254.5058704520073,-17.147462051178287,0.8912726000000001
511,Gaia DR3 4140913347445183360,1538107.0625660047,0.1323973295846973,0.0,11617357.14300828,255.34565550768932,-12.792943595877835,3.2105854
467,Gaia DR3 4139204470152471552,1542359.7221329145,0.09118773750556859,0.0,16914113.28237776,255.46511441385573,-15.501781089902913,1.2089237
411,Gaia DR3 4327179177061347968,1543919.9169081703,0.005564696397329714,0.0,277449083.77194464,248.6905132270374,-14.341283366912197,2.653206
290,Gaia DR3 4132909628642979456,1551404.7174003087,0.07957054372122077,0.0,19497224.033503275,254.06346527355728,-17.253439154093122,1.1347146000000001
222,Gaia DR3 4132943541711209856,1553028.4630999502,39.16785647923911,-10000.0,39650.586034064225,254.42883060299502,-17.007956679101678,1.3052006
376,Gaia DR3 4132030706536757376,1555258.2113139066,0.08701053079720113,0.0,17874367.5859053,250.4101744207656,-17.32036537806026,1.1225239
238,Gaia DR3 4139359909312775552,1555284.2154019254,243.02046411822695,-1877.9431838488679,6399.80760898101,255.6875693118497,-14.724095060421448,1.1705813
252,Gaia DR3 4337073579121206528,1555983.397588672,0.002223985097236913,0.0,699637510.8456578,250.2592351118293,-11.324572117646605,0.9307363000000001
336,Gaia DR3 4333174332931376512,1556543.225939185,0.00282120866353318,0.0,551729209.5614885,255.19027138807544,-12.418946318982394,0.94131076
235,Gaia DR3 4324579828495309824,1557628.312943894,39.12837396661979,-10000.0,39808.15339458518,248.8870478139192,-15.812117116960714,1.0656108
383,Gaia DR3 4133251954719395840,1560585.5439046975,0.0028762985796685395,0.0,542567296.3634176,251.47637868903544,-17.741950984338555,1.0219200000000002
301,Gaia DR3 4132944018446193792,1563176.1384656208,0.06008007472448522,0.0,26018212.288084242,254.5032600332676,-16.961505122301816,6.6337614
455,Gaia DR3 4132943369912512640,1563507.679525773,0.005812527102064404,0.0,268989314.2985037,254.44413309027092,-17.012308494781994,1.0244976000000001
296,Gaia DR3 4330794508733083904,1564363.5841822908,0.054196456587970517,0.0,28864683.831184603,248.90478364579758,-12.940851526997635,21.447737
256,Gaia DR3 4337076877656099072,1565192.915716623,1330.7289578144646,-10000.0,1176.192121262043,250.22434874259616,-11.28190963873156,1.8054278000000001
239,Gaia DR3 4140847342387234560,1571337.0482455387,298.29200616382593,-10000.0,5267.781287382336,255.64819758146172,-13.004564891316994,0.98308605
465,Gaia DR3 4327355025904738816,1571696.7287260853,620.7768803642103,-10000.0,2531.822267291864,248.6359872658157,-13.719793034896314,1.1755461999999999
441,Gaia DR3 4132756315496133120,1573427.5590033354,0.22357444741846802,0.0,7037600.12457204,254.52678471336148,-16.971891162427326,1.0590392
373,Gaia DR3 4333548132523127808,1574145.868807997,1996.8908134940102,-10000.0,788.2984178056657,254.21404816728486,-11.281900107165407,1.0578345
321,Gaia DR3 4132037853364867584,1575521.0435351038,0.005209729270684932,0.0,302418986.03072083,250.2715098783099,-17.28952171489252,0.99264896
324,Gaia DR3 4326839256169148544,1576711.9998559798,89.7506207529281,-10000.0,17567.70021899308,248.7660828212736,-15.550664384811466,1.0908383
413,Gaia DR3 4334317378345428352,1577345.8778749206,0.07137592325763406,0.0,22099130.993814703,253.7092868545333,-11.039517396342537,1.004257
227,Gaia DR3 4330834499170236032,1578185.8097045515,0.0030393512226598316,0.0,519250884.1816023,249.0429323166156,-12.574830857179116,1.024617
515,Gaia DR3 4139302945167450624,1578522.3396110784,89.94137091254218,-10000.0,17550.57015025947,255.6770120566652,-15.301409219803462,1.7547544999999998
328,Gaia DR3 4334366787648728576,1581225.1150921963,1778.8513572388877,-10000.0,888.9023293922407,253.589803681918,-10.923901922262907,1.6601253
295,Gaia DR3 4337533037539462272,1582188.7028024623,1634.4810775106641,-10000.0,968.0067420616189,251.72271184825055,-10.65737859662936,1.1247072
314,Gaia DR3 4132041869157077504,1584653.6937375807,0.14181554745317948,0.0,11174047.71335636,250.1488470112669,-17.23299837719377,1.4800493000000001
230,Gaia DR3 4139144821653402240,1591836.108393618,0.1212047945312401,0.0,13133441.746673873,255.48657981081715,-15.745294918099065,2.8503506
392,Gaia DR3 4132024246906061440,1593373.5583268795,0.1531053097645202,0.0,10407043.105020512,250.34571507022636,-17.382677111188976,1.0008706
440,Gaia DR3 4132744427032898176,1600383.1512590947,606.8109621658473,-10000.0,2637.366908381089,254.25980809798548,-17.270501034298086,6.5966086
368,Gaia DR3 4324195549182354560,1600632.9252599957,13.860124186915359,-1663.7896485149884,115484.74628900312,250.00327423399517,-17.17256058697443,0.9858148999999999
394,Gaia DR3 4132403612781561088,1602784.600061028,43.005958792693235,-10000.0,37268.895870619286,252.7353008113856,-17.97931206406618,1.0459578
273,Gaia DR3 4334324005479957504,1604590.370640873,2057.5909192630065,-10000.0,779.8393527201265,253.80878341933465,-10.955505456769938,1.0628446000000003
412,Gaia DR3 4140995643314929536,1605434.5968747304,0.003412584329274715,0.0,470445399.13712186,255.49986544709927,-12.762666440050358,0.98626
244,Gaia DR3 4132720237774767104,1608631.0785167988,47.42564224218814,-10000.0,33919.015166985315,254.17656141736825,-17.346556806825387,1.2428118000000001
313,Gaia DR3 4324556738750829440,1608870.7607921208,0.015994821701441325,0.0,100586976.88684721,249.02478203432582,-16.089048685978167,10.631967
485,Gaia DR3 4139340599144506368,1623685.481381097,2741.8380288688636,-10000.0,592.1886939656108,255.82067878900838,-14.969960858593446,1.1033446000000002
253,Gaia DR3 4324200496979245184,1624370.7996214936,0.0670123105132444,0.0,24239886.480267696,249.8222162864164,-17.097089342999972,1.3771445
293,Gaia DR3 4132897052986665856,1625654.4016667297,0.3283376307673152,0.0,4951166.876204912,255.2369069522073,-16.35029472005535,1.0308149
398,Gaia DR3 4327384545218348416,1628311.623865194,0.09081499942635057,0.0,17929985.510661453,248.56880476841408,-13.560191683591745,1.2053631999999999
311,Gaia DR3 4333558367433060608,1630045.7573180986,1411.8657975813087,-10000.0,1154.5330725558745,254.445873373185,-11.298135797370891,1.013072
247,Gaia DR3 4326857501191558912,1632288.1350450811,0.1067234286192737,0.0,15294562.367070528,248.6423939402918,-15.329164750283315,1.9689412
279,Gaia DR3 4140919635279587456,1634157.2611783082,246.85757968890715,-10000.0,6619.8383020594,255.93866408856877,-13.177392212446469,1.0095285
504,Gaia DR3 4132449517388699648,1635166.4691876979,0.0855320512346101,0.0,19117587.449206833,252.6305416638257,-17.957510271612247,1.022683
270,Gaia DR3 4334552222862198144,1643119.01222075,1196.4827936349388,-10000.0,1373.2909666247028,252.49190582591427,-10.537860265143763,3.4677860000000003
422,Gaia DR3 4139337751582361344,1646901.9611255878,2859.4423591820105,-10000.0,575.9521452975574,255.91456317692402,-14.99591269585827,1.3933446000000003
305,Gaia DR3 4132715942798238592,1650777.7526584556,0.07461160849140301,0.0,22124945.246940542,254.2005529483147,-17.433287091112152,2.3415284
258,Gaia DR3 4132750062028744832,1654712.3232274258,38.69338277355944,-10000.0,42764.736619465315,254.60995454114945,-17.151435881801785,1.0607383
407,Gaia DR3 4337185591867388800,1654894.257465625,0.012491381144256113,0.0,132482888.66972822,250.58721755215473,-10.884601277584274,1.1032251
526,Gaia DR3 4133183784994527488,1657209.7936508143,772.6067951299051,-10000.0,2144.9588640650945,251.6524657332054,-18.06818317947354,1.0016619
307,Gaia DR3 4327230162616775936,1658954.8138004295,0.025282193741762504,0.0,65617518.42998014,248.429413023723,-14.230216451579967,1.0039946
278,Gaia DR3 4337059044948579072,1660000.5856216126,0.04360794875054131,0.0,38066467.99916281,249.7202451213685,-11.437260252368786,1.0741411
266,Gaia DR3 4324457984565421440,1665356.6335683428,280.58493935375685,-10000.0,5935.303004516179,249.10273743874149,-16.54552366980901,1.0709548999999998
275,Gaia DR3 4132834758782509568,1666673.9197750483,93.71133084624788,-10000.0,17785.19101931824,254.80218007261544,-17.035784891263777,1.5458815000000001
280,Gaia DR3 4132855546420163712,1673366.2214390133,0.18138139466334194,0.0,9225677.333361076,254.9924647909899,-16.833767748941344,1.3056031000000001
381,Gaia DR3 4330859860952366720,1681584.9095777243,3342.372643091456,-10000.0,503.1111396431184,248.7284032435747,-12.609173440154605,1.2020178999999998
288,Gaia DR3 4331243006396944128,1681988.757601181,140.73813644084987,-10000.0,11951.19389909,249.55635340835002,-11.435571667104332,0.9252925
263,Gaia DR3 4327131962484059904,1682347.847601071,259.4360135593599,-10000.0,6484.634976154318,248.37613957887547,-14.672386743362944,1.0309423
284,Gaia DR3 4132833212594270464,1683803.2553586634,0.08691669351436411,0.0,19372610.568537023,254.8028114706697,-17.059806748101366,3.6912456
342,Gaia DR3 4324551825309586176,1683808.6632270762,0.14238863017936182,0.0,11825443.233115194,248.86631989008725,-16.154070173995805,1.503099
285,Gaia DR3 4333291529703052544,1690351.380205315,0.01988490158753012,0.0,85006776.26010177,255.0794126885692,-11.759344893075776,1.1823201
358,Gaia DR3 4133180589542007808,1690555.4330853738,0.11620719711877762,0.0,14547768.7699276,251.69657411263225,-18.07743141145125,1.1457226
277,Gaia DR3 4132868323946956800,1694498.25730122,0.09663278040459194,0.0,17535439.322003596,255.12914447012062,-16.750490926860493,1.7666448000000001
326,Gaia DR3 4140525705172720896,1697062.4378734182,0.3360863952679858,0.0,5049482.697805214,256.0312482705465,-14.058194766909835,1.0017788
393,Gaia DR3 4330418505817554944,1698656.2523395491,151.95905619250868,-10000.0,11178.381169909437,248.515413200466,-13.096004315010132,1.0612323000000001
494,Gaia DR3 4327120142732653952,1700823.0982124982,486.7210805442686,-10000.0,3494.451270346824,248.1433394516251,-14.92797002180885,1.0756526000000002
495,Gaia DR3 4141022890587671936,1705709.499888932,0.036313772601816986,0.0,46971420.970003694,255.58554345725102,-12.426221939621195,4.627579
474,Gaia DR3 4333574967480394880,1706069.9862256174,53.21363827300009,-10000.0,32060.765653215167,254.3984533413277,-11.08465063668087,2.396398
337,Gaia DR3 4132734703220484352,1707502.3654220009,0.14348385164398114,0.0,11900310.354497144,254.58989619444282,-17.31413546343257,1.2025938999999999
281,Gaia DR3 4138896916133432960,1707853.9273382956,0.09760956458529017,0.0,17496788.707073797,255.42004583875138,-16.411787954815658,2.759761
344,Gaia DR3 4132694158725834496,1711871.3089251197,0.11447991634637959,0.0,14953464.009752985,254.12946610484263,-17.63835102436434,1.0860025
379,Gaia DR3 4337233145743953024,1714173.1557913173,2120.6871440874643,-10000.0,808.3102500859122,250.9610161817091,-10.529587841936657,1.0275358
289,Gaia DR3 4132870252393310848,1714546.350542458,0.007723048476962802,0.0,222003831.21468216,255.23768390240124,-16.689399409979206,1.0127732
527,Gaia DR3 4131682676747255552,1717319.9053099337,0.12187397772975563,0.0,14090948.18516495,251.54402848076856,-18.11603671379737,1.1234905000000002
351,Gaia DR3 4331205176323014016,1718154.2349183233,2942.4712414085493,-10000.0,583.9153874264714,249.1189554863812,-11.831929787578925,1.0711596
439,Gaia DR3 4131941783535773568,1721878.3588428027,0.007670684957100077,0.0,224475176.3985577,250.3931659528233,-17.742173535515363,0.81131375
458,Gaia DR3 4140550066228664448,1727881.211527098,0.004460181038674983,0.0,387401586.7392709,256.0954600304255,-13.972032748076035,1.0911933
431,Gaia DR3 4337294271717534336,1734437.3439007408,382.71077995468005,-10000.0,4531.979329419803,250.25207544798928,-10.846626818333075,0.9940063
287,Gaia DR3 4139284528341105280,1736341.8542683152,1824.7340011071483,-10000.0,951.5588865088273,256.04940150014147,-15.161725677038332,2.1607317999999998
302,Gaia DR3 4138905712230785664,1736442.077811382,0.20501527913136655,0.0,8469817.884640351,255.5954619322065,-16.251726183914815,0.9517071
349,Gaia DR3 4132416321587831424,1740069.6399479823,0.028957530893330814,0.0,60090400.88251227,252.36373239272237,-18.217768515826798,1.1372455
346,Gaia DR3 4131680855679309568,1744493.008284999,0.04966732511559472,0.0,35123554.65539772,251.4292509938986,-18.15774384886,5.591616
348,Gaia DR3 4337201569145983616,1745160.8916799005,0.0035563178039426098,0.0,490721298.7953939,250.3782285314113,-10.759586094921172,1.0043628
362,Gaia DR3 4139244602330762880,1750191.5361707709,124.94752167378977,-10000.0,14007.412974065483,255.9952415086021,-15.417716746791985,1.0445487
370,Gaia DR3 4132388112242618624,1752895.0600189758,2297.765122135085,-10000.0,762.8695566543304,252.55373699814416,-18.304044393619872,1.0753609
347,Gaia DR3 4337572791757996160,1753363.948498404,2150.1128794444357,-10000.0,815.4753014415935,252.02618124461014,-10.242374143503657,1.3418312
306,Gaia DR3 4141046869390722176,1753810.0267517993,0.036832679010184256,0.0,47615597.72143834,255.68132948424758,-12.374103100613176,1.0519686000000001
409,Gaia DR3 4325322376797240960,1759838.8368481384,0.06953307120430383,0.0,25309378.78002448,248.5482861666221,-15.906078424480507,1.070434
300,Gaia DR3 4139753676214512768,1765119.9926143284,41.56196757079904,-10000.0,42469.59650328204,256.2067281573087,-14.381597319401793,1.0042824000000001
403,Gaia DR3 4132008510145268480,1766048.815253518,0.11388168203721075,0.0,15507751.41059528,249.7589846971958,-17.457890476417628,1.7636029
372,Gaia DR3 4132724184843087872,1766257.520145759,0.0037363979669453266,0.0,472716647.3623135,254.65151228212497,-17.435100610280134,1.1342258
312,Gaia DR3 4140947260507297152,1767875.1440901875,0.003970510852165371,0.0,445251306.42220837,255.9313881859045,-12.839367345547304,1.043361
484,Gaia DR3 4139234393193179776,1770322.4783885337,0.06522458904149839,0.0,27141949.1391841,256.0053831110286,-15.522264302446215,1.137892
497,Gaia DR3 4334359258571837056,1771894.2458921147,2741.58277092336,-10000.0,646.3033925819952,254.1244129514844,-10.66277840046583,1.0517497
487,Gaia DR3 4132732847793192576,1773296.139350018,0.09071804436556428,0.0,19547336.494647194,254.86527501198108,-17.277619748502612,1.5875313
416,Gaia DR3 4331247129565384832,1773757.4532867684,0.004130070979087191,0.0,429473842.5243229,249.40281171673072,-11.378212693123686,2.0575924
432,Gaia DR3 4330382496813335680,1774083.4248887417,0.04717375724686591,0.0,37607422.61009126,248.27853517193387,-13.340790399356651,3.0553744
456,Gaia DR3 4132864613094893056,1777254.8557704783,0.1271935997468686,0.0,13972832.432665171,255.3257102296253,-16.80696481734358,5.182682
335,Gaia DR3 4132388322698041856,1777663.4764481431,0.0651816775999191,0.0,27272441.30412424,252.54292658737285,-18.29134500603108,2.4835255000000003
447,Gaia DR3 4139286864807207808,1782711.7700295984,0.32734004753430973,0.0,5446054.595085087,256.1529880927169,-15.070142603333721,1.0806326000000002
333,Gaia DR3 4132697143730547712,1787148.1973946025,0.16038734631523544,0.0,11142700.708334113,254.4724033381933,-17.624337627451922,1.0495965
338,Gaia DR3 4132789266488756480,1787808.0526973282,0.07854169098007147,0.0,22762535.799629677,255.14006040589763,-17.056161688873757,2.599756
380,Gaia DR3 4138930932284223104,1797535.361461717,53.21952997477479,-10000.0,33775.85939435617,256.0831846752211,-15.919231669832316,1.0295284
453,Gaia DR3 4324538459370084736,1809697.5390764645,99.73580328043242,-10000.0,18144.913657415906,248.5589205213298,-16.258687092639533,0.96232885
356,Gaia DR3 4138943611025996800,1811334.0414300933,0.1610436865613115,0.0,11247470.050559817,255.97519455158172,-15.869135044510136,1.1011933
374,Gaia DR3 4138942717674871040,1812128.858883497,53.41042530045295,-10000.0,33928.37350928433,256.01704610590616,-15.878824234324712,1.1111492
353,Gaia DR3 4132365507827752064,1813401.579003024,0.11922698360984478,0.0,15209657.445810683,252.38279099256388,-18.383322104473624,1.1235046
366,Gaia DR3 4130923945005004544,1814436.394978707,0.07448367137448811,0.0,24360190.112757806,251.57385990849548,-18.343765517136756,1.2817433999999999
363,Gaia DR3 4333494703133353216,1814627.8111527662,0.1265903245994033,0.0,14334648.53570112,255.1472145608722,-11.416734006916855,3.2536066000000003
345,Gaia DR3 4139285417399559168,1824445.5634187984,0.030267264953367838,0.0,60277846.91579119,256.23738709932184,-15.129473625535873,1.0552565
361,Gaia DR3 4132640488819902464,1832574.8047803838,55.269691436870424,-10000.0,33156.95740537232,254.4176188899942,-17.825277023079018,1.0760076
519,Gaia DR3 4330486435020136320,1835147.6303176158,0.00389183125485555,0.0,471538335.0776162,248.30096975475757,-12.798983190695,1.0173922
499,Gaia DR3 4335072261798039296,1838349.9980276986,0.0024317913362620477,0.0,755965353.8586338,254.73204785415126,-10.974005102650798,1.1678426000000002
468,Gaia DR3 4334429524239018112,1841692.83156714,2476.121752471317,-10000.0,743.7812093565354,253.79774861207855,-10.344469846099024,1.0962365
516,Gaia DR3 4334616475573813248,1846616.8411044157,1996.4749157805784,-10000.0,924.9386638962246,253.5412033657351,-10.260457483843856,2.7559278
384,Gaia DR3 4132404987166194432,1847499.4027512025,0.07547975996330983,0.0,24476752.49165152,252.0527830705223,-18.462891346878475,1.5810305
400,Gaia DR3 4337628901212038400,1847975.9478284945,2129.871767886899,-10000.0,867.646576517571,251.4967157679871,-10.07217802394974,1.1779245
454,Gaia DR3 4325391714753457792,1849388.1825029221,0.11601518456066331,0.0,15940914.885463923,248.22012228862886,-15.62506583972757,1.6775967
481,Gaia DR3 4132370833586708096,1850215.2579147813,0.08275899675663669,0.0,22356666.107922666,252.72578093895402,-18.436953318905168,0.98905015
417,Gaia DR3 4139073555252674048,1851154.7439953806,1054.8972396084728,-10000.0,1754.8199715475987,256.4222444852796,-15.453537583991348,0.9920277
503,Gaia DR3 4334807103404229248,1856846.8121553408,2493.895960487974,-10000.0,744.5566461369208,255.3261330849551,-11.460283460865659,1.3751681999999998
446,Gaia DR3 4139678325308029056,1874441.108904866,1375.660236189913,-10000.0,1362.5756270286606,256.4588288204887,-14.703125303028598,2.6800563
397,Gaia DR3 4140960699461321728,1880997.4271193545,0.048758585034694116,0.0,38577768.9360947,256.1692524617404,-12.74341113858638,1.1140901
505,Gaia DR3 4324082780516619776,1882955.1560812888,0.0024615162221899955,0.0,764957443.346051,249.34658120640987,-17.460599625335572,1.3488133
426,Gaia DR3 4327218622041329152,1884696.829390109,78.3814443662847,-10000.0,24045.191366756695,247.85849475554798,-14.268623526316805,2.8997924
452,Gaia DR3 4132771154602398464,1885063.8490331594,0.14496993857491522,0.0,13003136.150595985,255.2728453962524,-17.2364764143135,2.2781257999999998
371,Gaia DR3 4324513204962286592,1893547.6990377544,0.005286348147707913,0.0,358195799.09029835,248.5299966503046,-16.519914731615287,1.5100036000000001
444,Gaia DR3 4132764115154093952,1898852.7367413545,0.13192299372430763,0.0,14393644.982841827,255.17836264502583,-17.375418298524238,1.076789
410,Gaia DR3 4331056707894600704,1900066.349823079,114.81080617737365,-10000.0,16549.542792057626,248.1753195670541,-12.566971199445955,0.9955338
482,Gaia DR3 4131822795763941248,1900733.5240247676,1074.294106751274,-10000.0,1769.286000993427,250.16980489285848,-18.1081646177402,0.97791624
462,Gaia DR3 4131707896799850624,1905853.3668753493,0.09417690666728745,0.0,20236950.164528515,250.65019401310903,-18.31370884540452,2.0719504
425,Gaia DR3 4331110648388264320,1906175.7327370478,0.01323725026230881,0.0,144000883.48896843,248.4748076627384,-12.069588908084052,1.0258752
423,Gaia DR3 4130904802336508800,1906546.4758858806,0.0029902182651177695,0.0,637594418.4832914,251.8285301841648,-18.58385742912807,1.0298607
510,Gaia DR3 4334687501448344320,1908085.3764785894,31.65598674719896,-10000.0,60275.65628316495,253.04356023714007,-9.968592458294848,1.3592007
443,Gaia DR3 4334999380503028608,1909743.5657411641,1084.329818894002,-10000.0,1761.220186390401,255.3765227826925,-11.233938902324994,1.1062915
418,Gaia DR3 4335863218678271744,1911288.52482799,0.006400930109499418,0.0,298595437.2461444,254.33609781834147,-10.512445331601176,6.096163
399,Gaia DR3 4324151259480855808,1913747.886509619,0.065858053364529,0.0,29058676.786525838,248.9750632516299,-17.189983291248186,2.5702052
448,Gaia DR3 4139046376704933760,1916982.0257781511,0.13121389933337604,0.0,14609595.747990552,256.3144374592411,-15.646756541638482,1.3446403
406,Gaia DR3 4132761503813746944,1922797.5441931284,0.09406844162852022,0.0,20440410.3108918,255.20641601620272,-17.42375076345546,1.365704
464,Gaia DR3 4139735980946374272,1923829.4746480074,2530.791399702893,-10000.0,760.1691213562125,256.55070518920985,-14.419682376351206,0.98979574
496,Gaia DR3 4337684701425689600,1931392.8340338627,0.005478860054598872,0.0,352517278.1905026,252.44662735016456,-9.905641475744783,0.943585
466,Gaia DR3 4337659275218880512,1935389.5508463867,2214.3399469102233,-10000.0,874.0254871646652,251.56006217903254,-9.866142926215923,1.043467
520,Gaia DR3 4132804797087933312,1948181.8692217807,0.14180575366902629,0.0,13738383.801893007,255.65800229260608,-17.01179566580301,1.1834298
450,Gaia DR3 4140721177723211392,1949842.116143261,3595.6985011744987,-10000.0,542.2707480914668,256.55224591570345,-13.187119076159927,1.065649
457,Gaia DR3 4335011062808721408,1951412.7501667554,3053.353228222087,-10000.0,639.1048150374099,255.32451503087557,-11.083298673496824,1.1622456
470,Gaia DR3 4325359382238605440,1952788.3565866803,591.2106165740402,-10000.0,3303.033304616111,247.8828102908799,-15.846099914923075,1.1253837
445,Gaia DR3 4132628355529567744,1956354.3869329412,0.08075812755371317,0.0,24224860.657297272,254.79961577516303,-17.863004574989272,1.6433498
518,Gaia DR3 4330268151900950016,1964535.464244266,0.007826495329021974,0.0,251010878.0055659,247.7615614485343,-13.803528116041974,0.9837954
428,Gaia DR3 4325389172128993920,1965263.1970977644,0.1383824043462908,0.0,14201684.140274452,247.90825288068584,-15.50813113993516,1.2104205
486,Gaia DR3 4132765970585882880,1974289.2692283748,0.002940767889041341,0.0,671351614.1771978,255.43527065723617,-17.35928142503646,0.9211676999999999
491,Gaia DR3 4130892746366923136,1978283.4123376976,246.2347996161398,-10000.0,8034.134149282238,251.66309444130783,-18.787024644207168,14.450431
483,Gaia DR3 4335931427054162688,1999584.275448717,0.03952428716971671,0.0,50591279.91005964,254.1763487820753,-10.201838205147151,1.1474575
478,Gaia DR3 4330671810106485248,2003457.250464305,0.007270788815092389,0.0,275548816.1484783,247.89236425254018,-12.807337557640519,1.0103924000000002
469,Gaia DR3 4129765334638862208,2011650.1324260605,0.010836061019831018,0.0,185644038.80197334,255.60064802081143,-17.3044022626252,0.96977824
480,Gaia DR3 4129622432484863488,2013363.1791359654,0.05490554937330469,0.0,36669575.336493604,254.82021011356187,-18.00722575752605,2.7030703999999997
488,Gaia DR3 4139030197565423104,2038841.9509130043,0.006249617609436995,0.0,326234671.9956641,256.56387853498796,-15.771646943659265,1.2028483
502,Gaia DR3 4334796250020505728,2040033.4474764157,122.70103529542274,-10000.0,16626.049181775055,255.8771572446222,-11.443201005293822,0.9857777
521,Gaia DR3 4131604645783129472,2050195.5346774347,0.007797977629624444,0.0,262913749.18655333,250.54854132153858,-18.625136785611772,1.0502813
507,Gaia DR3 4138982948626669696,2054030.4919300429,0.15926879661057056,0.0,12896628.439733677,256.5889906208208,-15.804466693849184,2.7040632000000002
529,Gaia DR3 4138980444656686976,2059088.103176416,0.07190073165486541,0.0,28637929.764892466,256.577492304886,-15.871071189907436,3.3591117999999995
528,Gaia DR3 4139696054927210880,2099374.2419133116,3063.8963245907644,-10000.0,685.1975457079864,257.00776506346403,-14.527245553342855,2.3789487
0,Gaia DR3 4326511906643771904,,,0.0,nan,252.19009618452156,-14.276727774530835,1.2481576

